The locally quaternion group is a countable $B$-group

A group $G$ is a $B$-group if every primitive permutation group containing a regular subgroup isomorphic to $G$ is doubly transitive. We prove that the locally quaternion group $\mathrm{Dic}(C_{2^\infty},c)$, the extension of the Pr\"ufer $2$-group by an element squaring to its involution and inverting it, is a $B$-group. This gives an example of a countably infinite $B$-group. This answers Problem 13.30 of the Kourovka Notebook. The proof analyses the automorphism group of an orbital Cayley graph through the central involution. In the main case two half-flip automorphisms generate, with their conjugates, an elementary abelian normal subgroup whose orbits form a nontrivial block system; in the remaining case, where the pointwise stabilizers of the two cosets of the Pr\"ufer group have order two, the conjugates of the central translation generate an elementary abelian normal subgroup, which would be regular if the automorphism group were primitive; an affine lemma for the Pr\"ufer group excludes this. The proof does not depend on computer verification: its two finite case analyses are written out in full, and programs that re-check them are provided as ancillary files.

==> anc/README.md <==
# Ancillary files (v23e)

**The programs here re-check finite statements that are proved in the text of the paper. No statement of the paper depends on running them.**

Generated by the factory (core/release.py) from v2/anc_map.yaml for v23e: each file, the statements it concerns with their numbers in this version, and whether it re-checks the current text (`current`) or is kept for provenance. Scripts and logs keep the statement numbers and notation of the version they were written for.

| file | statements (this version) | status | what it does |
|---|---|---|---|
| `grid01/certificate01_grid_hand_proof.md` | Theorem 6.5 (thm:twelve-words); Corollary 6.6 (cor:period2) | current | the source note of the robust-pair theorem and its corollary; its Appendix A has the twelve path tables |
| `grid01/verify_hand_paths.py` | Theorem 6.5 (thm:twelve-words) | current | the 54 printed paths, all 156 row assignments of the twelve path tables, the 8 isolated-change assignments |
| `grid01/hand_paths.json` | Theorem 6.5 (thm:twelve-words) | current | machine-readable copy of the printed paths |
| `grid01/verification_results.json` | Theorem 6.5 (thm:twelve-words) | current | the record of the package's own run |
| `independent/recheck_grid01.py` | Theorem 6.5 (thm:twelve-words) | current | every printed path edge by edge, all row assignments, the summary and isolated-change tables, from the source note |
| `independent/recheck_claims123.py` | Theorem 6.5 (thm:twelve-words) | current | Claims 1-3 of the proof on bi-infinite words |
| `independent/recheck_m4.py` | Corollary 6.6 (cor:period2) | current | on cycles: for m = 4 only 0 and the two alternating words survive; for m = 3, 5, 6, 7, 8 the survivors have isolated ones |
| `independent/chk_handproof02.py` | Lemma 4.16 (lem:word-fixed-set); Lemma 4.17 (lem:word-commutation) | current | g = YtY equals t on every component with t != x; the if-and-only-if of the word-commutation lemma for every blue mask with m <= 12 (the constant-mask and retired Lemma C parts are provenance) |
| `independent/chk_handproof02_counts.py` | lem:C (not in v23e) | provenance | the old marked-type bookkeeping and Lemma C's word (retired in v17h) |
| `independent/chk_written_computations.py` | Lemma 4.4 (lem:order3); Theorem 4.11 (thm:no-rays); Theorem 4.24 (thm:mixed8); Lemma 5.3 (lem:onesided); Proposition 6.11 (prop:mixed8two) | current | every finite computation the v7 text wrote out (its log prints v7 numbers) |
| `independent/recheck_reflection.py` | - | provenance | the reflection symmetry of the grid, not used by the paper |
| `independent/make_thmZ_tables.py` | Theorem 6.5 (thm:twelve-words) | current | generates the path tables of Appendix A (figures/appA_paths.tex) and the summary table |
| `independent/make_survivors_table.py` | - | provenance | the old survivors table from certificate02 |
| `independent/perm.py` | - | toolkit | Schreier-Sims |
| `independent/autgraph.py` | - | toolkit | graph automorphisms |
| `independent/test_aut.py` | - | toolkit | the toolkit against brute force |
| `independent/chk_02_sec3.py` | Lemma 4.4 (lem:order3); Theorem 4.11 (thm:no-rays) | provenance | v0 cross-check |
| `independent/chk_06.py` | Proposition 6.11 (prop:mixed8two) | provenance | v0 cross-check |
| `independent/chk_01_03.py` | Theorem 4.24 (thm:mixed8) | provenance | v0 cross-check |
| `independent/chk_conv.py` | - | provenance | v0 cross-check of the conventions |
| `independent/tworow_cycles.py` | - | provenance | old certificate 01, re-implemented; superseded by the robust-pair theorem |
| `independent/tworow_cycles_bits.py` | - | provenance | old certificate 01 |
| `independent/tworow_linear.py` | - | provenance | old certificate 01 |
| `independent/tworow_linear_sym.py` | - | provenance | old certificate 01 |
| `independent/types02.py` | - | provenance | old certificate 02, re-implemented; superseded |
| `independent/deletion02.py` | - | provenance | old certificate 02 |
| `independent/class02.py` | - | provenance | old certificate 02 |
| `independent/finite_q.py` | - | provenance | a finite test bed (Cayley graphs of Q_32) |
| `independent/finite_q2.py` | - | provenance | a finite test bed |
| `independent/run_all.sh` | - | toolkit | runs every independent script, one log each in logs/ |
| `certificate01/` | - | provenance | original certificate 01 (no longer a premise) |
| `certificate02/` | - | provenance | original certificate 02 (no longer a premise) |
| `logs/` | - | toolkit | one log per independent script |

Run `bash run_all.sh` inside `independent/` (pure Python 3, standard library); it writes one log per script to `logs/`. The original certificates (certificate01/, certificate02/) are copied unchanged from the audit package and checked by their own SHA256 files.


==> anc/certificate01/README.md <==
# Minimum-period locally quaternion rigidity

Read `PROOF.md` first. The theorem excludes vertex-primitivity for every Cayley
graph on Q=Dic(C_{2^infinity},c) whose exterior period subgroup is exactly <c>.
It does **not** settle exterior period subgroups of order at least four, and is
not a proof that Q is a B-group.

The new mechanism is: four-row compatibility determines the diagonal order-four
cosets on a surviving eight-cycle; the actual regular square root of R(c)
then forces a product of two conjugate matchings with 3-cycles, contradicting
the two-row fourth-power bound.

## Reproduce

Run from this directory:

```sh
python verify.py
```

Python 3.10+; standard library only. No internet, SymPy, random sampling, or
floating-point calculations. A successful run writes `verification.json`.

- `two_row_witnesses.json`: exact finite necessary-pattern witnesses; input.
- `verify.py`: independent truth-table checks, overlap pruning, complete
  enumeration of regular square-root lifts, and finite alignment checks.
- `verification.json`: recorded successful output.
- `run.log`: recorded stdout.
- `SHA256SUMS.txt`: file hashes.

The computer verifies finite ingredients, not the entire infinite proof in a
formal theorem prover. See `PROOF.md` for every passage from local constraints
to the infinite graph and for the larger-period limitation.


==> anc/certificate01/SHA256SUMS.txt <==
dac26474ac304a4f6847b3fd7e169bdf9100e859c201cdd7150432261b8e618d  PROOF.md
5355a62d3d7e8aefe72d9e783e440a5d7132600aa97553c721f3957efde01700  README.md
92613c839ab7388ad54bef271efb23b7188c6efa61cebf110e1d18ee71c7228d  run.log
726fcb7768d267082ea2c360ef026e7cafa51f6fe12ea587392aeee54b9aa6bc  two_row_witnesses.json
fd72e8d31f3a5dbe0c81bd8ee8e01d32c98420df37f31897f71815e0372b637b  verification.json
314666043c7ea75a35930a0d54044347cce16638b81d6e618de92669d8eb692f  verify.py


==> anc/certificate01/run.log <==
two-row 3 True PASS 60 witnesses 
two-row 4 True PASS 244 witnesses 
two-row 5 True PASS 1020 witnesses 
two-row 6 True PASS 4092 witnesses 
two-row 7 True PASS 16380 witnesses 
two-row 8 False PASS 32508 witnesses [260, 120, 68, 40]
square-root lifts PASS: all four give two 3-cycles
alignment C_4 PASS 12 adjacent cases rejected
alignment C_8 PASS 720 adjacent cases rejected
alignment C_16 PASS 456960 adjacent cases rejected
PASS: minimum-period finite ingredients verified.


==> anc/certificate01/two_row_witnesses.json <==
{"format_version":1,"description":"Two-row consequences only. Four-row rejections from the source are retained as allowed patterns.","source_sha256":"214542f16196e373d782893f4e269fb85db43620a782a3a4996732eb9e5d7770","cases":[{"n":3,"cycle":true,"rejected":[[0,1,1,3],[0,2,1,6],[0,3,1,5],[0,4,1,5],[0,5,1,6],[0,6,1,3],[1,0,1,6],[1,1,1,6],[1,2,1,6],[1,3,1,6],[1,4,1,6],[1,5,1,6],[1,6,1,6],[1,7,1,6],[2,0,1,5],[2,1,1,5],[2,2,1,5],[2,3,1,5],[2,4,1,5],[2,5,1,5],[2,6,1,5],[2,7,1,5],[3,0,0,3],[3,1,0,3],[3,2,0,3],[3,3,0,3],[3,4,0,3],[3,5,0,3],[3,6,0,3],[3,7,0,3],[4,0,1,3],[4,1,1,3],[4,2,1,3],[4,3,1,3],[4,4,1,3],[4,5,1,3],[4,6,1,3],[4,7,1,3],[5,0,0,5],[5,1,0,5],[5,2,0,5],[5,3,0,5],[5,4,0,5],[5,5,0,5],[5,6,0,5],[5,7,0,5],[6,0,0,6],[6,1,0,6],[6,2,0,6],[6,3,0,6],[6,4,0,6],[6,5,0,6],[6,6,0,6],[6,7,0,6],[7,1,0,3],[7,2,0,6],[7,3,0,5],[7,4,0,5],[7,5,0,6],[7,6,0,3]],"survivors":[[0,0],[0,7],[7,0],[7,7]]},{"n":4,"cycle":true,"rejected":[[0,1,1,3],[0,2,1,6],[0,3,1,5],[0,4,1,3],[0,6,1,10],[0,7,1,6],[0,8,1,6],[0,9,1,10],[0,11,1,3],[0,12,1,5],[0,13,1,6],[0,14,1,3],[1,0,1,10],[1,1,1,6],[1,2,1,6],[1,3,1,6],[1,4,1,6],[1,5,1,6],[1,6,1,10],[1,7,1,6],[1,8,1,6],[1,9,1,10],[1,10,1,6],[1,11,1,6],[1,12,1,6],[1,13,1,6],[1,14,1,6],[1,15,1,10],[2,0,1,5],[2,1,1,5],[2,2,1,5],[2,3,1,5],[2,4,1,5],[2,5,1,5],[2,6,1,5],[2,7,1,5],[2,8,1,5],[2,9,1,5],[2,10,1,5],[2,11,1,5],[2,12,1,5],[2,13,1,5],[2,14,1,5],[2,15,1,5],[3,0,3,10],[3,1,0,3],[3,2,0,3],[3,3,0,3],[3,4,0,3],[3,5,0,3],[3,6,0,3],[3,7,0,3],[3,8,0,3],[3,9,0,3],[3,10,0,3],[3,11,0,3],[3,12,0,3],[3,13,0,3],[3,14,0,3],[3,15,2,10],[4,0,1,10],[4,1,1,3],[4,2,1,3],[4,3,1,3],[4,4,1,3],[4,5,1,3],[4,6,1,10],[4,7,1,3],[4,8,1,3],[4,9,1,10],[4,10,1,3],[4,11,1,3],[4,12,1,3],[4,13,1,3],[4,14,1,3],[4,15,1,10],[5,1,0,5],[5,2,0,5],[5,3,0,5],[5,4,0,5],[5,5,0,5],[5,6,1,10],[5,7,0,5],[5,8,0,5],[5,9,1,10],[5,10,0,5],[5,11,0,5],[5,12,0,5],[5,13,0,5],[5,14,0,5],[6,0,3,5],[6,1,0,6],[6,2,0,6],[6,3,0,6],[6,4,0,6],[6,5,0,6],[6,6,0,6],[6,7,0,6],[6,8,0,6],[6,9,0,6],[6,10,0,6],[6,11,0,6],[6,12,0,6],[6,13,0,6],[6,14,0,6],[6,15,2,5],[7,0,0,5],[7,1,0,3],[7,2,0,3],[7,3,0,5],[7,4,0,3],[7,5,0,3],[7,6,0,3],[7,7,0,3],[7,8,0,3],[7,9,0,3],[7,10,0,3],[7,11,0,3],[7,12,0,5],[7,13,0,3],[7,14,0,3],[7,15,0,5],[8,0,1,5],[8,1,1,3],[8,2,1,3],[8,3,1,5],[8,4,1,3],[8,5,1,3],[8,6,1,3],[8,7,1,3],[8,8,1,3],[8,9,1,3],[8,10,1,3],[8,11,1,3],[8,12,1,5],[8,13,1,3],[8,14,1,3],[8,15,1,5],[9,0,3,5],[9,1,0,9],[9,2,0,9],[9,3,0,9],[9,4,0,9],[9,5,0,9],[9,6,0,9],[9,7,0,9],[9,8,0,9],[9,9,0,9],[9,10,0,9],[9,11,0,9],[9,12,0,9],[9,13,0,9],[9,14,0,9],[9,15,2,5],[10,1,0,10],[10,2,0,10],[10,3,1,5],[10,4,0,10],[10,5,0,10],[10,6,0,10],[10,7,0,10],[10,8,0,10],[10,9,0,10],[10,10,0,10],[10,11,0,10],[10,12,1,5],[10,13,0,10],[10,14,0,10],[11,0,0,10],[11,1,0,3],[11,2,0,3],[11,3,0,3],[11,4,0,3],[11,5,0,3],[11,6,0,10],[11,7,0,3],[11,8,0,3],[11,9,0,10],[11,10,0,3],[11,11,0,3],[11,12,0,3],[11,13,0,3],[11,14,0,3],[11,15,0,10],[12,0,3,10],[12,1,0,12],[12,2,0,12],[12,3,0,12],[12,4,0,12],[12,5,0,12],[12,6,0,12],[12,7,0,12],[12,8,0,12],[12,9,0,12],[12,10,0,12],[12,11,0,12],[12,12,0,12],[12,13,0,12],[12,14,0,12],[12,15,2,10],[13,0,0,5],[13,1,0,5],[13,2,0,5],[13,3,0,5],[13,4,0,5],[13,5,0,5],[13,6,0,5],[13,7,0,5],[13,8,0,5],[13,9,0,5],[13,10,0,5],[13,11,0,5],[13,12,0,5],[13,13,0,5],[13,14,0,5],[13,15,0,5],[14,0,0,10],[14,1,0,6],[14,2,0,6],[14,3,0,6],[14,4,0,6],[14,5,0,6],[14,6,0,10],[14,7,0,6],[14,8,0,6],[14,9,0,10],[14,10,0,6],[14,11,0,6],[14,12,0,6],[14,13,0,6],[14,14,0,6],[14,15,0,10],[15,1,0,3],[15,2,0,6],[15,3,0,5],[15,4,0,3],[15,6,0,10],[15,7,0,6],[15,8,0,6],[15,9,0,10],[15,11,0,3],[15,12,0,5],[15,13,0,6],[15,14,0,3]],"survivors":[[0,0],[0,5],[0,10],[0,15],[5,0],[5,15],[10,0],[10,15],[15,0],[15,5],[15,10],[15,15]]},{"n":5,"cycle":true,"rejected":[[0,1,1,3],[0,2,1,6],[0,3,1,5],[0,4,1,12],[0,5,1,3],[0,6,1,3],[0,7,1,3],[0,8,1,5],[0,9,1,3],[0,10,1,6],[0,11,1,5],[0,12,1,3],[0,13,1,3],[0,14,1,6],[0,15,1,10],[0,16,1,10],[0,17,1,6],[0,18,1,3],[0,19,1,3],[0,20,1,5],[0,21,1,6],[0,22,1,3],[0,23,1,5],[0,24,1,3],[0,25,1,3],[0,26,1,3],[0,27,1,12],[0,28,1,5],[0,29,1,6],[0,30,1,3],[1,0,1,12],[1,1,1,6],[1,2,1,6],[1,3,1,6],[1,4,1,12],[1,5,1,6],[1,6,1,6],[1,7,1,6],[1,8,1,6],[1,9,1,6],[1,10,1,6],[1,11,1,6],[1,12,1,6],[1,13,1,6],[1,14,1,6],[1,15,1,6],[1,16,1,6],[1,17,1,6],[1,18,1,6],[1,19,1,6],[1,20,1,6],[1,21,1,6],[1,22,1,6],[1,23,1,6],[1,24,1,6],[1,25,1,6],[1,26,1,6],[1,27,1,12],[1,28,1,6],[1,29,1,6],[1,30,1,6],[1,31,1,12],[2,0,1,5],[2,1,1,5],[2,2,1,5],[2,3,1,5],[2,4,1,5],[2,5,1,5],[2,6,1,5],[2,7,1,5],[2,8,1,5],[2,9,1,5],[2,10,1,5],[2,11,1,5],[2,12,1,5],[2,13,1,5],[2,14,1,5],[2,15,1,5],[2,16,1,5],[2,17,1,5],[2,18,1,5],[2,19,1,5],[2,20,1,5],[2,21,1,5],[2,22,1,5],[2,23,1,5],[2,24,1,5],[2,25,1,5],[2,26,1,5],[2,27,1,5],[2,28,1,5],[2,29,1,5],[2,30,1,5],[2,31,1,5],[3,0,0,3],[3,1,0,3],[3,2,0,3],[3,3,0,3],[3,4,0,3],[3,5,0,3],[3,6,0,3],[3,7,0,3],[3,8,0,3],[3,9,0,3],[3,10,0,3],[3,11,0,3],[3,12,0,3],[3,13,0,3],[3,14,0,3],[3,15,0,3],[3,16,0,3],[3,17,0,3],[3,18,0,3],[3,19,0,3],[3,20,0,3],[3,21,0,3],[3,22,0,3],[3,23,0,3],[3,24,0,3],[3,25,0,3],[3,26,0,3],[3,27,0,3],[3,28,0,3],[3,29,0,3],[3,30,0,3],[3,31,0,3],[4,0,1,10],[4,1,1,3],[4,2,1,3],[4,3,1,3],[4,4,1,3],[4,5,1,3],[4,6,1,3],[4,7,1,3],[4,8,1,3],[4,9,1,3],[4,10,1,3],[4,11,1,3],[4,12,1,3],[4,13,1,3],[4,14,1,3],[4,15,1,10],[4,16,1,10],[4,17,1,3],[4,18,1,3],[4,19,1,3],[4,20,1,3],[4,21,1,3],[4,22,1,3],[4,23,1,3],[4,24,1,3],[4,25,1,3],[4,26,1,3],[4,27,1,3],[4,28,1,3],[4,29,1,3],[4,30,1,3],[4,31,1,10],[5,0,0,5],[5,1,0,5],[5,2,0,5],[5,3,0,5],[5,4,0,5],[5,5,0,5],[5,6,0,5],[5,7,0,5],[5,8,0,5],[5,9,0,5],[5,10,0,5],[5,11,0,5],[5,12,0,5],[5,13,0,5],[5,14,0,5],[5,15,0,5],[5,16,0,5],[5,17,0,5],[5,18,0,5],[5,19,0,5],[5,20,0,5],[5,21,0,5],[5,22,0,5],[5,23,0,5],[5,24,0,5],[5,25,0,5],[5,26,0,5],[5,27,0,5],[5,28,0,5],[5,29,0,5],[5,30,0,5],[5,31,0,5],[6,0,0,6],[6,1,0,6],[6,2,0,6],[6,3,0,6],[6,4,0,6],[6,5,0,6],[6,6,0,6],[6,7,0,6],[6,8,0,6],[6,9,0,6],[6,10,0,6],[6,11,0,6],[6,12,0,6],[6,13,0,6],[6,14,0,6],[6,15,0,6],[6,16,0,6],[6,17,0,6],[6,18,0,6],[6,19,0,6],[6,20,0,6],[6,21,0,6],[6,22,0,6],[6,23,0,6],[6,24,0,6],[6,25,0,6],[6,26,0,6],[6,27,0,6],[6,28,0,6],[6,29,0,6],[6,30,0,6],[6,31,0,6],[7,0,0,5],[7,1,0,3],[7,2,0,3],[7,3,0,5],[7,4,0,3],[7,5,0,3],[7,6,0,3],[7,7,0,3],[7,8,0,5],[7,9,0,3],[7,10,0,3],[7,11,0,5],[7,12,0,3],[7,13,0,3],[7,14,0,3],[7,15,0,3],[7,16,0,3],[7,17,0,3],[7,18,0,3],[7,19,0,3],[7,20,0,5],[7,21,0,3],[7,22,0,3],[7,23,0,5],[7,24,0,3],[7,25,0,3],[7,26,0,3],[7,27,0,3],[7,28,0,5],[7,29,0,3],[7,30,0,3],[7,31,0,5],[8,0,1,3],[8,1,1,3],[8,2,1,3],[8,3,1,3],[8,4,1,3],[8,5,1,3],[8,6,1,3],[8,7,1,3],[8,8,1,3],[8,9,1,3],[8,10,1,3],[8,11,1,3],[8,12,1,3],[8,13,1,3],[8,14,1,3],[8,15,1,3],[8,16,1,3],[8,17,1,3],[8,18,1,3],[8,19,1,3],[8,20,1,3],[8,21,1,3],[8,22,1,3],[8,23,1,3],[8,24,1,3],[8,25,1,3],[8,26,1,3],[8,27,1,3],[8,28,1,3],[8,29,1,3],[8,30,1,3],[8,31,1,3],[9,0,0,9],[9,1,0,9],[9,2,0,9],[9,3,0,9],[9,4,0,9],[9,5,0,9],[9,6,0,9],[9,7,0,9],[9,8,0,9],[9,9,0,9],[9,10,0,9],[9,11,0,9],[9,12,0,9],[9,13,0,9],[9,14,0,9],[9,15,0,9],[9,16,0,9],[9,17,0,9],[9,18,0,9],[9,19,0,9],[9,20,0,9],[9,21,0,9],[9,22,0,9],[9,23,0,9],[9,24,0,9],[9,25,0,9],[9,26,0,9],[9,27,0,9],[9,28,0,9],[9,29,0,9],[9,30,0,9],[9,31,0,9],[10,0,0,10],[10,1,0,10],[10,2,0,10],[10,3,0,10],[10,4,0,10],[10,5,0,10],[10,6,0,10],[10,7,0,10],[10,8,0,10],[10,9,0,10],[10,10,0,10],[10,11,0,10],[10,12,0,10],[10,13,0,10],[10,14,0,10],[10,15,0,10],[10,16,0,10],[10,17,0,10],[10,18,0,10],[10,19,0,10],[10,20,0,10],[10,21,0,10],[10,22,0,10],[10,23,0,10],[10,24,0,10],[10,25,0,10],[10,26,0,10],[10,27,0,10],[10,28,0,10],[10,29,0,10],[10,30,0,10],[10,31,0,10],[11,0,0,3],[11,1,0,3],[11,2,0,3],[11,3,0,3],[11,4,0,3],[11,5,0,3],[11,6,0,3],[11,7,0,3],[11,8,0,3],[11,9,0,3],[11,10,0,3],[11,11,0,3],[11,12,0,3],[11,13,0,3],[11,14,0,3],[11,15,0,3],[11,16,0,3],[11,17,0,3],[11,18,0,3],[11,19,0,3],[11,20,0,3],[11,21,0,3],[11,22,0,3],[11,23,0,3],[11,24,0,3],[11,25,0,3],[11,26,0,3],[11,27,0,3],[11,28,0,3],[11,29,0,3],[11,30,0,3],[11,31,0,3],[12,0,0,12],[12,1,0,12],[12,2,0,12],[12,3,0,12],[12,4,0,12],[12,5,0,12],[12,6,0,12],[12,7,0,12],[12,8,0,12],[12,9,0,12],[12,10,0,12],[12,11,0,12],[12,12,0,12],[12,13,0,12],[12,14,0,12],[12,15,0,12],[12,16,0,12],[12,17,0,12],[12,18,0,12],[12,19,0,12],[12,20,0,12],[12,21,0,12],[12,22,0,12],[12,23,0,12],[12,24,0,12],[12,25,0,12],[12,26,0,12],[12,27,0,12],[12,28,0,12],[12,29,0,12],[12,30,0,12],[12,31,0,12],[13,0,0,12],[13,1,0,5],[13,2,0,5],[13,3,0,5],[13,4,0,12],[13,5,0,5],[13,6,0,5],[13,7,0,5],[13,8,0,5],[13,9,0,5],[13,10,0,12],[13,11,0,5],[13,12,0,5],[13,13,0,5],[13,14,0,12],[13,15,0,5],[13,16,0,5],[13,17,0,12],[13,18,0,5],[13,19,0,5],[13,20,0,5],[13,21,0,12],[13,22,0,5],[13,23,0,5],[13,24,0,5],[13,25,0,5],[13,26,0,5],[13,27,0,12],[13,28,0,5],[13,29,0,5],[13,30,0,5],[13,31,0,12],[14,0,0,10],[14,1,0,6],[14,2,0,6],[14,3,0,6],[14,4,0,6],[14,5,0,6],[14,6,0,10],[14,7,0,6],[14,8,0,6],[14,9,0,10],[14,10,0,6],[14,11,0,6],[14,12,0,6],[14,13,0,6],[14,14,0,6],[14,15,0,10],[14,16,0,10],[14,17,0,6],[14,18,0,6],[14,19,0,6],[14,20,0,6],[14,21,0,6],[14,22,0,10],[14,23,0,6],[14,24,0,6],[14,25,0,10],[14,26,0,6],[14,27,0,6],[14,28,0,6],[14,29,0,6],[14,30,0,6],[14,31,0,10],[15,0,0,6],[15,1,0,3],[15,2,0,6],[15,3,0,3],[15,4,0,3],[15,5,0,3],[15,6,0,3],[15,7,0,3],[15,8,0,3],[15,9,0,3],[15,10,0,3],[15,11,0,3],[15,12,0,3],[15,13,0,3],[15,14,0,3],[15,15,0,3],[15,16,0,3],[15,17,0,3],[15,18,0,3],[15,19,0,3],[15,20,0,3],[15,21,0,3],[15,22,0,3],[15,23,0,3],[15,24,0,3],[15,25,0,3],[15,26,0,3],[15,27,0,3],[15,28,0,3],[15,29,0,6],[15,30,0,3],[15,31,0,6],[16,0,1,6],[16,1,1,3],[16,2,1,6],[16,3,1,3],[16,4,1,3],[16,5,1,3],[16,6,1,3],[16,7,1,3],[16,8,1,3],[16,9,1,3],[16,10,1,3],[16,11,1,3],[16,12,1,3],[16,13,1,3],[16,14,1,3],[16,15,1,3],[16,16,1,3],[16,17,1,3],[16,18,1,3],[16,19,1,3],[16,20,1,3],[16,21,1,3],[16,22,1,3],[16,23,1,3],[16,24,1,3],[16,25,1,3],[16,26,1,3],[16,27,1,3],[16,28,1,3],[16,29,1,6],[16,30,1,3],[16,31,1,6],[17,0,0,17],[17,1,0,17],[17,2,0,17],[17,3,0,17],[17,4,0,17],[17,5,0,17],[17,6,0,17],[17,7,0,17],[17,8,0,17],[17,9,0,17],[17,10,0,17],[17,11,0,17],[17,12,0,17],[17,13,0,17],[17,14,0,17],[17,15,0,17],[17,16,0,17],[17,17,0,17],[17,18,0,17],[17,19,0,17],[17,20,0,17],[17,21,0,17],[17,22,0,17],[17,23,0,17],[17,24,0,17],[17,25,0,17],[17,26,0,17],[17,27,0,17],[17,28,0,17],[17,29,0,17],[17,30,0,17],[17,31,0,17],[18,0,0,18],[18,1,0,18],[18,2,0,18],[18,3,0,18],[18,4,0,18],[18,5,0,18],[18,6,0,18],[18,7,0,18],[18,8,0,18],[18,9,0,18],[18,10,0,18],[18,11,0,18],[18,12,0,18],[18,13,0,18],[18,14,0,18],[18,15,0,18],[18,16,0,18],[18,17,0,18],[18,18,0,18],[18,19,0,18],[18,20,0,18],[18,21,0,18],[18,22,0,18],[18,23,0,18],[18,24,0,18],[18,25,0,18],[18,26,0,18],[18,27,0,18],[18,28,0,18],[18,29,0,18],[18,30,0,18],[18,31,0,18],[19,0,0,18],[19,1,0,3],[19,2,0,3],[19,3,0,3],[19,4,0,18],[19,5,0,3],[19,6,0,3],[19,7,0,3],[19,8,0,3],[19,9,0,3],[19,10,0,18],[19,11,0,3],[19,12,0,3],[19,13,0,3],[19,14,0,18],[19,15,0,3],[19,16,0,3],[19,17,0,18],[19,18,0,3],[19,19,0,3],[19,20,0,3],[19,21,0,18],[19,22,0,3],[19,23,0,3],[19,24,0,3],[19,25,0,3],[19,26,0,3],[19,27,0,18],[19,28,0,3],[19,29,0,3],[19,30,0,3],[19,31,0,18],[20,0,0,20],[20,1,0,20],[20,2,0,20],[20,3,0,20],[20,4,0,20],[20,5,0,20],[20,6,0,20],[20,7,0,20],[20,8,0,20],[20,9,0,20],[20,10,0,20],[20,11,0,20],[20,12,0,20],[20,13,0,20],[20,14,0,20],[20,15,0,20],[20,16,0,20],[20,17,0,20],[20,18,0,20],[20,19,0,20],[20,20,0,20],[20,21,0,20],[20,22,0,20],[20,23,0,20],[20,24,0,20],[20,25,0,20],[20,26,0,20],[20,27,0,20],[20,28,0,20],[20,29,0,20],[20,30,0,20],[20,31,0,20],[21,0,0,17],[21,1,0,5],[21,2,0,5],[21,3,0,5],[21,4,0,5],[21,5,0,5],[21,6,0,17],[21,7,0,5],[21,8,0,5],[21,9,0,17],[21,10,0,5],[21,11,0,5],[21,12,0,5],[21,13,0,5],[21,14,0,5],[21,15,0,17],[21,16,0,17],[21,17,0,5],[21,18,0,5],[21,19,0,5],[21,20,0,5],[21,21,0,5],[21,22,0,17],[21,23,0,5],[21,24,0,5],[21,25,0,17],[21,26,0,5],[21,27,0,5],[21,28,0,5],[21,29,0,5],[21,30,0,5],[21,31,0,17],[22,0,0,6],[22,1,0,6],[22,2,0,6],[22,3,0,6],[22,4,0,6],[22,5,0,6],[22,6,0,6],[22,7,0,6],[22,8,0,6],[22,9,0,6],[22,10,0,6],[22,11,0,6],[22,12,0,6],[22,13,0,6],[22,14,0,6],[22,15,0,6],[22,16,0,6],[22,17,0,6],[22,18,0,6],[22,19,0,6],[22,20,0,6],[22,21,0,6],[22,22,0,6],[22,23,0,6],[22,24,0,6],[22,25,0,6],[22,26,0,6],[22,27,0,6],[22,28,0,6],[22,29,0,6],[22,30,0,6],[22,31,0,6],[23,0,0,3],[23,1,0,3],[23,2,0,3],[23,3,0,3],[23,4,0,3],[23,5,0,3],[23,6,0,3],[23,7,0,3],[23,8,0,3],[23,9,0,3],[23,10,0,3],[23,11,0,3],[23,12,0,3],[23,13,0,3],[23,14,0,3],[23,15,0,3],[23,16,0,3],[23,17,0,3],[23,18,0,3],[23,19,0,3],[23,20,0,3],[23,21,0,3],[23,22,0,3],[23,23,0,3],[23,24,0,3],[23,25,0,3],[23,26,0,3],[23,27,0,3],[23,28,0,3],[23,29,0,3],[23,30,0,3],[23,31,0,3],[24,0,0,24],[24,1,0,24],[24,2,0,24],[24,3,0,24],[24,4,0,24],[24,5,0,24],[24,6,0,24],[24,7,0,24],[24,8,0,24],[24,9,0,24],[24,10,0,24],[24,11,0,24],[24,12,0,24],[24,13,0,24],[24,14,0,24],[24,15,0,24],[24,16,0,24],[24,17,0,24],[24,18,0,24],[24,19,0,24],[24,20,0,24],[24,21,0,24],[24,22,0,24],[24,23,0,24],[24,24,0,24],[24,25,0,24],[24,26,0,24],[24,27,0,24],[24,28,0,24],[24,29,0,24],[24,30,0,24],[24,31,0,24],[25,0,0,9],[25,1,0,9],[25,2,0,9],[25,3,0,9],[25,4,0,9],[25,5,0,9],[25,6,0,9],[25,7,0,9],[25,8,0,9],[25,9,0,9],[25,10,0,9],[25,11,0,9],[25,12,0,9],[25,13,0,9],[25,14,0,9],[25,15,0,9],[25,16,0,9],[25,17,0,9],[25,18,0,9],[25,19,0,9],[25,20,0,9],[25,21,0,9],[25,22,0,9],[25,23,0,9],[25,24,0,9],[25,25,0,9],[25,26,0,9],[25,27,0,9],[25,28,0,9],[25,29,0,9],[25,30,0,9],[25,31,0,9],[26,0,0,24],[26,1,0,10],[26,2,0,10],[26,3,0,24],[26,4,0,10],[26,5,0,10],[26,6,0,10],[26,7,0,10],[26,8,0,24],[26,9,0,10],[26,10,0,10],[26,11,0,24],[26,12,0,10],[26,13,0,10],[26,14,0,10],[26,15,0,10],[26,16,0,10],[26,17,0,10],[26,18,0,10],[26,19,0,10],[26,20,0,24],[26,21,0,10],[26,22,0,10],[26,23,0,24],[26,24,0,10],[26,25,0,10],[26,26,0,10],[26,27,0,10],[26,28,0,24],[26,29,0,10],[26,30,0,10],[26,31,0,24],[27,0,0,10],[27,1,0,3],[27,2,0,3],[27,3,0,3],[27,4,0,3],[27,5,0,3],[27,6,0,3],[27,7,0,3],[27,8,0,3],[27,9,0,3],[27,10,0,3],[27,11,0,3],[27,12,0,3],[27,13,0,3],[27,14,0,3],[27,15,0,10],[27,16,0,10],[27,17,0,3],[27,18,0,3],[27,19,0,3],[27,20,0,3],[27,21,0,3],[27,22,0,3],[27,23,0,3],[27,24,0,3],[27,25,0,3],[27,26,0,3],[27,27,0,3],[27,28,0,3],[27,29,0,3],[27,30,0,3],[27,31,0,10],[28,0,0,20],[28,1,0,20],[28,2,0,12],[28,3,0,12],[28,4,0,12],[28,5,0,12],[28,6,0,12],[28,7,0,12],[28,8,0,12],[28,9,0,12],[28,10,0,12],[28,11,0,12],[28,12,0,20],[28,13,0,20],[28,14,0,12],[28,15,0,12],[28,16,0,12],[28,17,0,12],[28,18,0,20],[28,19,0,20],[28,20,0,12],[28,21,0,12],[28,22,0,12],[28,23,0,12],[28,24,0,12],[28,25,0,12],[28,26,0,12],[28,27,0,12],[28,28,0,12],[28,29,0,12],[28,30,0,20],[28,31,0,20],[29,0,0,5],[29,1,0,5],[29,2,0,5],[29,3,0,5],[29,4,0,5],[29,5,0,5],[29,6,0,5],[29,7,0,5],[29,8,0,5],[29,9,0,5],[29,10,0,5],[29,11,0,5],[29,12,0,5],[29,13,0,5],[29,14,0,5],[29,15,0,5],[29,16,0,5],[29,17,0,5],[29,18,0,5],[29,19,0,5],[29,20,0,5],[29,21,0,5],[29,22,0,5],[29,23,0,5],[29,24,0,5],[29,25,0,5],[29,26,0,5],[29,27,0,5],[29,28,0,5],[29,29,0,5],[29,30,0,5],[29,31,0,5],[30,0,0,12],[30,1,0,6],[30,2,0,6],[30,3,0,6],[30,4,0,12],[30,5,0,6],[30,6,0,6],[30,7,0,6],[30,8,0,6],[30,9,0,6],[30,10,0,6],[30,11,0,6],[30,12,0,6],[30,13,0,6],[30,14,0,6],[30,15,0,6],[30,16,0,6],[30,17,0,6],[30,18,0,6],[30,19,0,6],[30,20,0,6],[30,21,0,6],[30,22,0,6],[30,23,0,6],[30,24,0,6],[30,25,0,6],[30,26,0,6],[30,27,0,12],[30,28,0,6],[30,29,0,6],[30,30,0,6],[30,31,0,12],[31,1,0,3],[31,2,0,6],[31,3,0,5],[31,4,0,12],[31,5,0,3],[31,6,0,3],[31,7,0,3],[31,8,0,5],[31,9,0,3],[31,10,0,6],[31,11,0,5],[31,12,0,3],[31,13,0,3],[31,14,0,6],[31,15,0,10],[31,16,0,10],[31,17,0,6],[31,18,0,3],[31,19,0,3],[31,20,0,5],[31,21,0,6],[31,22,0,3],[31,23,0,5],[31,24,0,3],[31,25,0,3],[31,26,0,3],[31,27,0,12],[31,28,0,5],[31,29,0,6],[31,30,0,3]],"survivors":[[0,0],[0,31],[31,0],[31,31]]},{"n":6,"cycle":true,"rejected":[[0,1,1,3],[0,2,1,6],[0,3,1,5],[0,4,1,12],[0,5,1,3],[0,6,1,3],[0,7,1,3],[0,8,1,3],[0,9,1,3],[0,10,1,3],[0,11,1,3],[0,12,1,6],[0,13,1,3],[0,14,1,3],[0,15,1,3],[0,16,1,6],[0,17,1,3],[0,18,1,6],[0,19,1,3],[0,20,1,3],[0,21,1,3],[0,22,1,3],[0,23,1,3],[0,24,1,5],[0,25,1,3],[0,26,1,3],[0,27,1,12],[0,28,1,3],[0,29,1,3],[0,30,1,6],[0,31,1,12],[0,32,1,12],[0,33,1,6],[0,34,1,3],[0,35,1,3],[0,36,1,12],[0,37,1,3],[0,38,1,3],[0,39,1,5],[0,40,1,3],[0,41,1,3],[0,42,1,3],[0,43,1,3],[0,44,1,3],[0,45,1,6],[0,46,1,3],[0,47,1,6],[0,48,1,3],[0,49,1,3],[0,50,1,3],[0,51,1,6],[0,52,1,3],[0,53,1,3],[0,54,1,3],[0,55,1,3],[0,56,1,3],[0,57,1,3],[0,58,1,3],[0,59,1,12],[0,60,1,5],[0,61,1,6],[0,62,1,3],[1,0,1,20],[1,1,1,6],[1,2,1,6],[1,3,1,6],[1,4,1,6],[1,5,1,6],[1,6,1,6],[1,7,1,6],[1,8,1,6],[1,9,1,6],[1,10,1,6],[1,11,1,6],[1,12,1,6],[1,13,1,6],[1,14,1,6],[1,15,1,6],[1,16,1,6],[1,17,1,6],[1,18,1,6],[1,19,1,6],[1,20,1,6],[1,21,1,6],[1,22,1,6],[1,23,1,6],[1,24,1,6],[1,25,1,6],[1,26,1,6],[1,27,1,6],[1,28,1,6],[1,29,1,6],[1,30,1,6],[1,31,1,6],[1,32,1,6],[1,33,1,6],[1,34,1,6],[1,35,1,6],[1,36,1,6],[1,37,1,6],[1,38,1,6],[1,39,1,6],[1,40,1,6],[1,41,1,6],[1,42,1,6],[1,43,1,6],[1,44,1,6],[1,45,1,6],[1,46,1,6],[1,47,1,6],[1,48,1,6],[1,49,1,6],[1,50,1,6],[1,51,1,6],[1,52,1,6],[1,53,1,6],[1,54,1,6],[1,55,1,6],[1,56,1,6],[1,57,1,6],[1,58,1,6],[1,59,1,6],[1,60,1,6],[1,61,1,6],[1,62,1,6],[1,63,1,20],[2,0,1,5],[2,1,1,5],[2,2,1,5],[2,3,1,5],[2,4,1,5],[2,5,1,5],[2,6,1,5],[2,7,1,5],[2,8,1,5],[2,9,1,5],[2,10,1,5],[2,11,1,5],[2,12,1,5],[2,13,1,5],[2,14,1,5],[2,15,1,5],[2,16,1,5],[2,17,1,5],[2,18,1,5],[2,19,1,5],[2,20,1,5],[2,21,1,5],[2,22,1,5],[2,23,1,5],[2,24,1,5],[2,25,1,5],[2,26,1,5],[2,27,1,5],[2,28,1,5],[2,29,1,5],[2,30,1,5],[2,31,1,5],[2,32,1,5],[2,33,1,5],[2,34,1,5],[2,35,1,5],[2,36,1,5],[2,37,1,5],[2,38,1,5],[2,39,1,5],[2,40,1,5],[2,41,1,5],[2,42,1,5],[2,43,1,5],[2,44,1,5],[2,45,1,5],[2,46,1,5],[2,47,1,5],[2,48,1,5],[2,49,1,5],[2,50,1,5],[2,51,1,5],[2,52,1,5],[2,53,1,5],[2,54,1,5],[2,55,1,5],[2,56,1,5],[2,57,1,5],[2,58,1,5],[2,59,1,5],[2,60,1,5],[2,61,1,5],[2,62,1,5],[2,63,1,5],[3,0,1,20],[3,1,0,3],[3,2,0,3],[3,3,0,3],[3,4,0,3],[3,5,0,3],[3,6,0,3],[3,7,0,3],[3,8,0,3],[3,9,0,3],[3,10,0,3],[3,11,0,3],[3,12,0,3],[3,13,0,3],[3,14,0,3],[3,15,0,3],[3,16,0,3],[3,17,0,3],[3,18,0,3],[3,19,0,3],[3,20,0,3],[3,21,0,3],[3,22,0,3],[3,23,0,3],[3,24,0,3],[3,25,0,3],[3,26,0,3],[3,27,0,3],[3,28,0,3],[3,29,0,3],[3,30,0,3],[3,31,0,3],[3,32,0,3],[3,33,0,3],[3,34,0,3],[3,35,0,3],[3,36,0,3],[3,37,0,3],[3,38,0,3],[3,39,0,3],[3,40,0,3],[3,41,0,3],[3,42,0,3],[3,43,0,3],[3,44,0,3],[3,45,0,3],[3,46,0,3],[3,47,0,3],[3,48,0,3],[3,49,0,3],[3,50,0,3],[3,51,0,3],[3,52,0,3],[3,53,0,3],[3,54,0,3],[3,55,0,3],[3,56,0,3],[3,57,0,3],[3,58,0,3],[3,59,0,3],[3,60,0,3],[3,61,0,3],[3,62,0,3],[3,63,1,20],[4,0,1,10],[4,1,1,3],[4,2,1,3],[4,3,1,3],[4,4,1,3],[4,5,1,3],[4,6,1,3],[4,7,1,3],[4,8,1,3],[4,9,1,3],[4,10,1,3],[4,11,1,3],[4,12,1,3],[4,13,1,3],[4,14,1,3],[4,15,1,3],[4,16,1,3],[4,17,1,3],[4,18,1,3],[4,19,1,3],[4,20,1,3],[4,21,1,3],[4,22,1,3],[4,23,1,3],[4,24,1,3],[4,25,1,3],[4,26,1,3],[4,27,1,3],[4,28,1,3],[4,29,1,3],[4,30,1,3],[4,31,1,3],[4,32,1,3],[4,33,1,3],[4,34,1,3],[4,35,1,3],[4,36,1,3],[4,37,1,3],[4,38,1,3],[4,39,1,3],[4,40,1,3],[4,41,1,3],[4,42,1,3],[4,43,1,3],[4,44,1,3],[4,45,1,3],[4,46,1,3],[4,47,1,3],[4,48,1,3],[4,49,1,3],[4,50,1,3],[4,51,1,3],[4,52,1,3],[4,53,1,3],[4,54,1,3],[4,55,1,3],[4,56,1,3],[4,57,1,3],[4,58,1,3],[4,59,1,3],[4,60,1,3],[4,61,1,3],[4,62,1,3],[4,63,1,10],[5,0,0,5],[5,1,0,5],[5,2,0,5],[5,3,0,5],[5,4,0,5],[5,5,0,5],[5,6,0,5],[5,7,0,5],[5,8,0,5],[5,9,0,5],[5,10,0,5],[5,11,0,5],[5,12,0,5],[5,13,0,5],[5,14,0,5],[5,15,0,5],[5,16,0,5],[5,17,0,5],[5,18,0,5],[5,19,0,5],[5,20,0,5],[5,21,0,5],[5,22,0,5],[5,23,0,5],[5,24,0,5],[5,25,0,5],[5,26,0,5],[5,27,0,5],[5,28,0,5],[5,29,0,5],[5,30,0,5],[5,31,0,5],[5,32,0,5],[5,33,0,5],[5,34,0,5],[5,35,0,5],[5,36,0,5],[5,37,0,5],[5,38,0,5],[5,39,0,5],[5,40,0,5],[5,41,0,5],[5,42,0,5],[5,43,0,5],[5,44,0,5],[5,45,0,5],[5,46,0,5],[5,47,0,5],[5,48,0,5],[5,49,0,5],[5,50,0,5],[5,51,0,5],[5,52,0,5],[5,53,0,5],[5,54,0,5],[5,55,0,5],[5,56,0,5],[5,57,0,5],[5,58,0,5],[5,59,0,5],[5,60,0,5],[5,61,0,5],[5,62,0,5],[5,63,0,5],[6,0,1,17],[6,1,0,6],[6,2,0,6],[6,3,0,6],[6,4,0,6],[6,5,0,6],[6,6,0,6],[6,7,0,6],[6,8,0,6],[6,9,0,6],[6,10,0,6],[6,11,0,6],[6,12,0,6],[6,13,0,6],[6,14,0,6],[6,15,0,6],[6,16,0,6],[6,17,0,6],[6,18,0,6],[6,19,0,6],[6,20,0,6],[6,21,0,6],[6,22,0,6],[6,23,0,6],[6,24,0,6],[6,25,0,6],[6,26,0,6],[6,27,0,6],[6,28,0,6],[6,29,0,6],[6,30,0,6],[6,31,0,6],[6,32,0,6],[6,33,0,6],[6,34,0,6],[6,35,0,6],[6,36,0,6],[6,37,0,6],[6,38,0,6],[6,39,0,6],[6,40,0,6],[6,41,0,6],[6,42,0,6],[6,43,0,6],[6,44,0,6],[6,45,0,6],[6,46,0,6],[6,47,0,6],[6,48,0,6],[6,49,0,6],[6,50,0,6],[6,51,0,6],[6,52,0,6],[6,53,0,6],[6,54,0,6],[6,55,0,6],[6,56,0,6],[6,57,0,6],[6,58,0,6],[6,59,0,6],[6,60,0,6],[6,61,0,6],[6,62,0,6],[6,63,1,17],[7,0,0,5],[7,1,0,3],[7,2,0,3],[7,3,0,5],[7,4,0,3],[7,5,0,3],[7,6,0,3],[7,7,0,3],[7,8,0,3],[7,9,0,3],[7,10,0,3],[7,11,0,3],[7,12,0,3],[7,13,0,3],[7,14,0,3],[7,15,0,3],[7,16,0,3],[7,17,0,3],[7,18,0,3],[7,19,0,3],[7,20,0,3],[7,21,0,3],[7,22,0,3],[7,23,0,3],[7,24,0,5],[7,25,0,3],[7,26,0,3],[7,27,0,5],[7,28,0,3],[7,29,0,3],[7,30,0,3],[7,31,0,3],[7,32,0,3],[7,33,0,3],[7,34,0,3],[7,35,0,3],[7,36,0,5],[7,37,0,3],[7,38,0,3],[7,39,0,5],[7,40,0,3],[7,41,0,3],[7,42,0,3],[7,43,0,3],[7,44,0,3],[7,45,0,3],[7,46,0,3],[7,47,0,3],[7,48,0,3],[7,49,0,3],[7,50,0,3],[7,51,0,3],[7,52,0,3],[7,53,0,3],[7,54,0,3],[7,55,0,3],[7,56,0,3],[7,57,0,3],[7,58,0,3],[7,59,0,3],[7,60,0,5],[7,61,0,3],[7,62,0,3],[7,63,0,5],[8,0,1,20],[8,1,1,3],[8,2,1,6],[8,3,1,3],[8,4,1,3],[8,5,1,3],[8,6,1,3],[8,7,1,3],[8,8,1,3],[8,9,1,3],[8,10,1,3],[8,11,1,3],[8,12,1,6],[8,13,1,3],[8,14,1,3],[8,15,1,3],[8,16,1,6],[8,17,1,3],[8,18,1,6],[8,19,1,3],[8,20,1,3],[8,21,1,3],[8,22,1,3],[8,23,1,3],[8,24,1,3],[8,25,1,3],[8,26,1,3],[8,27,1,3],[8,28,1,3],[8,29,1,3],[8,30,1,6],[8,31,1,3],[8,32,1,3],[8,33,1,6],[8,34,1,3],[8,35,1,3],[8,36,1,3],[8,37,1,3],[8,38,1,3],[8,39,1,3],[8,40,1,3],[8,41,1,3],[8,42,1,3],[8,43,1,3],[8,44,1,3],[8,45,1,6],[8,46,1,3],[8,47,1,6],[8,48,1,3],[8,49,1,3],[8,50,1,3],[8,51,1,6],[8,52,1,3],[8,53,1,3],[8,54,1,3],[8,55,1,3],[8,56,1,3],[8,57,1,3],[8,58,1,3],[8,59,1,3],[8,60,1,3],[8,61,1,6],[8,62,1,3],[8,63,1,20],[9,0,1,20],[9,1,0,9],[9,2,0,9],[9,3,0,9],[9,4,0,9],[9,5,0,9],[9,6,0,9],[9,7,0,9],[9,8,0,9],[9,9,0,9],[9,10,0,9],[9,11,0,9],[9,12,1,6],[9,13,0,9],[9,14,0,9],[9,15,0,9],[9,16,0,9],[9,17,0,9],[9,18,1,6],[9,19,0,9],[9,20,0,9],[9,21,0,9],[9,22,0,9],[9,23,0,9],[9,24,0,9],[9,25,0,9],[9,26,0,9],[9,27,0,9],[9,28,0,9],[9,29,0,9],[9,30,1,6],[9,31,0,9],[9,32,0,9],[9,33,1,6],[9,34,0,9],[9,35,0,9],[9,36,0,9],[9,37,0,9],[9,38,0,9],[9,39,0,9],[9,40,0,9],[9,41,0,9],[9,42,0,9],[9,43,0,9],[9,44,0,9],[9,45,1,6],[9,46,0,9],[9,47,0,9],[9,48,0,9],[9,49,0,9],[9,50,0,9],[9,51,1,6],[9,52,0,9],[9,53,0,9],[9,54,0,9],[9,55,0,9],[9,56,0,9],[9,57,0,9],[9,58,0,9],[9,59,0,9],[9,60,0,9],[9,61,0,9],[9,62,0,9],[9,63,1,20],[10,0,0,10],[10,1,0,10],[10,2,0,10],[10,3,0,10],[10,4,0,10],[10,5,0,10],[10,6,0,10],[10,7,0,10],[10,8,0,10],[10,9,0,10],[10,10,0,10],[10,11,0,10],[10,12,0,10],[10,13,0,10],[10,14,0,10],[10,15,0,10],[10,16,0,10],[10,17,0,10],[10,18,0,10],[10,19,0,10],[10,20,0,10],[10,21,0,10],[10,22,0,10],[10,23,0,10],[10,24,0,10],[10,25,0,10],[10,26,0,10],[10,27,0,10],[10,28,0,10],[10,29,0,10],[10,30,0,10],[10,31,0,10],[10,32,0,10],[10,33,0,10],[10,34,0,10],[10,35,0,10],[10,36,0,10],[10,37,0,10],[10,38,0,10],[10,39,0,10],[10,40,0,10],[10,41,0,10],[10,42,0,10],[10,43,0,10],[10,44,0,10],[10,45,0,10],[10,46,0,10],[10,47,0,10],[10,48,0,10],[10,49,0,10],[10,50,0,10],[10,51,0,10],[10,52,0,10],[10,53,0,10],[10,54,0,10],[10,55,0,10],[10,56,0,10],[10,57,0,10],[10,58,0,10],[10,59,0,10],[10,60,0,10],[10,61,0,10],[10,62,0,10],[10,63,0,10],[11,0,0,10],[11,1,0,3],[11,2,0,3],[11,3,0,3],[11,4,0,3],[11,5,0,3],[11,6,0,3],[11,7,0,3],[11,8,0,3],[11,9,0,3],[11,10,0,3],[11,11,0,3],[11,12,0,3],[11,13,0,3],[11,14,0,3],[11,15,0,3],[11,16,0,3],[11,17,0,3],[11,18,0,3],[11,19,0,3],[11,20,0,3],[11,21,0,3],[11,22,0,3],[11,23,0,3],[11,24,0,3],[11,25,0,3],[11,26,0,3],[11,27,0,3],[11,28,0,3],[11,29,0,3],[11,30,0,3],[11,31,0,3],[11,32,0,3],[11,33,0,3],[11,34,0,3],[11,35,0,3],[11,36,0,3],[11,37,0,3],[11,38,0,3],[11,39,0,3],[11,40,0,3],[11,41,0,3],[11,42,0,3],[11,43,0,3],[11,44,0,3],[11,45,0,3],[11,46,0,3],[11,47,0,3],[11,48,0,3],[11,49,0,3],[11,50,0,3],[11,51,0,3],[11,52,0,3],[11,53,0,3],[11,54,0,3],[11,55,0,3],[11,56,0,3],[11,57,0,3],[11,58,0,3],[11,59,0,3],[11,60,0,3],[11,61,0,3],[11,62,0,3],[11,63,0,10],[12,0,1,17],[12,1,0,12],[12,2,0,12],[12,3,0,12],[12,4,0,12],[12,5,0,12],[12,6,0,12],[12,7,0,12],[12,8,0,12],[12,9,0,12],[12,10,0,12],[12,11,0,12],[12,12,0,12],[12,13,0,12],[12,14,0,12],[12,15,0,12],[12,16,0,12],[12,17,0,12],[12,18,0,12],[12,19,0,12],[12,20,0,12],[12,21,0,12],[12,22,0,12],[12,23,0,12],[12,24,0,12],[12,25,0,12],[12,26,0,12],[12,27,0,12],[12,28,0,12],[12,29,0,12],[12,30,0,12],[12,31,0,12],[12,32,0,12],[12,33,0,12],[12,34,0,12],[12,35,0,12],[12,36,0,12],[12,37,0,12],[12,38,0,12],[12,39,0,12],[12,40,0,12],[12,41,0,12],[12,42,0,12],[12,43,0,12],[12,44,0,12],[12,45,0,12],[12,46,0,12],[12,47,0,12],[12,48,0,12],[12,49,0,12],[12,50,0,12],[12,51,0,12],[12,52,0,12],[12,53,0,12],[12,54,0,12],[12,55,0,12],[12,56,0,12],[12,57,0,12],[12,58,0,12],[12,59,0,12],[12,60,0,12],[12,61,0,12],[12,62,0,12],[12,63,1,17],[13,0,0,5],[13,1,0,5],[13,2,0,5],[13,3,0,5],[13,4,0,5],[13,5,0,5],[13,6,0,5],[13,7,0,5],[13,8,0,5],[13,9,0,5],[13,10,0,5],[13,11,0,5],[13,12,0,5],[13,13,0,5],[13,14,0,5],[13,15,0,5],[13,16,0,5],[13,17,0,5],[13,18,0,5],[13,19,0,5],[13,20,0,5],[13,21,0,5],[13,22,0,5],[13,23,0,5],[13,24,0,5],[13,25,0,5],[13,26,0,5],[13,27,0,5],[13,28,0,5],[13,29,0,5],[13,30,0,5],[13,31,0,5],[13,32,0,5],[13,33,0,5],[13,34,0,5],[13,35,0,5],[13,36,0,5],[13,37,0,5],[13,38,0,5],[13,39,0,5],[13,40,0,5],[13,41,0,5],[13,42,0,5],[13,43,0,5],[13,44,0,5],[13,45,0,5],[13,46,0,5],[13,47,0,5],[13,48,0,5],[13,49,0,5],[13,50,0,5],[13,51,0,5],[13,52,0,5],[13,53,0,5],[13,54,0,5],[13,55,0,5],[13,56,0,5],[13,57,0,5],[13,58,0,5],[13,59,0,5],[13,60,0,5],[13,61,0,5],[13,62,0,5],[13,63,0,5],[14,0,0,10],[14,1,0,6],[14,2,0,6],[14,3,0,6],[14,4,0,6],[14,5,0,6],[14,6,0,10],[14,7,0,6],[14,8,0,6],[14,9,0,10],[14,10,0,6],[14,11,0,6],[14,12,0,6],[14,13,0,6],[14,14,0,6],[14,15,0,10],[14,16,0,6],[14,17,0,6],[14,18,0,6],[14,19,0,6],[14,20,0,6],[14,21,0,6],[14,22,0,6],[14,23,0,6],[14,24,0,6],[14,25,0,6],[14,26,0,6],[14,27,0,6],[14,28,0,6],[14,29,0,6],[14,30,0,6],[14,31,0,6],[14,32,0,6],[14,33,0,6],[14,34,0,6],[14,35,0,6],[14,36,0,6],[14,37,0,6],[14,38,0,6],[14,39,0,6],[14,40,0,6],[14,41,0,6],[14,42,0,6],[14,43,0,6],[14,44,0,6],[14,45,0,6],[14,46,0,6],[14,47,0,6],[14,48,0,10],[14,49,0,6],[14,50,0,6],[14,51,0,6],[14,52,0,6],[14,53,0,6],[14,54,0,10],[14,55,0,6],[14,56,0,6],[14,57,0,10],[14,58,0,6],[14,59,0,6],[14,60,0,6],[14,61,0,6],[14,62,0,6],[14,63,0,10],[15,0,0,5],[15,1,0,3],[15,2,0,3],[15,3,0,3],[15,4,0,3],[15,5,0,3],[15,6,0,3],[15,7,0,3],[15,8,0,3],[15,9,0,3],[15,10,0,3],[15,11,0,3],[15,12,0,3],[15,13,0,3],[15,14,0,3],[15,15,0,3],[15,16,0,3],[15,17,0,3],[15,18,0,3],[15,19,0,3],[15,20,0,3],[15,21,0,3],[15,22,0,3],[15,23,0,3],[15,24,0,3],[15,25,0,3],[15,26,0,3],[15,27,0,3],[15,28,0,3],[15,29,0,3],[15,30,0,3],[15,31,0,3],[15,32,0,3],[15,33,0,3],[15,34,0,3],[15,35,0,3],[15,36,0,3],[15,37,0,3],[15,38,0,3],[15,39,0,3],[15,40,0,3],[15,41,0,3],[15,42,0,3],[15,43,0,3],[15,44,0,3],[15,45,0,3],[15,46,0,3],[15,47,0,3],[15,48,0,3],[15,49,0,3],[15,50,0,3],[15,51,0,3],[15,52,0,3],[15,53,0,3],[15,54,0,3],[15,55,0,3],[15,56,0,3],[15,57,0,3],[15,58,0,3],[15,59,0,3],[15,60,0,3],[15,61,0,3],[15,62,0,3],[15,63,0,5],[16,0,1,5],[16,1,1,3],[16,2,1,3],[16,3,1,5],[16,4,1,5],[16,5,1,3],[16,6,1,3],[16,7,1,3],[16,8,1,3],[16,9,1,3],[16,10,1,3],[16,11,1,3],[16,12,1,3],[16,13,1,3],[16,14,1,3],[16,15,1,3],[16,16,1,3],[16,17,1,3],[16,18,1,3],[16,19,1,3],[16,20,1,3],[16,21,1,3],[16,22,1,3],[16,23,1,3],[16,24,1,5],[16,25,1,3],[16,26,1,3],[16,27,1,5],[16,28,1,3],[16,29,1,3],[16,30,1,3],[16,31,1,5],[16,32,1,5],[16,33,1,3],[16,34,1,3],[16,35,1,3],[16,36,1,5],[16,37,1,3],[16,38,1,3],[16,39,1,5],[16,40,1,3],[16,41,1,3],[16,42,1,3],[16,43,1,3],[16,44,1,3],[16,45,1,3],[16,46,1,3],[16,47,1,3],[16,48,1,3],[16,49,1,3],[16,50,1,3],[16,51,1,3],[16,52,1,3],[16,53,1,3],[16,54,1,3],[16,55,1,3],[16,56,1,3],[16,57,1,3],[16,58,1,3],[16,59,1,5],[16,60,1,5],[16,61,1,3],[16,62,1,3],[16,63,1,5],[17,0,0,17],[17,1,0,17],[17,2,0,17],[17,3,0,17],[17,4,0,17],[17,5,0,17],[17,6,0,17],[17,7,0,17],[17,8,0,17],[17,9,0,17],[17,10,0,17],[17,11,0,17],[17,12,0,17],[17,13,0,17],[17,14,0,17],[17,15,0,17],[17,16,0,17],[17,17,0,17],[17,18,0,17],[17,19,0,17],[17,20,0,17],[17,21,0,17],[17,22,0,17],[17,23,0,17],[17,24,0,17],[17,25,0,17],[17,26,0,17],[17,27,0,17],[17,28,0,17],[17,29,0,17],[17,30,0,17],[17,31,0,17],[17,32,0,17],[17,33,0,17],[17,34,0,17],[17,35,0,17],[17,36,0,17],[17,37,0,17],[17,38,0,17],[17,39,0,17],[17,40,0,17],[17,41,0,17],[17,42,0,17],[17,43,0,17],[17,44,0,17],[17,45,0,17],[17,46,0,17],[17,47,0,17],[17,48,0,17],[17,49,0,17],[17,50,0,17],[17,51,0,17],[17,52,0,17],[17,53,0,17],[17,54,0,17],[17,55,0,17],[17,56,0,17],[17,57,0,17],[17,58,0,17],[17,59,0,17],[17,60,0,17],[17,61,0,17],[17,62,0,17],[17,63,0,17],[18,0,1,5],[18,1,0,18],[18,2,0,18],[18,3,1,5],[18,4,0,18],[18,5,0,18],[18,6,0,18],[18,7,0,18],[18,8,0,18],[18,9,0,18],[18,10,0,18],[18,11,0,18],[18,12,0,18],[18,13,0,18],[18,14,0,18],[18,15,0,18],[18,16,0,18],[18,17,0,18],[18,18,0,18],[18,19,0,18],[18,20,0,18],[18,21,0,18],[18,22,0,18],[18,23,0,18],[18,24,1,5],[18,25,0,18],[18,26,0,18],[18,27,1,5],[18,28,0,18],[18,29,0,18],[18,30,0,18],[18,31,0,18],[18,32,0,18],[18,33,0,18],[18,34,0,18],[18,35,0,18],[18,36,1,5],[18,37,0,18],[18,38,0,18],[18,39,1,5],[18,40,0,18],[18,41,0,18],[18,42,0,18],[18,43,0,18],[18,44,0,18],[18,45,0,18],[18,46,0,18],[18,47,0,18],[18,48,0,18],[18,49,0,18],[18,50,0,18],[18,51,0,18],[18,52,0,18],[18,53,0,18],[18,54,0,18],[18,55,0,18],[18,56,0,18],[18,57,0,18],[18,58,0,18],[18,59,0,18],[18,60,1,5],[18,61,0,18],[18,62,0,18],[18,63,1,5],[19,0,0,17],[19,1,0,3],[19,2,0,3],[19,3,0,3],[19,4,0,3],[19,5,0,3],[19,6,0,3],[19,7,0,3],[19,8,0,3],[19,9,0,3],[19,10,0,3],[19,11,0,3],[19,12,0,3],[19,13,0,3],[19,14,0,3],[19,15,0,3],[19,16,0,3],[19,17,0,3],[19,18,0,3],[19,19,0,3],[19,20,0,3],[19,21,0,3],[19,22,0,3],[19,23,0,3],[19,24,0,3],[19,25,0,3],[19,26,0,3],[19,27,0,3],[19,28,0,3],[19,29,0,3],[19,30,0,3],[19,31,0,3],[19,32,0,3],[19,33,0,3],[19,34,0,3],[19,35,0,3],[19,36,0,3],[19,37,0,3],[19,38,0,3],[19,39,0,3],[19,40,0,3],[19,41,0,3],[19,42,0,3],[19,43,0,3],[19,44,0,3],[19,45,0,3],[19,46,0,3],[19,47,0,3],[19,48,0,3],[19,49,0,3],[19,50,0,3],[19,51,0,3],[19,52,0,3],[19,53,0,3],[19,54,0,3],[19,55,0,3],[19,56,0,3],[19,57,0,3],[19,58,0,3],[19,59,0,3],[19,60,0,3],[19,61,0,3],[19,62,0,3],[19,63,0,17],[20,0,0,20],[20,1,0,20],[20,2,0,20],[20,3,0,20],[20,4,0,20],[20,5,0,20],[20,6,0,20],[20,7,0,20],[20,8,0,20],[20,9,0,20],[20,10,0,20],[20,11,0,20],[20,12,0,20],[20,13,0,20],[20,14,0,20],[20,15,0,20],[20,16,0,20],[20,17,0,20],[20,18,0,20],[20,19,0,20],[20,20,0,20],[20,21,0,20],[20,22,0,20],[20,23,0,20],[20,24,0,20],[20,25,0,20],[20,26,0,20],[20,27,0,20],[20,28,0,20],[20,29,0,20],[20,30,0,20],[20,31,0,20],[20,32,0,20],[20,33,0,20],[20,34,0,20],[20,35,0,20],[20,36,0,20],[20,37,0,20],[20,38,0,20],[20,39,0,20],[20,40,0,20],[20,41,0,20],[20,42,0,20],[20,43,0,20],[20,44,0,20],[20,45,0,20],[20,46,0,20],[20,47,0,20],[20,48,0,20],[20,49,0,20],[20,50,0,20],[20,51,0,20],[20,52,0,20],[20,53,0,20],[20,54,0,20],[20,55,0,20],[20,56,0,20],[20,57,0,20],[20,58,0,20],[20,59,0,20],[20,60,0,20],[20,61,0,20],[20,62,0,20],[20,63,0,20],[21,0,3,3],[21,1,0,5],[21,2,0,5],[21,3,0,5],[21,4,0,5],[21,5,0,5],[21,6,0,17],[21,7,0,5],[21,8,0,5],[21,9,0,17],[21,10,0,5],[21,11,0,5],[21,12,0,20],[21,13,0,5],[21,14,0,5],[21,15,0,17],[21,16,0,5],[21,17,0,5],[21,18,0,20],[21,19,0,5],[21,20,0,5],[21,21,0,5],[21,22,0,5],[21,23,0,5],[21,24,0,5],[21,25,0,5],[21,26,0,5],[21,27,0,5],[21,28,0,5],[21,29,0,5],[21,30,0,20],[21,31,0,5],[21,32,0,5],[21,33,0,20],[21,34,0,5],[21,35,0,5],[21,36,0,5],[21,37,0,5],[21,38,0,5],[21,39,0,5],[21,40,0,5],[21,41,0,5],[21,42,0,5],[21,43,0,5],[21,44,0,5],[21,45,0,20],[21,46,0,5],[21,47,0,5],[21,48,0,17],[21,49,0,5],[21,50,0,5],[21,51,0,20],[21,52,0,5],[21,53,0,5],[21,54,0,17],[21,55,0,5],[21,56,0,5],[21,57,0,17],[21,58,0,5],[21,59,0,5],[21,60,0,5],[21,61,0,5],[21,62,0,5],[21,63,2,3],[22,0,0,20],[22,1,0,6],[22,2,0,6],[22,3,0,6],[22,4,0,6],[22,5,0,6],[22,6,0,6],[22,7,0,6],[22,8,0,6],[22,9,0,6],[22,10,0,6],[22,11,0,6],[22,12,0,6],[22,13,0,6],[22,14,0,6],[22,15,0,6],[22,16,0,6],[22,17,0,6],[22,18,0,6],[22,19,0,6],[22,20,0,6],[22,21,0,6],[22,22,0,6],[22,23,0,6],[22,24,0,6],[22,25,0,6],[22,26,0,6],[22,27,0,6],[22,28,0,6],[22,29,0,6],[22,30,0,6],[22,31,0,6],[22,32,0,6],[22,33,0,6],[22,34,0,6],[22,35,0,6],[22,36,0,6],[22,37,0,6],[22,38,0,6],[22,39,0,6],[22,40,0,6],[22,41,0,6],[22,42,0,6],[22,43,0,6],[22,44,0,6],[22,45,0,6],[22,46,0,6],[22,47,0,6],[22,48,0,6],[22,49,0,6],[22,50,0,6],[22,51,0,6],[22,52,0,6],[22,53,0,6],[22,54,0,6],[22,55,0,6],[22,56,0,6],[22,57,0,6],[22,58,0,6],[22,59,0,6],[22,60,0,6],[22,61,0,6],[22,62,0,6],[22,63,0,20],[23,0,0,5],[23,1,0,3],[23,2,0,3],[23,3,0,5],[23,4,0,3],[23,5,0,3],[23,6,0,3],[23,7,0,3],[23,8,0,3],[23,9,0,3],[23,10,0,3],[23,11,0,3],[23,12,0,3],[23,13,0,3],[23,14,0,3],[23,15,0,3],[23,16,0,3],[23,17,0,3],[23,18,0,3],[23,19,0,3],[23,20,0,3],[23,21,0,3],[23,22,0,3],[23,23,0,3],[23,24,0,5],[23,25,0,3],[23,26,0,3],[23,27,0,5],[23,28,0,3],[23,29,0,3],[23,30,0,3],[23,31,0,3],[23,32,0,3],[23,33,0,3],[23,34,0,3],[23,35,0,3],[23,36,0,5],[23,37,0,3],[23,38,0,3],[23,39,0,5],[23,40,0,3],[23,41,0,3],[23,42,0,3],[23,43,0,3],[23,44,0,3],[23,45,0,3],[23,46,0,3],[23,47,0,3],[23,48,0,3],[23,49,0,3],[23,50,0,3],[23,51,0,3],[23,52,0,3],[23,53,0,3],[23,54,0,3],[23,55,0,3],[23,56,0,3],[23,57,0,3],[23,58,0,3],[23,59,0,3],[23,60,0,5],[23,61,0,3],[23,62,0,3],[23,63,0,5],[24,0,1,5],[24,1,0,24],[24,2,0,24],[24,3,0,24],[24,4,0,24],[24,5,0,24],[24,6,0,24],[24,7,0,24],[24,8,0,24],[24,9,0,24],[24,10,0,24],[24,11,0,24],[24,12,0,24],[24,13,0,24],[24,14,0,24],[24,15,0,24],[24,16,0,24],[24,17,0,24],[24,18,0,24],[24,19,0,24],[24,20,0,24],[24,21,0,24],[24,22,0,24],[24,23,0,24],[24,24,0,24],[24,25,0,24],[24,26,0,24],[24,27,0,24],[24,28,0,24],[24,29,0,24],[24,30,0,24],[24,31,0,24],[24,32,0,24],[24,33,0,24],[24,34,0,24],[24,35,0,24],[24,36,0,24],[24,37,0,24],[24,38,0,24],[24,39,0,24],[24,40,0,24],[24,41,0,24],[24,42,0,24],[24,43,0,24],[24,44,0,24],[24,45,0,24],[24,46,0,24],[24,47,0,24],[24,48,0,24],[24,49,0,24],[24,50,0,24],[24,51,0,24],[24,52,0,24],[24,53,0,24],[24,54,0,24],[24,55,0,24],[24,56,0,24],[24,57,0,24],[24,58,0,24],[24,59,0,24],[24,60,0,24],[24,61,0,24],[24,62,0,24],[24,63,1,5],[25,0,0,17],[25,1,0,9],[25,2,0,9],[25,3,0,9],[25,4,0,9],[25,5,0,9],[25,6,0,9],[25,7,0,9],[25,8,0,9],[25,9,0,9],[25,10,0,9],[25,11,0,9],[25,12,0,9],[25,13,0,9],[25,14,0,9],[25,15,0,9],[25,16,0,9],[25,17,0,9],[25,18,0,9],[25,19,0,9],[25,20,0,9],[25,21,0,9],[25,22,0,9],[25,23,0,9],[25,24,0,9],[25,25,0,9],[25,26,0,9],[25,27,0,9],[25,28,0,9],[25,29,0,9],[25,30,0,9],[25,31,0,9],[25,32,0,9],[25,33,0,9],[25,34,0,9],[25,35,0,9],[25,36,0,9],[25,37,0,9],[25,38,0,9],[25,39,0,9],[25,40,0,9],[25,41,0,9],[25,42,0,9],[25,43,0,9],[25,44,0,9],[25,45,0,9],[25,46,0,9],[25,47,0,9],[25,48,0,9],[25,49,0,9],[25,50,0,9],[25,51,0,9],[25,52,0,9],[25,53,0,9],[25,54,0,9],[25,55,0,9],[25,56,0,9],[25,57,0,9],[25,58,0,9],[25,59,0,9],[25,60,0,9],[25,61,0,9],[25,62,0,9],[25,63,0,17],[26,0,0,10],[26,1,0,10],[26,2,0,10],[26,3,0,10],[26,4,0,10],[26,5,0,10],[26,6,0,10],[26,7,0,10],[26,8,0,10],[26,9,0,10],[26,10,0,10],[26,11,0,10],[26,12,0,10],[26,13,0,10],[26,14,0,10],[26,15,0,10],[26,16,0,10],[26,17,0,10],[26,18,0,10],[26,19,0,10],[26,20,0,10],[26,21,0,10],[26,22,0,10],[26,23,0,10],[26,24,0,10],[26,25,0,10],[26,26,0,10],[26,27,0,10],[26,28,0,10],[26,29,0,10],[26,30,0,10],[26,31,0,10],[26,32,0,10],[26,33,0,10],[26,34,0,10],[26,35,0,10],[26,36,0,10],[26,37,0,10],[26,38,0,10],[26,39,0,10],[26,40,0,10],[26,41,0,10],[26,42,0,10],[26,43,0,10],[26,44,0,10],[26,45,0,10],[26,46,0,10],[26,47,0,10],[26,48,0,10],[26,49,0,10],[26,50,0,10],[26,51,0,10],[26,52,0,10],[26,53,0,10],[26,54,0,10],[26,55,0,10],[26,56,0,10],[26,57,0,10],[26,58,0,10],[26,59,0,10],[26,60,0,10],[26,61,0,10],[26,62,0,10],[26,63,0,10],[27,0,0,10],[27,1,0,3],[27,2,0,3],[27,3,0,3],[27,4,0,3],[27,5,0,3],[27,6,0,3],[27,7,0,3],[27,8,0,3],[27,9,0,3],[27,10,0,3],[27,11,0,3],[27,12,0,3],[27,13,0,3],[27,14,0,3],[27,15,0,3],[27,16,0,3],[27,17,0,3],[27,18,0,3],[27,19,0,3],[27,20,0,3],[27,21,0,3],[27,22,0,3],[27,23,0,3],[27,24,0,3],[27,25,0,3],[27,26,0,3],[27,27,0,3],[27,28,0,3],[27,29,0,3],[27,30,0,3],[27,31,0,3],[27,32,0,3],[27,33,0,3],[27,34,0,3],[27,35,0,3],[27,36,0,3],[27,37,0,3],[27,38,0,3],[27,39,0,3],[27,40,0,3],[27,41,0,3],[27,42,0,3],[27,43,0,3],[27,44,0,3],[27,45,0,3],[27,46,0,3],[27,47,0,3],[27,48,0,3],[27,49,0,3],[27,50,0,3],[27,51,0,3],[27,52,0,3],[27,53,0,3],[27,54,0,3],[27,55,0,3],[27,56,0,3],[27,57,0,3],[27,58,0,3],[27,59,0,3],[27,60,0,3],[27,61,0,3],[27,62,0,3],[27,63,0,10],[28,0,0,20],[28,1,0,12],[28,2,0,12],[28,3,0,12],[28,4,0,12],[28,5,0,12],[28,6,0,12],[28,7,0,12],[28,8,0,12],[28,9,0,12],[28,10,0,12],[28,11,0,12],[28,12,0,20],[28,13,0,12],[28,14,0,12],[28,15,0,12],[28,16,0,12],[28,17,0,12],[28,18,0,20],[28,19,0,12],[28,20,0,12],[28,21,0,12],[28,22,0,12],[28,23,0,12],[28,24,0,12],[28,25,0,12],[28,26,0,12],[28,27,0,12],[28,28,0,12],[28,29,0,12],[28,30,0,20],[28,31,0,12],[28,32,0,12],[28,33,0,20],[28,34,0,12],[28,35,0,12],[28,36,0,12],[28,37,0,12],[28,38,0,12],[28,39,0,12],[28,40,0,12],[28,41,0,12],[28,42,0,12],[28,43,0,12],[28,44,0,12],[28,45,0,20],[28,46,0,12],[28,47,0,12],[28,48,0,12],[28,49,0,12],[28,50,0,12],[28,51,0,20],[28,52,0,12],[28,53,0,12],[28,54,0,12],[28,55,0,12],[28,56,0,12],[28,57,0,12],[28,58,0,12],[28,59,0,12],[28,60,0,12],[28,61,0,12],[28,62,0,12],[28,63,0,20],[29,0,0,20],[29,1,0,5],[29,2,0,5],[29,3,0,5],[29,4,0,5],[29,5,0,5],[29,6,0,5],[29,7,0,5],[29,8,0,5],[29,9,0,5],[29,10,0,5],[29,11,0,5],[29,12,0,20],[29,13,0,5],[29,14,0,5],[29,15,0,5],[29,16,0,5],[29,17,0,5],[29,18,0,20],[29,19,0,5],[29,20,0,5],[29,21,0,5],[29,22,0,5],[29,23,0,5],[29,24,0,5],[29,25,0,5],[29,26,0,5],[29,27,0,5],[29,28,0,5],[29,29,0,5],[29,30,0,20],[29,31,0,5],[29,32,0,5],[29,33,0,20],[29,34,0,5],[29,35,0,5],[29,36,0,5],[29,37,0,5],[29,38,0,5],[29,39,0,5],[29,40,0,5],[29,41,0,5],[29,42,0,5],[29,43,0,5],[29,44,0,5],[29,45,0,20],[29,46,0,5],[29,47,0,5],[29,48,0,5],[29,49,0,5],[29,50,0,5],[29,51,0,20],[29,52,0,5],[29,53,0,5],[29,54,0,5],[29,55,0,5],[29,56,0,5],[29,57,0,5],[29,58,0,5],[29,59,0,5],[29,60,0,5],[29,61,0,5],[29,62,0,5],[29,63,0,20],[30,0,0,10],[30,1,0,6],[30,2,0,6],[30,3,0,6],[30,4,0,6],[30,5,0,6],[30,6,0,6],[30,7,0,6],[30,8,0,6],[30,9,0,6],[30,10,0,6],[30,11,0,6],[30,12,0,6],[30,13,0,6],[30,14,0,6],[30,15,0,6],[30,16,0,6],[30,17,0,6],[30,18,0,6],[30,19,0,6],[30,20,0,6],[30,21,0,6],[30,22,0,6],[30,23,0,6],[30,24,0,6],[30,25,0,6],[30,26,0,6],[30,27,0,6],[30,28,0,6],[30,29,0,6],[30,30,0,6],[30,31,0,6],[30,32,0,6],[30,33,0,6],[30,34,0,6],[30,35,0,6],[30,36,0,6],[30,37,0,6],[30,38,0,6],[30,39,0,6],[30,40,0,6],[30,41,0,6],[30,42,0,6],[30,43,0,6],[30,44,0,6],[30,45,0,6],[30,46,0,6],[30,47,0,6],[30,48,0,6],[30,49,0,6],[30,50,0,6],[30,51,0,6],[30,52,0,6],[30,53,0,6],[30,54,0,6],[30,55,0,6],[30,56,0,6],[30,57,0,6],[30,58,0,6],[30,59,0,6],[30,60,0,6],[30,61,0,6],[30,62,0,6],[30,63,0,10],[31,0,0,10],[31,1,0,3],[31,2,0,3],[31,3,0,3],[31,4,0,3],[31,5,0,3],[31,6,0,3],[31,7,0,3],[31,8,0,3],[31,9,0,3],[31,10,0,3],[31,11,0,3],[31,12,0,3],[31,13,0,3],[31,14,0,3],[31,15,0,3],[31,16,0,3],[31,17,0,3],[31,18,0,3],[31,19,0,3],[31,20,0,3],[31,21,0,3],[31,22,0,3],[31,23,0,3],[31,24,0,3],[31,25,0,3],[31,26,0,3],[31,27,0,3],[31,28,0,3],[31,29,0,3],[31,30,0,3],[31,31,0,3],[31,32,0,3],[31,33,0,3],[31,34,0,3],[31,35,0,3],[31,36,0,3],[31,37,0,3],[31,38,0,3],[31,39,0,3],[31,40,0,3],[31,41,0,3],[31,42,0,3],[31,43,0,3],[31,44,0,3],[31,45,0,3],[31,46,0,3],[31,47,0,3],[31,48,0,3],[31,49,0,3],[31,50,0,3],[31,51,0,3],[31,52,0,3],[31,53,0,3],[31,54,0,3],[31,55,0,3],[31,56,0,3],[31,57,0,3],[31,58,0,3],[31,59,0,3],[31,60,0,3],[31,61,0,3],[31,62,0,3],[31,63,0,10],[32,0,1,10],[32,1,1,3],[32,2,1,3],[32,3,1,3],[32,4,1,3],[32,5,1,3],[32,6,1,3],[32,7,1,3],[32,8,1,3],[32,9,1,3],[32,10,1,3],[32,11,1,3],[32,12,1,3],[32,13,1,3],[32,14,1,3],[32,15,1,3],[32,16,1,3],[32,17,1,3],[32,18,1,3],[32,19,1,3],[32,20,1,3],[32,21,1,3],[32,22,1,3],[32,23,1,3],[32,24,1,3],[32,25,1,3],[32,26,1,3],[32,27,1,3],[32,28,1,3],[32,29,1,3],[32,30,1,3],[32,31,1,3],[32,32,1,3],[32,33,1,3],[32,34,1,3],[32,35,1,3],[32,36,1,3],[32,37,1,3],[32,38,1,3],[32,39,1,3],[32,40,1,3],[32,41,1,3],[32,42,1,3],[32,43,1,3],[32,44,1,3],[32,45,1,3],[32,46,1,3],[32,47,1,3],[32,48,1,3],[32,49,1,3],[32,50,1,3],[32,51,1,3],[32,52,1,3],[32,53,1,3],[32,54,1,3],[32,55,1,3],[32,56,1,3],[32,57,1,3],[32,58,1,3],[32,59,1,3],[32,60,1,3],[32,61,1,3],[32,62,1,3],[32,63,1,10],[33,0,1,10],[33,1,0,33],[33,2,0,33],[33,3,0,33],[33,4,0,33],[33,5,0,33],[33,6,0,33],[33,7,0,33],[33,8,0,33],[33,9,0,33],[33,10,0,33],[33,11,0,33],[33,12,0,33],[33,13,0,33],[33,14,0,33],[33,15,0,33],[33,16,0,33],[33,17,0,33],[33,18,0,33],[33,19,0,33],[33,20,0,33],[33,21,0,33],[33,22,0,33],[33,23,0,33],[33,24,0,33],[33,25,0,33],[33,26,0,33],[33,27,0,33],[33,28,0,33],[33,29,0,33],[33,30,0,33],[33,31,0,33],[33,32,0,33],[33,33,0,33],[33,34,0,33],[33,35,0,33],[33,36,0,33],[33,37,0,33],[33,38,0,33],[33,39,0,33],[33,40,0,33],[33,41,0,33],[33,42,0,33],[33,43,0,33],[33,44,0,33],[33,45,0,33],[33,46,0,33],[33,47,0,33],[33,48,0,33],[33,49,0,33],[33,50,0,33],[33,51,0,33],[33,52,0,33],[33,53,0,33],[33,54,0,33],[33,55,0,33],[33,56,0,33],[33,57,0,33],[33,58,0,33],[33,59,0,33],[33,60,0,33],[33,61,0,33],[33,62,0,33],[33,63,1,10],[34,0,0,34],[34,1,0,34],[34,2,0,34],[34,3,0,34],[34,4,0,34],[34,5,0,34],[34,6,0,34],[34,7,0,34],[34,8,0,34],[34,9,0,34],[34,10,0,34],[34,11,0,34],[34,12,0,34],[34,13,0,34],[34,14,0,34],[34,15,0,34],[34,16,0,34],[34,17,0,34],[34,18,0,34],[34,19,0,34],[34,20,0,34],[34,21,0,34],[34,22,0,34],[34,23,0,34],[34,24,0,34],[34,25,0,34],[34,26,0,34],[34,27,0,34],[34,28,0,34],[34,29,0,34],[34,30,0,34],[34,31,0,34],[34,32,0,34],[34,33,0,34],[34,34,0,34],[34,35,0,34],[34,36,0,34],[34,37,0,34],[34,38,0,34],[34,39,0,34],[34,40,0,34],[34,41,0,34],[34,42,0,34],[34,43,0,34],[34,44,0,34],[34,45,0,34],[34,46,0,34],[34,47,0,34],[34,48,0,34],[34,49,0,34],[34,50,0,34],[34,51,0,34],[34,52,0,34],[34,53,0,34],[34,54,0,34],[34,55,0,34],[34,56,0,34],[34,57,0,34],[34,58,0,34],[34,59,0,34],[34,60,0,34],[34,61,0,34],[34,62,0,34],[34,63,0,34],[35,0,0,34],[35,1,0,3],[35,2,0,3],[35,3,0,3],[35,4,0,3],[35,5,0,3],[35,6,0,3],[35,7,0,3],[35,8,0,3],[35,9,0,3],[35,10,0,3],[35,11,0,3],[35,12,0,34],[35,13,0,3],[35,14,0,3],[35,15,0,3],[35,16,0,3],[35,17,0,3],[35,18,0,34],[35,19,0,3],[35,20,0,3],[35,21,0,3],[35,22,0,3],[35,23,0,3],[35,24,0,3],[35,25,0,3],[35,26,0,3],[35,27,0,3],[35,28,0,3],[35,29,0,3],[35,30,0,34],[35,31,0,3],[35,32,0,3],[35,33,0,34],[35,34,0,3],[35,35,0,3],[35,36,0,3],[35,37,0,3],[35,38,0,3],[35,39,0,3],[35,40,0,3],[35,41,0,3],[35,42,0,3],[35,43,0,3],[35,44,0,3],[35,45,0,34],[35,46,0,3],[35,47,0,3],[35,48,0,3],[35,49,0,3],[35,50,0,3],[35,51,0,34],[35,52,0,3],[35,53,0,3],[35,54,0,3],[35,55,0,3],[35,56,0,3],[35,57,0,3],[35,58,0,3],[35,59,0,3],[35,60,0,3],[35,61,0,3],[35,62,0,3],[35,63,0,34],[36,0,1,10],[36,1,0,36],[36,2,0,36],[36,3,0,36],[36,4,0,36],[36,5,0,36],[36,6,1,3],[36,7,0,36],[36,8,0,36],[36,9,1,3],[36,10,0,36],[36,11,0,36],[36,12,0,36],[36,13,0,36],[36,14,0,36],[36,15,1,3],[36,16,0,36],[36,17,0,36],[36,18,0,36],[36,19,0,36],[36,20,0,36],[36,21,0,36],[36,22,0,36],[36,23,0,36],[36,24,0,36],[36,25,0,36],[36,26,0,36],[36,27,0,36],[36,28,0,36],[36,29,0,36],[36,30,0,36],[36,31,0,36],[36,32,0,36],[36,33,0,36],[36,34,0,36],[36,35,0,36],[36,36,0,36],[36,37,0,36],[36,38,0,36],[36,39,0,36],[36,40,0,36],[36,41,0,36],[36,42,0,36],[36,43,0,36],[36,44,0,36],[36,45,0,36],[36,46,0,36],[36,47,0,36],[36,48,1,3],[36,49,0,36],[36,50,0,36],[36,51,0,36],[36,52,0,36],[36,53,0,36],[36,54,1,3],[36,55,0,36],[36,56,0,36],[36,57,1,3],[36,58,0,36],[36,59,0,36],[36,60,0,36],[36,61,0,36],[36,62,0,36],[36,63,1,10],[37,0,0,5],[37,1,0,5],[37,2,0,5],[37,3,0,5],[37,4,0,5],[37,5,0,5],[37,6,0,5],[37,7,0,5],[37,8,0,5],[37,9,0,5],[37,10,0,5],[37,11,0,5],[37,12,0,5],[37,13,0,5],[37,14,0,5],[37,15,0,5],[37,16,0,5],[37,17,0,5],[37,18,0,5],[37,19,0,5],[37,20,0,5],[37,21,0,5],[37,22,0,5],[37,23,0,5],[37,24,0,5],[37,25,0,5],[37,26,0,5],[37,27,0,5],[37,28,0,5],[37,29,0,5],[37,30,0,5],[37,31,0,5],[37,32,0,5],[37,33,0,5],[37,34,0,5],[37,35,0,5],[37,36,0,5],[37,37,0,5],[37,38,0,5],[37,39,0,5],[37,40,0,5],[37,41,0,5],[37,42,0,5],[37,43,0,5],[37,44,0,5],[37,45,0,5],[37,46,0,5],[37,47,0,5],[37,48,0,5],[37,49,0,5],[37,50,0,5],[37,51,0,5],[37,52,0,5],[37,53,0,5],[37,54,0,5],[37,55,0,5],[37,56,0,5],[37,57,0,5],[37,58,0,5],[37,59,0,5],[37,60,0,5],[37,61,0,5],[37,62,0,5],[37,63,0,5],[38,0,0,34],[38,1,0,6],[38,2,0,6],[38,3,0,6],[38,4,0,6],[38,5,0,6],[38,6,0,6],[38,7,0,6],[38,8,0,6],[38,9,0,6],[38,10,0,6],[38,11,0,6],[38,12,0,6],[38,13,0,6],[38,14,0,6],[38,15,0,6],[38,16,0,6],[38,17,0,6],[38,18,0,6],[38,19,0,6],[38,20,0,6],[38,21,0,6],[38,22,0,6],[38,23,0,6],[38,24,0,6],[38,25,0,6],[38,26,0,6],[38,27,0,6],[38,28,0,6],[38,29,0,6],[38,30,0,6],[38,31,0,6],[38,32,0,6],[38,33,0,6],[38,34,0,6],[38,35,0,6],[38,36,0,6],[38,37,0,6],[38,38,0,6],[38,39,0,6],[38,40,0,6],[38,41,0,6],[38,42,0,6],[38,43,0,6],[38,44,0,6],[38,45,0,6],[38,46,0,6],[38,47,0,6],[38,48,0,6],[38,49,0,6],[38,50,0,6],[38,51,0,6],[38,52,0,6],[38,53,0,6],[38,54,0,6],[38,55,0,6],[38,56,0,6],[38,57,0,6],[38,58,0,6],[38,59,0,6],[38,60,0,6],[38,61,0,6],[38,62,0,6],[38,63,0,34],[39,0,0,5],[39,1,0,3],[39,2,0,3],[39,3,0,3],[39,4,0,3],[39,5,0,3],[39,6,0,3],[39,7,0,3],[39,8,0,3],[39,9,0,3],[39,10,0,3],[39,11,0,3],[39,12,0,3],[39,13,0,3],[39,14,0,3],[39,15,0,3],[39,16,0,3],[39,17,0,3],[39,18,0,3],[39,19,0,3],[39,20,0,3],[39,21,0,3],[39,22,0,3],[39,23,0,3],[39,24,0,3],[39,25,0,3],[39,26,0,3],[39,27,0,3],[39,28,0,3],[39,29,0,3],[39,30,0,3],[39,31,0,3],[39,32,0,3],[39,33,0,3],[39,34,0,3],[39,35,0,3],[39,36,0,3],[39,37,0,3],[39,38,0,3],[39,39,0,3],[39,40,0,3],[39,41,0,3],[39,42,0,3],[39,43,0,3],[39,44,0,3],[39,45,0,3],[39,46,0,3],[39,47,0,3],[39,48,0,3],[39,49,0,3],[39,50,0,3],[39,51,0,3],[39,52,0,3],[39,53,0,3],[39,54,0,3],[39,55,0,3],[39,56,0,3],[39,57,0,3],[39,58,0,3],[39,59,0,3],[39,60,0,3],[39,61,0,3],[39,62,0,3],[39,63,0,5],[40,0,0,40],[40,1,0,40],[40,2,0,40],[40,3,0,40],[40,4,0,40],[40,5,0,40],[40,6,0,40],[40,7,0,40],[40,8,0,40],[40,9,0,40],[40,10,0,40],[40,11,0,40],[40,12,0,40],[40,13,0,40],[40,14,0,40],[40,15,0,40],[40,16,0,40],[40,17,0,40],[40,18,0,40],[40,19,0,40],[40,20,0,40],[40,21,0,40],[40,22,0,40],[40,23,0,40],[40,24,0,40],[40,25,0,40],[40,26,0,40],[40,27,0,40],[40,28,0,40],[40,29,0,40],[40,30,0,40],[40,31,0,40],[40,32,0,40],[40,33,0,40],[40,34,0,40],[40,35,0,40],[40,36,0,40],[40,37,0,40],[40,38,0,40],[40,39,0,40],[40,40,0,40],[40,41,0,40],[40,42,0,40],[40,43,0,40],[40,44,0,40],[40,45,0,40],[40,46,0,40],[40,47,0,40],[40,48,0,40],[40,49,0,40],[40,50,0,40],[40,51,0,40],[40,52,0,40],[40,53,0,40],[40,54,0,40],[40,55,0,40],[40,56,0,40],[40,57,0,40],[40,58,0,40],[40,59,0,40],[40,60,0,40],[40,61,0,40],[40,62,0,40],[40,63,0,40],[41,0,0,40],[41,1,0,9],[41,2,0,9],[41,3,0,9],[41,4,0,9],[41,5,0,9],[41,6,0,9],[41,7,0,9],[41,8,0,9],[41,9,0,9],[41,10,0,9],[41,11,0,9],[41,12,0,9],[41,13,0,9],[41,14,0,9],[41,15,0,9],[41,16,0,9],[41,17,0,9],[41,18,0,9],[41,19,0,9],[41,20,0,9],[41,21,0,9],[41,22,0,9],[41,23,0,9],[41,24,0,9],[41,25,0,9],[41,26,0,9],[41,27,0,9],[41,28,0,9],[41,29,0,9],[41,30,0,9],[41,31,0,9],[41,32,0,9],[41,33,0,9],[41,34,0,9],[41,35,0,9],[41,36,0,9],[41,37,0,9],[41,38,0,9],[41,39,0,9],[41,40,0,9],[41,41,0,9],[41,42,0,9],[41,43,0,9],[41,44,0,9],[41,45,0,9],[41,46,0,9],[41,47,0,9],[41,48,0,9],[41,49,0,9],[41,50,0,9],[41,51,0,9],[41,52,0,9],[41,53,0,9],[41,54,0,9],[41,55,0,9],[41,56,0,9],[41,57,0,9],[41,58,0,9],[41,59,0,9],[41,60,0,9],[41,61,0,9],[41,62,0,9],[41,63,0,40],[42,0,3,3],[42,1,0,10],[42,2,0,10],[42,3,0,40],[42,4,0,10],[42,5,0,10],[42,6,0,10],[42,7,0,10],[42,8,0,10],[42,9,0,10],[42,10,0,10],[42,11,0,10],[42,12,0,34],[42,13,0,10],[42,14,0,10],[42,15,0,10],[42,16,0,10],[42,17,0,10],[42,18,0,34],[42,19,0,10],[42,20,0,10],[42,21,0,10],[42,22,0,10],[42,23,0,10],[42,24,0,40],[42,25,0,10],[42,26,0,10],[42,27,0,40],[42,28,0,10],[42,29,0,10],[42,30,0,34],[42,31,0,10],[42,32,0,10],[42,33,0,34],[42,34,0,10],[42,35,0,10],[42,36,0,40],[42,37,0,10],[42,38,0,10],[42,39,0,40],[42,40,0,10],[42,41,0,10],[42,42,0,10],[42,43,0,10],[42,44,0,10],[42,45,0,34],[42,46,0,10],[42,47,0,10],[42,48,0,10],[42,49,0,10],[42,50,0,10],[42,51,0,34],[42,52,0,10],[42,53,0,10],[42,54,0,10],[42,55,0,10],[42,56,0,10],[42,57,0,10],[42,58,0,10],[42,59,0,10],[42,60,0,40],[42,61,0,10],[42,62,0,10],[42,63,2,3],[43,0,0,34],[43,1,0,3],[43,2,0,3],[43,3,0,3],[43,4,0,3],[43,5,0,3],[43,6,0,3],[43,7,0,3],[43,8,0,3],[43,9,0,3],[43,10,0,3],[43,11,0,3],[43,12,0,34],[43,13,0,3],[43,14,0,3],[43,15,0,3],[43,16,0,3],[43,17,0,3],[43,18,0,34],[43,19,0,3],[43,20,0,3],[43,21,0,3],[43,22,0,3],[43,23,0,3],[43,24,0,3],[43,25,0,3],[43,26,0,3],[43,27,0,3],[43,28,0,3],[43,29,0,3],[43,30,0,34],[43,31,0,3],[43,32,0,3],[43,33,0,34],[43,34,0,3],[43,35,0,3],[43,36,0,3],[43,37,0,3],[43,38,0,3],[43,39,0,3],[43,40,0,3],[43,41,0,3],[43,42,0,3],[43,43,0,3],[43,44,0,3],[43,45,0,34],[43,46,0,3],[43,47,0,3],[43,48,0,3],[43,49,0,3],[43,50,0,3],[43,51,0,34],[43,52,0,3],[43,53,0,3],[43,54,0,3],[43,55,0,3],[43,56,0,3],[43,57,0,3],[43,58,0,3],[43,59,0,3],[43,60,0,3],[43,61,0,3],[43,62,0,3],[43,63,0,34],[44,0,0,40],[44,1,0,12],[44,2,0,12],[44,3,0,12],[44,4,0,12],[44,5,0,12],[44,6,0,12],[44,7,0,12],[44,8,0,12],[44,9,0,12],[44,10,0,12],[44,11,0,12],[44,12,0,12],[44,13,0,12],[44,14,0,12],[44,15,0,12],[44,16,0,12],[44,17,0,12],[44,18,0,12],[44,19,0,12],[44,20,0,12],[44,21,0,12],[44,22,0,12],[44,23,0,12],[44,24,0,12],[44,25,0,12],[44,26,0,12],[44,27,0,12],[44,28,0,12],[44,29,0,12],[44,30,0,12],[44,31,0,12],[44,32,0,12],[44,33,0,12],[44,34,0,12],[44,35,0,12],[44,36,0,12],[44,37,0,12],[44,38,0,12],[44,39,0,12],[44,40,0,12],[44,41,0,12],[44,42,0,12],[44,43,0,12],[44,44,0,12],[44,45,0,12],[44,46,0,12],[44,47,0,12],[44,48,0,12],[44,49,0,12],[44,50,0,12],[44,51,0,12],[44,52,0,12],[44,53,0,12],[44,54,0,12],[44,55,0,12],[44,56,0,12],[44,57,0,12],[44,58,0,12],[44,59,0,12],[44,60,0,12],[44,61,0,12],[44,62,0,12],[44,63,0,40],[45,0,0,5],[45,1,0,5],[45,2,0,5],[45,3,0,5],[45,4,0,5],[45,5,0,5],[45,6,0,5],[45,7,0,5],[45,8,0,5],[45,9,0,5],[45,10,0,5],[45,11,0,5],[45,12,0,5],[45,13,0,5],[45,14,0,5],[45,15,0,5],[45,16,0,5],[45,17,0,5],[45,18,0,5],[45,19,0,5],[45,20,0,5],[45,21,0,5],[45,22,0,5],[45,23,0,5],[45,24,0,5],[45,25,0,5],[45,26,0,5],[45,27,0,5],[45,28,0,5],[45,29,0,5],[45,30,0,5],[45,31,0,5],[45,32,0,5],[45,33,0,5],[45,34,0,5],[45,35,0,5],[45,36,0,5],[45,37,0,5],[45,38,0,5],[45,39,0,5],[45,40,0,5],[45,41,0,5],[45,42,0,5],[45,43,0,5],[45,44,0,5],[45,45,0,5],[45,46,0,5],[45,47,0,5],[45,48,0,5],[45,49,0,5],[45,50,0,5],[45,51,0,5],[45,52,0,5],[45,53,0,5],[45,54,0,5],[45,55,0,5],[45,56,0,5],[45,57,0,5],[45,58,0,5],[45,59,0,5],[45,60,0,5],[45,61,0,5],[45,62,0,5],[45,63,0,5],[46,0,0,10],[46,1,0,6],[46,2,0,6],[46,3,0,6],[46,4,0,6],[46,5,0,6],[46,6,0,10],[46,7,0,6],[46,8,0,6],[46,9,0,10],[46,10,0,6],[46,11,0,6],[46,12,0,6],[46,13,0,6],[46,14,0,6],[46,15,0,10],[46,16,0,6],[46,17,0,6],[46,18,0,6],[46,19,0,6],[46,20,0,6],[46,21,0,6],[46,22,0,6],[46,23,0,6],[46,24,0,6],[46,25,0,6],[46,26,0,6],[46,27,0,6],[46,28,0,6],[46,29,0,6],[46,30,0,6],[46,31,0,6],[46,32,0,6],[46,33,0,6],[46,34,0,6],[46,35,0,6],[46,36,0,6],[46,37,0,6],[46,38,0,6],[46,39,0,6],[46,40,0,6],[46,41,0,6],[46,42,0,6],[46,43,0,6],[46,44,0,6],[46,45,0,6],[46,46,0,6],[46,47,0,6],[46,48,0,10],[46,49,0,6],[46,50,0,6],[46,51,0,6],[46,52,0,6],[46,53,0,6],[46,54,0,10],[46,55,0,6],[46,56,0,6],[46,57,0,10],[46,58,0,6],[46,59,0,6],[46,60,0,6],[46,61,0,6],[46,62,0,6],[46,63,0,10],[47,0,0,5],[47,1,0,3],[47,2,0,3],[47,3,0,5],[47,4,0,5],[47,5,0,3],[47,6,0,3],[47,7,0,3],[47,8,0,3],[47,9,0,3],[47,10,0,3],[47,11,0,3],[47,12,0,3],[47,13,0,3],[47,14,0,3],[47,15,0,3],[47,16,0,3],[47,17,0,3],[47,18,0,3],[47,19,0,3],[47,20,0,3],[47,21,0,3],[47,22,0,3],[47,23,0,3],[47,24,0,5],[47,25,0,3],[47,26,0,3],[47,27,0,5],[47,28,0,3],[47,29,0,3],[47,30,0,3],[47,31,0,5],[47,32,0,5],[47,33,0,3],[47,34,0,3],[47,35,0,3],[47,36,0,5],[47,37,0,3],[47,38,0,3],[47,39,0,5],[47,40,0,3],[47,41,0,3],[47,42,0,3],[47,43,0,3],[47,44,0,3],[47,45,0,3],[47,46,0,3],[47,47,0,3],[47,48,0,3],[47,49,0,3],[47,50,0,3],[47,51,0,3],[47,52,0,3],[47,53,0,3],[47,54,0,3],[47,55,0,3],[47,56,0,3],[47,57,0,3],[47,58,0,3],[47,59,0,5],[47,60,0,5],[47,61,0,3],[47,62,0,3],[47,63,0,5],[48,0,1,5],[48,1,0,48],[48,2,0,48],[48,3,0,48],[48,4,0,48],[48,5,0,48],[48,6,0,48],[48,7,0,48],[48,8,0,48],[48,9,0,48],[48,10,0,48],[48,11,0,48],[48,12,0,48],[48,13,0,48],[48,14,0,48],[48,15,0,48],[48,16,0,48],[48,17,0,48],[48,18,0,48],[48,19,0,48],[48,20,0,48],[48,21,0,48],[48,22,0,48],[48,23,0,48],[48,24,0,48],[48,25,0,48],[48,26,0,48],[48,27,0,48],[48,28,0,48],[48,29,0,48],[48,30,0,48],[48,31,0,48],[48,32,0,48],[48,33,0,48],[48,34,0,48],[48,35,0,48],[48,36,0,48],[48,37,0,48],[48,38,0,48],[48,39,0,48],[48,40,0,48],[48,41,0,48],[48,42,0,48],[48,43,0,48],[48,44,0,48],[48,45,0,48],[48,46,0,48],[48,47,0,48],[48,48,0,48],[48,49,0,48],[48,50,0,48],[48,51,0,48],[48,52,0,48],[48,53,0,48],[48,54,0,48],[48,55,0,48],[48,56,0,48],[48,57,0,48],[48,58,0,48],[48,59,0,48],[48,60,0,48],[48,61,0,48],[48,62,0,48],[48,63,1,5],[49,0,0,17],[49,1,0,17],[49,2,0,17],[49,3,0,17],[49,4,0,17],[49,5,0,17],[49,6,0,17],[49,7,0,17],[49,8,0,17],[49,9,0,17],[49,10,0,17],[49,11,0,17],[49,12,0,17],[49,13,0,17],[49,14,0,17],[49,15,0,17],[49,16,0,17],[49,17,0,17],[49,18,0,17],[49,19,0,17],[49,20,0,17],[49,21,0,17],[49,22,0,17],[49,23,0,17],[49,24,0,17],[49,25,0,17],[49,26,0,17],[49,27,0,17],[49,28,0,17],[49,29,0,17],[49,30,0,17],[49,31,0,17],[49,32,0,17],[49,33,0,17],[49,34,0,17],[49,35,0,17],[49,36,0,17],[49,37,0,17],[49,38,0,17],[49,39,0,17],[49,40,0,17],[49,41,0,17],[49,42,0,17],[49,43,0,17],[49,44,0,17],[49,45,0,17],[49,46,0,17],[49,47,0,17],[49,48,0,17],[49,49,0,17],[49,50,0,17],[49,51,0,17],[49,52,0,17],[49,53,0,17],[49,54,0,17],[49,55,0,17],[49,56,0,17],[49,57,0,17],[49,58,0,17],[49,59,0,17],[49,60,0,17],[49,61,0,17],[49,62,0,17],[49,63,0,17],[50,0,0,34],[50,1,0,18],[50,2,0,18],[50,3,0,18],[50,4,0,18],[50,5,0,18],[50,6,0,18],[50,7,0,18],[50,8,0,18],[50,9,0,18],[50,10,0,18],[50,11,0,18],[50,12,0,18],[50,13,0,18],[50,14,0,18],[50,15,0,18],[50,16,0,18],[50,17,0,18],[50,18,0,18],[50,19,0,18],[50,20,0,18],[50,21,0,18],[50,22,0,18],[50,23,0,18],[50,24,0,18],[50,25,0,18],[50,26,0,18],[50,27,0,18],[50,28,0,18],[50,29,0,18],[50,30,0,18],[50,31,0,18],[50,32,0,18],[50,33,0,18],[50,34,0,18],[50,35,0,18],[50,36,0,18],[50,37,0,18],[50,38,0,18],[50,39,0,18],[50,40,0,18],[50,41,0,18],[50,42,0,18],[50,43,0,18],[50,44,0,18],[50,45,0,18],[50,46,0,18],[50,47,0,18],[50,48,0,18],[50,49,0,18],[50,50,0,18],[50,51,0,18],[50,52,0,18],[50,53,0,18],[50,54,0,18],[50,55,0,18],[50,56,0,18],[50,57,0,18],[50,58,0,18],[50,59,0,18],[50,60,0,18],[50,61,0,18],[50,62,0,18],[50,63,0,34],[51,0,0,17],[51,1,0,3],[51,2,0,3],[51,3,0,3],[51,4,0,3],[51,5,0,3],[51,6,0,3],[51,7,0,3],[51,8,0,3],[51,9,0,3],[51,10,0,3],[51,11,0,3],[51,12,0,3],[51,13,0,3],[51,14,0,3],[51,15,0,3],[51,16,0,3],[51,17,0,3],[51,18,0,3],[51,19,0,3],[51,20,0,3],[51,21,0,3],[51,22,0,3],[51,23,0,3],[51,24,0,3],[51,25,0,3],[51,26,0,3],[51,27,0,3],[51,28,0,3],[51,29,0,3],[51,30,0,3],[51,31,0,3],[51,32,0,3],[51,33,0,3],[51,34,0,3],[51,35,0,3],[51,36,0,3],[51,37,0,3],[51,38,0,3],[51,39,0,3],[51,40,0,3],[51,41,0,3],[51,42,0,3],[51,43,0,3],[51,44,0,3],[51,45,0,3],[51,46,0,3],[51,47,0,3],[51,48,0,3],[51,49,0,3],[51,50,0,3],[51,51,0,3],[51,52,0,3],[51,53,0,3],[51,54,0,3],[51,55,0,3],[51,56,0,3],[51,57,0,3],[51,58,0,3],[51,59,0,3],[51,60,0,3],[51,61,0,3],[51,62,0,3],[51,63,0,17],[52,0,0,20],[52,1,0,20],[52,2,0,20],[52,3,0,20],[52,4,0,20],[52,5,0,20],[52,6,0,20],[52,7,0,20],[52,8,0,20],[52,9,0,20],[52,10,0,20],[52,11,0,20],[52,12,0,20],[52,13,0,20],[52,14,0,20],[52,15,0,20],[52,16,0,20],[52,17,0,20],[52,18,0,20],[52,19,0,20],[52,20,0,20],[52,21,0,20],[52,22,0,20],[52,23,0,20],[52,24,0,20],[52,25,0,20],[52,26,0,20],[52,27,0,20],[52,28,0,20],[52,29,0,20],[52,30,0,20],[52,31,0,20],[52,32,0,20],[52,33,0,20],[52,34,0,20],[52,35,0,20],[52,36,0,20],[52,37,0,20],[52,38,0,20],[52,39,0,20],[52,40,0,20],[52,41,0,20],[52,42,0,20],[52,43,0,20],[52,44,0,20],[52,45,0,20],[52,46,0,20],[52,47,0,20],[52,48,0,20],[52,49,0,20],[52,50,0,20],[52,51,0,20],[52,52,0,20],[52,53,0,20],[52,54,0,20],[52,55,0,20],[52,56,0,20],[52,57,0,20],[52,58,0,20],[52,59,0,20],[52,60,0,20],[52,61,0,20],[52,62,0,20],[52,63,0,20],[53,0,0,17],[53,1,0,5],[53,2,0,5],[53,3,0,5],[53,4,0,5],[53,5,0,5],[53,6,0,17],[53,7,0,5],[53,8,0,5],[53,9,0,17],[53,10,0,5],[53,11,0,5],[53,12,0,5],[53,13,0,5],[53,14,0,5],[53,15,0,17],[53,16,0,5],[53,17,0,5],[53,18,0,5],[53,19,0,5],[53,20,0,5],[53,21,0,5],[53,22,0,5],[53,23,0,5],[53,24,0,5],[53,25,0,5],[53,26,0,5],[53,27,0,5],[53,28,0,5],[53,29,0,5],[53,30,0,5],[53,31,0,5],[53,32,0,5],[53,33,0,5],[53,34,0,5],[53,35,0,5],[53,36,0,5],[53,37,0,5],[53,38,0,5],[53,39,0,5],[53,40,0,5],[53,41,0,5],[53,42,0,5],[53,43,0,5],[53,44,0,5],[53,45,0,5],[53,46,0,5],[53,47,0,5],[53,48,0,17],[53,49,0,5],[53,50,0,5],[53,51,0,5],[53,52,0,5],[53,53,0,5],[53,54,0,17],[53,55,0,5],[53,56,0,5],[53,57,0,17],[53,58,0,5],[53,59,0,5],[53,60,0,5],[53,61,0,5],[53,62,0,5],[53,63,0,17],[54,0,0,20],[54,1,0,6],[54,2,0,6],[54,3,0,6],[54,4,0,6],[54,5,0,6],[54,6,0,6],[54,7,0,6],[54,8,0,6],[54,9,0,6],[54,10,0,6],[54,11,0,6],[54,12,0,6],[54,13,0,6],[54,14,0,6],[54,15,0,6],[54,16,0,6],[54,17,0,6],[54,18,0,6],[54,19,0,6],[54,20,0,6],[54,21,0,6],[54,22,0,6],[54,23,0,6],[54,24,0,6],[54,25,0,6],[54,26,0,6],[54,27,0,6],[54,28,0,6],[54,29,0,6],[54,30,0,6],[54,31,0,6],[54,32,0,6],[54,33,0,6],[54,34,0,6],[54,35,0,6],[54,36,0,6],[54,37,0,6],[54,38,0,6],[54,39,0,6],[54,40,0,6],[54,41,0,6],[54,42,0,6],[54,43,0,6],[54,44,0,6],[54,45,0,6],[54,46,0,6],[54,47,0,6],[54,48,0,6],[54,49,0,6],[54,50,0,6],[54,51,0,6],[54,52,0,6],[54,53,0,6],[54,54,0,6],[54,55,0,6],[54,56,0,6],[54,57,0,6],[54,58,0,6],[54,59,0,6],[54,60,0,6],[54,61,0,6],[54,62,0,6],[54,63,0,20],[55,0,0,20],[55,1,0,3],[55,2,0,6],[55,3,0,3],[55,4,0,3],[55,5,0,3],[55,6,0,3],[55,7,0,3],[55,8,0,3],[55,9,0,3],[55,10,0,3],[55,11,0,3],[55,12,0,6],[55,13,0,3],[55,14,0,3],[55,15,0,3],[55,16,0,6],[55,17,0,3],[55,18,0,6],[55,19,0,3],[55,20,0,3],[55,21,0,3],[55,22,0,3],[55,23,0,3],[55,24,0,3],[55,25,0,3],[55,26,0,3],[55,27,0,3],[55,28,0,3],[55,29,0,3],[55,30,0,6],[55,31,0,3],[55,32,0,3],[55,33,0,6],[55,34,0,3],[55,35,0,3],[55,36,0,3],[55,37,0,3],[55,38,0,3],[55,39,0,3],[55,40,0,3],[55,41,0,3],[55,42,0,3],[55,43,0,3],[55,44,0,3],[55,45,0,6],[55,46,0,3],[55,47,0,6],[55,48,0,3],[55,49,0,3],[55,50,0,3],[55,51,0,6],[55,52,0,3],[55,53,0,3],[55,54,0,3],[55,55,0,3],[55,56,0,3],[55,57,0,3],[55,58,0,3],[55,59,0,3],[55,60,0,3],[55,61,0,6],[55,62,0,3],[55,63,0,20],[56,0,0,40],[56,1,0,24],[56,2,0,24],[56,3,0,40],[56,4,0,24],[56,5,0,24],[56,6,0,24],[56,7,0,24],[56,8,0,24],[56,9,0,24],[56,10,0,24],[56,11,0,24],[56,12,0,24],[56,13,0,24],[56,14,0,24],[56,15,0,24],[56,16,0,24],[56,17,0,24],[56,18,0,24],[56,19,0,24],[56,20,0,24],[56,21,0,24],[56,22,0,24],[56,23,0,24],[56,24,0,40],[56,25,0,24],[56,26,0,24],[56,27,0,40],[56,28,0,24],[56,29,0,24],[56,30,0,24],[56,31,0,24],[56,32,0,24],[56,33,0,24],[56,34,0,24],[56,35,0,24],[56,36,0,40],[56,37,0,24],[56,38,0,24],[56,39,0,40],[56,40,0,24],[56,41,0,24],[56,42,0,24],[56,43,0,24],[56,44,0,24],[56,45,0,24],[56,46,0,24],[56,47,0,24],[56,48,0,24],[56,49,0,24],[56,50,0,24],[56,51,0,24],[56,52,0,24],[56,53,0,24],[56,54,0,24],[56,55,0,24],[56,56,0,24],[56,57,0,24],[56,58,0,24],[56,59,0,24],[56,60,0,40],[56,61,0,24],[56,62,0,24],[56,63,0,40],[57,0,0,17],[57,1,0,9],[57,2,0,9],[57,3,0,9],[57,4,0,9],[57,5,0,9],[57,6,0,9],[57,7,0,9],[57,8,0,9],[57,9,0,9],[57,10,0,9],[57,11,0,9],[57,12,0,9],[57,13,0,9],[57,14,0,9],[57,15,0,9],[57,16,0,9],[57,17,0,9],[57,18,0,9],[57,19,0,9],[57,20,0,9],[57,21,0,9],[57,22,0,9],[57,23,0,9],[57,24,0,9],[57,25,0,9],[57,26,0,9],[57,27,0,9],[57,28,0,9],[57,29,0,9],[57,30,0,9],[57,31,0,9],[57,32,0,9],[57,33,0,9],[57,34,0,9],[57,35,0,9],[57,36,0,9],[57,37,0,9],[57,38,0,9],[57,39,0,9],[57,40,0,9],[57,41,0,9],[57,42,0,9],[57,43,0,9],[57,44,0,9],[57,45,0,9],[57,46,0,9],[57,47,0,9],[57,48,0,9],[57,49,0,9],[57,50,0,9],[57,51,0,9],[57,52,0,9],[57,53,0,9],[57,54,0,9],[57,55,0,9],[57,56,0,9],[57,57,0,9],[57,58,0,9],[57,59,0,9],[57,60,0,9],[57,61,0,9],[57,62,0,9],[57,63,0,17],[58,0,0,40],[58,1,0,10],[58,2,0,10],[58,3,0,40],[58,4,0,10],[58,5,0,10],[58,6,0,10],[58,7,0,10],[58,8,0,10],[58,9,0,10],[58,10,0,10],[58,11,0,10],[58,12,0,10],[58,13,0,10],[58,14,0,10],[58,15,0,10],[58,16,0,10],[58,17,0,10],[58,18,0,10],[58,19,0,10],[58,20,0,10],[58,21,0,10],[58,22,0,10],[58,23,0,10],[58,24,0,40],[58,25,0,10],[58,26,0,10],[58,27,0,40],[58,28,0,10],[58,29,0,10],[58,30,0,10],[58,31,0,10],[58,32,0,10],[58,33,0,10],[58,34,0,10],[58,35,0,10],[58,36,0,40],[58,37,0,10],[58,38,0,10],[58,39,0,40],[58,40,0,10],[58,41,0,10],[58,42,0,10],[58,43,0,10],[58,44,0,10],[58,45,0,10],[58,46,0,10],[58,47,0,10],[58,48,0,10],[58,49,0,10],[58,50,0,10],[58,51,0,10],[58,52,0,10],[58,53,0,10],[58,54,0,10],[58,55,0,10],[58,56,0,10],[58,57,0,10],[58,58,0,10],[58,59,0,10],[58,60,0,40],[58,61,0,10],[58,62,0,10],[58,63,0,40],[59,0,0,10],[59,1,0,3],[59,2,0,3],[59,3,0,3],[59,4,0,3],[59,5,0,3],[59,6,0,3],[59,7,0,3],[59,8,0,3],[59,9,0,3],[59,10,0,3],[59,11,0,3],[59,12,0,3],[59,13,0,3],[59,14,0,3],[59,15,0,3],[59,16,0,3],[59,17,0,3],[59,18,0,3],[59,19,0,3],[59,20,0,3],[59,21,0,3],[59,22,0,3],[59,23,0,3],[59,24,0,3],[59,25,0,3],[59,26,0,3],[59,27,0,3],[59,28,0,3],[59,29,0,3],[59,30,0,3],[59,31,0,3],[59,32,0,3],[59,33,0,3],[59,34,0,3],[59,35,0,3],[59,36,0,3],[59,37,0,3],[59,38,0,3],[59,39,0,3],[59,40,0,3],[59,41,0,3],[59,42,0,3],[59,43,0,3],[59,44,0,3],[59,45,0,3],[59,46,0,3],[59,47,0,3],[59,48,0,3],[59,49,0,3],[59,50,0,3],[59,51,0,3],[59,52,0,3],[59,53,0,3],[59,54,0,3],[59,55,0,3],[59,56,0,3],[59,57,0,3],[59,58,0,3],[59,59,0,3],[59,60,0,3],[59,61,0,3],[59,62,0,3],[59,63,0,10],[60,0,0,20],[60,1,0,12],[60,2,0,12],[60,3,0,12],[60,4,0,12],[60,5,0,12],[60,6,0,12],[60,7,0,12],[60,8,0,12],[60,9,0,12],[60,10,0,12],[60,11,0,12],[60,12,0,12],[60,13,0,12],[60,14,0,12],[60,15,0,12],[60,16,0,12],[60,17,0,12],[60,18,0,12],[60,19,0,12],[60,20,0,12],[60,21,0,12],[60,22,0,12],[60,23,0,12],[60,24,0,12],[60,25,0,12],[60,26,0,12],[60,27,0,12],[60,28,0,12],[60,29,0,12],[60,30,0,12],[60,31,0,12],[60,32,0,12],[60,33,0,12],[60,34,0,12],[60,35,0,12],[60,36,0,12],[60,37,0,12],[60,38,0,12],[60,39,0,12],[60,40,0,12],[60,41,0,12],[60,42,0,12],[60,43,0,12],[60,44,0,12],[60,45,0,12],[60,46,0,12],[60,47,0,12],[60,48,0,12],[60,49,0,12],[60,50,0,12],[60,51,0,12],[60,52,0,12],[60,53,0,12],[60,54,0,12],[60,55,0,12],[60,56,0,12],[60,57,0,12],[60,58,0,12],[60,59,0,12],[60,60,0,12],[60,61,0,12],[60,62,0,12],[60,63,0,20],[61,0,0,5],[61,1,0,5],[61,2,0,5],[61,3,0,5],[61,4,0,5],[61,5,0,5],[61,6,0,5],[61,7,0,5],[61,8,0,5],[61,9,0,5],[61,10,0,5],[61,11,0,5],[61,12,0,5],[61,13,0,5],[61,14,0,5],[61,15,0,5],[61,16,0,5],[61,17,0,5],[61,18,0,5],[61,19,0,5],[61,20,0,5],[61,21,0,5],[61,22,0,5],[61,23,0,5],[61,24,0,5],[61,25,0,5],[61,26,0,5],[61,27,0,5],[61,28,0,5],[61,29,0,5],[61,30,0,5],[61,31,0,5],[61,32,0,5],[61,33,0,5],[61,34,0,5],[61,35,0,5],[61,36,0,5],[61,37,0,5],[61,38,0,5],[61,39,0,5],[61,40,0,5],[61,41,0,5],[61,42,0,5],[61,43,0,5],[61,44,0,5],[61,45,0,5],[61,46,0,5],[61,47,0,5],[61,48,0,5],[61,49,0,5],[61,50,0,5],[61,51,0,5],[61,52,0,5],[61,53,0,5],[61,54,0,5],[61,55,0,5],[61,56,0,5],[61,57,0,5],[61,58,0,5],[61,59,0,5],[61,60,0,5],[61,61,0,5],[61,62,0,5],[61,63,0,5],[62,0,0,20],[62,1,0,6],[62,2,0,6],[62,3,0,6],[62,4,0,6],[62,5,0,6],[62,6,0,6],[62,7,0,6],[62,8,0,6],[62,9,0,6],[62,10,0,6],[62,11,0,6],[62,12,0,6],[62,13,0,6],[62,14,0,6],[62,15,0,6],[62,16,0,6],[62,17,0,6],[62,18,0,6],[62,19,0,6],[62,20,0,6],[62,21,0,6],[62,22,0,6],[62,23,0,6],[62,24,0,6],[62,25,0,6],[62,26,0,6],[62,27,0,6],[62,28,0,6],[62,29,0,6],[62,30,0,6],[62,31,0,6],[62,32,0,6],[62,33,0,6],[62,34,0,6],[62,35,0,6],[62,36,0,6],[62,37,0,6],[62,38,0,6],[62,39,0,6],[62,40,0,6],[62,41,0,6],[62,42,0,6],[62,43,0,6],[62,44,0,6],[62,45,0,6],[62,46,0,6],[62,47,0,6],[62,48,0,6],[62,49,0,6],[62,50,0,6],[62,51,0,6],[62,52,0,6],[62,53,0,6],[62,54,0,6],[62,55,0,6],[62,56,0,6],[62,57,0,6],[62,58,0,6],[62,59,0,6],[62,60,0,6],[62,61,0,6],[62,62,0,6],[62,63,0,20],[63,1,0,3],[63,2,0,6],[63,3,0,5],[63,4,0,12],[63,5,0,3],[63,6,0,3],[63,7,0,3],[63,8,0,3],[63,9,0,3],[63,10,0,3],[63,11,0,3],[63,12,0,6],[63,13,0,3],[63,14,0,3],[63,15,0,3],[63,16,0,6],[63,17,0,3],[63,18,0,6],[63,19,0,3],[63,20,0,3],[63,21,0,3],[63,22,0,3],[63,23,0,3],[63,24,0,5],[63,25,0,3],[63,26,0,3],[63,27,0,12],[63,28,0,3],[63,29,0,3],[63,30,0,6],[63,31,0,12],[63,32,0,12],[63,33,0,6],[63,34,0,3],[63,35,0,3],[63,36,0,12],[63,37,0,3],[63,38,0,3],[63,39,0,5],[63,40,0,3],[63,41,0,3],[63,42,0,3],[63,43,0,3],[63,44,0,3],[63,45,0,6],[63,46,0,3],[63,47,0,6],[63,48,0,3],[63,49,0,3],[63,50,0,3],[63,51,0,6],[63,52,0,3],[63,53,0,3],[63,54,0,3],[63,55,0,3],[63,56,0,3],[63,57,0,3],[63,58,0,3],[63,59,0,12],[63,60,0,5],[63,61,0,6],[63,62,0,3]],"survivors":[[0,0],[0,63],[63,0],[63,63]]},{"n":7,"cycle":true,"rejected":[[0,1,1,3],[0,2,1,6],[0,3,1,5],[0,4,1,12],[0,5,1,3],[0,6,1,3],[0,7,1,3],[0,8,1,24],[0,9,1,3],[0,10,1,3],[0,11,1,3],[0,12,1,3],[0,13,1,3],[0,14,1,3],[0,15,1,3],[0,16,1,5],[0,17,1,3],[0,18,1,3],[0,19,1,5],[0,20,1,6],[0,21,1,3],[0,22,1,3],[0,23,1,3],[0,24,1,3],[0,25,1,3],[0,26,1,3],[0,27,1,3],[0,28,1,6],[0,29,1,3],[0,30,1,3],[0,31,1,3],[0,32,1,10],[0,33,1,3],[0,34,1,6],[0,35,1,3],[0,36,1,3],[0,37,1,3],[0,38,1,3],[0,39,1,3],[0,40,1,5],[0,41,1,3],[0,42,1,6],[0,43,1,5],[0,44,1,3],[0,45,1,3],[0,46,1,3],[0,47,1,3],[0,48,1,3],[0,49,1,3],[0,50,1,3],[0,51,1,3],[0,52,1,3],[0,53,1,3],[0,54,1,6],[0,55,1,3],[0,56,1,5],[0,57,1,3],[0,58,1,3],[0,59,1,5],[0,60,1,3],[0,61,1,3],[0,62,1,6],[0,63,1,20],[0,64,1,20],[0,65,1,6],[0,66,1,3],[0,67,1,3],[0,68,1,5],[0,69,1,3],[0,70,1,3],[0,71,1,5],[0,72,1,3],[0,73,1,6],[0,74,1,3],[0,75,1,3],[0,76,1,3],[0,77,1,3],[0,78,1,3],[0,79,1,3],[0,80,1,3],[0,81,1,3],[0,82,1,3],[0,83,1,3],[0,84,1,5],[0,85,1,6],[0,86,1,3],[0,87,1,5],[0,88,1,3],[0,89,1,3],[0,90,1,3],[0,91,1,3],[0,92,1,3],[0,93,1,6],[0,94,1,3],[0,95,1,10],[0,96,1,3],[0,97,1,3],[0,98,1,3],[0,99,1,6],[0,100,1,3],[0,101,1,3],[0,102,1,3],[0,103,1,3],[0,104,1,3],[0,105,1,3],[0,106,1,3],[0,107,1,6],[0,108,1,5],[0,109,1,3],[0,110,1,3],[0,111,1,5],[0,112,1,3],[0,113,1,3],[0,114,1,3],[0,115,1,3],[0,116,1,3],[0,117,1,3],[0,118,1,3],[0,119,1,24],[0,120,1,3],[0,121,1,3],[0,122,1,3],[0,123,1,12],[0,124,1,5],[0,125,1,6],[0,126,1,3],[1,0,1,24],[1,1,1,6],[1,2,1,6],[1,3,1,6],[1,4,1,6],[1,5,1,6],[1,6,1,6],[1,7,1,6],[1,8,1,24],[1,9,1,6],[1,10,1,6],[1,11,1,6],[1,12,1,6],[1,13,1,6],[1,14,1,6],[1,15,1,6],[1,16,1,6],[1,17,1,6],[1,18,1,6],[1,19,1,6],[1,20,1,6],[1,21,1,6],[1,22,1,6],[1,23,1,6],[1,24,1,6],[1,25,1,6],[1,26,1,6],[1,27,1,6],[1,28,1,6],[1,29,1,6],[1,30,1,6],[1,31,1,6],[1,32,1,6],[1,33,1,6],[1,34,1,6],[1,35,1,6],[1,36,1,6],[1,37,1,6],[1,38,1,6],[1,39,1,6],[1,40,1,6],[1,41,1,6],[1,42,1,6],[1,43,1,6],[1,44,1,6],[1,45,1,6],[1,46,1,6],[1,47,1,6],[1,48,1,6],[1,49,1,6],[1,50,1,6],[1,51,1,6],[1,52,1,6],[1,53,1,6],[1,54,1,6],[1,55,1,6],[1,56,1,6],[1,57,1,6],[1,58,1,6],[1,59,1,6],[1,60,1,6],[1,61,1,6],[1,62,1,6],[1,63,1,6],[1,64,1,6],[1,65,1,6],[1,66,1,6],[1,67,1,6],[1,68,1,6],[1,69,1,6],[1,70,1,6],[1,71,1,6],[1,72,1,6],[1,73,1,6],[1,74,1,6],[1,75,1,6],[1,76,1,6],[1,77,1,6],[1,78,1,6],[1,79,1,6],[1,80,1,6],[1,81,1,6],[1,82,1,6],[1,83,1,6],[1,84,1,6],[1,85,1,6],[1,86,1,6],[1,87,1,6],[1,88,1,6],[1,89,1,6],[1,90,1,6],[1,91,1,6],[1,92,1,6],[1,93,1,6],[1,94,1,6],[1,95,1,6],[1,96,1,6],[1,97,1,6],[1,98,1,6],[1,99,1,6],[1,100,1,6],[1,101,1,6],[1,102,1,6],[1,103,1,6],[1,104,1,6],[1,105,1,6],[1,106,1,6],[1,107,1,6],[1,108,1,6],[1,109,1,6],[1,110,1,6],[1,111,1,6],[1,112,1,6],[1,113,1,6],[1,114,1,6],[1,115,1,6],[1,116,1,6],[1,117,1,6],[1,118,1,6],[1,119,1,24],[1,120,1,6],[1,121,1,6],[1,122,1,6],[1,123,1,6],[1,124,1,6],[1,125,1,6],[1,126,1,6],[1,127,1,24],[2,0,1,5],[2,1,1,5],[2,2,1,5],[2,3,1,5],[2,4,1,5],[2,5,1,5],[2,6,1,5],[2,7,1,5],[2,8,1,5],[2,9,1,5],[2,10,1,5],[2,11,1,5],[2,12,1,5],[2,13,1,5],[2,14,1,5],[2,15,1,5],[2,16,1,5],[2,17,1,5],[2,18,1,5],[2,19,1,5],[2,20,1,5],[2,21,1,5],[2,22,1,5],[2,23,1,5],[2,24,1,5],[2,25,1,5],[2,26,1,5],[2,27,1,5],[2,28,1,5],[2,29,1,5],[2,30,1,5],[2,31,1,5],[2,32,1,5],[2,33,1,5],[2,34,1,5],[2,35,1,5],[2,36,1,5],[2,37,1,5],[2,38,1,5],[2,39,1,5],[2,40,1,5],[2,41,1,5],[2,42,1,5],[2,43,1,5],[2,44,1,5],[2,45,1,5],[2,46,1,5],[2,47,1,5],[2,48,1,5],[2,49,1,5],[2,50,1,5],[2,51,1,5],[2,52,1,5],[2,53,1,5],[2,54,1,5],[2,55,1,5],[2,56,1,5],[2,57,1,5],[2,58,1,5],[2,59,1,5],[2,60,1,5],[2,61,1,5],[2,62,1,5],[2,63,1,5],[2,64,1,5],[2,65,1,5],[2,66,1,5],[2,67,1,5],[2,68,1,5],[2,69,1,5],[2,70,1,5],[2,71,1,5],[2,72,1,5],[2,73,1,5],[2,74,1,5],[2,75,1,5],[2,76,1,5],[2,77,1,5],[2,78,1,5],[2,79,1,5],[2,80,1,5],[2,81,1,5],[2,82,1,5],[2,83,1,5],[2,84,1,5],[2,85,1,5],[2,86,1,5],[2,87,1,5],[2,88,1,5],[2,89,1,5],[2,90,1,5],[2,91,1,5],[2,92,1,5],[2,93,1,5],[2,94,1,5],[2,95,1,5],[2,96,1,5],[2,97,1,5],[2,98,1,5],[2,99,1,5],[2,100,1,5],[2,101,1,5],[2,102,1,5],[2,103,1,5],[2,104,1,5],[2,105,1,5],[2,106,1,5],[2,107,1,5],[2,108,1,5],[2,109,1,5],[2,110,1,5],[2,111,1,5],[2,112,1,5],[2,113,1,5],[2,114,1,5],[2,115,1,5],[2,116,1,5],[2,117,1,5],[2,118,1,5],[2,119,1,5],[2,120,1,5],[2,121,1,5],[2,122,1,5],[2,123,1,5],[2,124,1,5],[2,125,1,5],[2,126,1,5],[2,127,1,5],[3,0,0,3],[3,1,0,3],[3,2,0,3],[3,3,0,3],[3,4,0,3],[3,5,0,3],[3,6,0,3],[3,7,0,3],[3,8,0,3],[3,9,0,3],[3,10,0,3],[3,11,0,3],[3,12,0,3],[3,13,0,3],[3,14,0,3],[3,15,0,3],[3,16,0,3],[3,17,0,3],[3,18,0,3],[3,19,0,3],[3,20,0,3],[3,21,0,3],[3,22,0,3],[3,23,0,3],[3,24,0,3],[3,25,0,3],[3,26,0,3],[3,27,0,3],[3,28,0,3],[3,29,0,3],[3,30,0,3],[3,31,0,3],[3,32,0,3],[3,33,0,3],[3,34,0,3],[3,35,0,3],[3,36,0,3],[3,37,0,3],[3,38,0,3],[3,39,0,3],[3,40,0,3],[3,41,0,3],[3,42,0,3],[3,43,0,3],[3,44,0,3],[3,45,0,3],[3,46,0,3],[3,47,0,3],[3,48,0,3],[3,49,0,3],[3,50,0,3],[3,51,0,3],[3,52,0,3],[3,53,0,3],[3,54,0,3],[3,55,0,3],[3,56,0,3],[3,57,0,3],[3,58,0,3],[3,59,0,3],[3,60,0,3],[3,61,0,3],[3,62,0,3],[3,63,0,3],[3,64,0,3],[3,65,0,3],[3,66,0,3],[3,67,0,3],[3,68,0,3],[3,69,0,3],[3,70,0,3],[3,71,0,3],[3,72,0,3],[3,73,0,3],[3,74,0,3],[3,75,0,3],[3,76,0,3],[3,77,0,3],[3,78,0,3],[3,79,0,3],[3,80,0,3],[3,81,0,3],[3,82,0,3],[3,83,0,3],[3,84,0,3],[3,85,0,3],[3,86,0,3],[3,87,0,3],[3,88,0,3],[3,89,0,3],[3,90,0,3],[3,91,0,3],[3,92,0,3],[3,93,0,3],[3,94,0,3],[3,95,0,3],[3,96,0,3],[3,97,0,3],[3,98,0,3],[3,99,0,3],[3,100,0,3],[3,101,0,3],[3,102,0,3],[3,103,0,3],[3,104,0,3],[3,105,0,3],[3,106,0,3],[3,107,0,3],[3,108,0,3],[3,109,0,3],[3,110,0,3],[3,111,0,3],[3,112,0,3],[3,113,0,3],[3,114,0,3],[3,115,0,3],[3,116,0,3],[3,117,0,3],[3,118,0,3],[3,119,0,3],[3,120,0,3],[3,121,0,3],[3,122,0,3],[3,123,0,3],[3,124,0,3],[3,125,0,3],[3,126,0,3],[3,127,0,3],[4,0,1,10],[4,1,1,3],[4,2,1,3],[4,3,1,3],[4,4,1,3],[4,5,1,3],[4,6,1,3],[4,7,1,3],[4,8,1,3],[4,9,1,3],[4,10,1,3],[4,11,1,3],[4,12,1,3],[4,13,1,3],[4,14,1,3],[4,15,1,3],[4,16,1,3],[4,17,1,3],[4,18,1,3],[4,19,1,3],[4,20,1,3],[4,21,1,3],[4,22,1,3],[4,23,1,3],[4,24,1,3],[4,25,1,3],[4,26,1,3],[4,27,1,3],[4,28,1,3],[4,29,1,3],[4,30,1,3],[4,31,1,3],[4,32,1,10],[4,33,1,3],[4,34,1,3],[4,35,1,3],[4,36,1,3],[4,37,1,3],[4,38,1,3],[4,39,1,3],[4,40,1,3],[4,41,1,3],[4,42,1,3],[4,43,1,3],[4,44,1,3],[4,45,1,3],[4,46,1,3],[4,47,1,3],[4,48,1,3],[4,49,1,3],[4,50,1,3],[4,51,1,3],[4,52,1,3],[4,53,1,3],[4,54,1,3],[4,55,1,3],[4,56,1,3],[4,57,1,3],[4,58,1,3],[4,59,1,3],[4,60,1,3],[4,61,1,3],[4,62,1,3],[4,63,1,3],[4,64,1,3],[4,65,1,3],[4,66,1,3],[4,67,1,3],[4,68,1,3],[4,69,1,3],[4,70,1,3],[4,71,1,3],[4,72,1,3],[4,73,1,3],[4,74,1,3],[4,75,1,3],[4,76,1,3],[4,77,1,3],[4,78,1,3],[4,79,1,3],[4,80,1,3],[4,81,1,3],[4,82,1,3],[4,83,1,3],[4,84,1,3],[4,85,1,3],[4,86,1,3],[4,87,1,3],[4,88,1,3],[4,89,1,3],[4,90,1,3],[4,91,1,3],[4,92,1,3],[4,93,1,3],[4,94,1,3],[4,95,1,10],[4,96,1,3],[4,97,1,3],[4,98,1,3],[4,99,1,3],[4,100,1,3],[4,101,1,3],[4,102,1,3],[4,103,1,3],[4,104,1,3],[4,105,1,3],[4,106,1,3],[4,107,1,3],[4,108,1,3],[4,109,1,3],[4,110,1,3],[4,111,1,3],[4,112,1,3],[4,113,1,3],[4,114,1,3],[4,115,1,3],[4,116,1,3],[4,117,1,3],[4,118,1,3],[4,119,1,3],[4,120,1,3],[4,121,1,3],[4,122,1,3],[4,123,1,3],[4,124,1,3],[4,125,1,3],[4,126,1,3],[4,127,1,10],[5,0,0,5],[5,1,0,5],[5,2,0,5],[5,3,0,5],[5,4,0,5],[5,5,0,5],[5,6,0,5],[5,7,0,5],[5,8,0,5],[5,9,0,5],[5,10,0,5],[5,11,0,5],[5,12,0,5],[5,13,0,5],[5,14,0,5],[5,15,0,5],[5,16,0,5],[5,17,0,5],[5,18,0,5],[5,19,0,5],[5,20,0,5],[5,21,0,5],[5,22,0,5],[5,23,0,5],[5,24,0,5],[5,25,0,5],[5,26,0,5],[5,27,0,5],[5,28,0,5],[5,29,0,5],[5,30,0,5],[5,31,0,5],[5,32,0,5],[5,33,0,5],[5,34,0,5],[5,35,0,5],[5,36,0,5],[5,37,0,5],[5,38,0,5],[5,39,0,5],[5,40,0,5],[5,41,0,5],[5,42,0,5],[5,43,0,5],[5,44,0,5],[5,45,0,5],[5,46,0,5],[5,47,0,5],[5,48,0,5],[5,49,0,5],[5,50,0,5],[5,51,0,5],[5,52,0,5],[5,53,0,5],[5,54,0,5],[5,55,0,5],[5,56,0,5],[5,57,0,5],[5,58,0,5],[5,59,0,5],[5,60,0,5],[5,61,0,5],[5,62,0,5],[5,63,0,5],[5,64,0,5],[5,65,0,5],[5,66,0,5],[5,67,0,5],[5,68,0,5],[5,69,0,5],[5,70,0,5],[5,71,0,5],[5,72,0,5],[5,73,0,5],[5,74,0,5],[5,75,0,5],[5,76,0,5],[5,77,0,5],[5,78,0,5],[5,79,0,5],[5,80,0,5],[5,81,0,5],[5,82,0,5],[5,83,0,5],[5,84,0,5],[5,85,0,5],[5,86,0,5],[5,87,0,5],[5,88,0,5],[5,89,0,5],[5,90,0,5],[5,91,0,5],[5,92,0,5],[5,93,0,5],[5,94,0,5],[5,95,0,5],[5,96,0,5],[5,97,0,5],[5,98,0,5],[5,99,0,5],[5,100,0,5],[5,101,0,5],[5,102,0,5],[5,103,0,5],[5,104,0,5],[5,105,0,5],[5,106,0,5],[5,107,0,5],[5,108,0,5],[5,109,0,5],[5,110,0,5],[5,111,0,5],[5,112,0,5],[5,113,0,5],[5,114,0,5],[5,115,0,5],[5,116,0,5],[5,117,0,5],[5,118,0,5],[5,119,0,5],[5,120,0,5],[5,121,0,5],[5,122,0,5],[5,123,0,5],[5,124,0,5],[5,125,0,5],[5,126,0,5],[5,127,0,5],[6,0,0,6],[6,1,0,6],[6,2,0,6],[6,3,0,6],[6,4,0,6],[6,5,0,6],[6,6,0,6],[6,7,0,6],[6,8,0,6],[6,9,0,6],[6,10,0,6],[6,11,0,6],[6,12,0,6],[6,13,0,6],[6,14,0,6],[6,15,0,6],[6,16,0,6],[6,17,0,6],[6,18,0,6],[6,19,0,6],[6,20,0,6],[6,21,0,6],[6,22,0,6],[6,23,0,6],[6,24,0,6],[6,25,0,6],[6,26,0,6],[6,27,0,6],[6,28,0,6],[6,29,0,6],[6,30,0,6],[6,31,0,6],[6,32,0,6],[6,33,0,6],[6,34,0,6],[6,35,0,6],[6,36,0,6],[6,37,0,6],[6,38,0,6],[6,39,0,6],[6,40,0,6],[6,41,0,6],[6,42,0,6],[6,43,0,6],[6,44,0,6],[6,45,0,6],[6,46,0,6],[6,47,0,6],[6,48,0,6],[6,49,0,6],[6,50,0,6],[6,51,0,6],[6,52,0,6],[6,53,0,6],[6,54,0,6],[6,55,0,6],[6,56,0,6],[6,57,0,6],[6,58,0,6],[6,59,0,6],[6,60,0,6],[6,61,0,6],[6,62,0,6],[6,63,0,6],[6,64,0,6],[6,65,0,6],[6,66,0,6],[6,67,0,6],[6,68,0,6],[6,69,0,6],[6,70,0,6],[6,71,0,6],[6,72,0,6],[6,73,0,6],[6,74,0,6],[6,75,0,6],[6,76,0,6],[6,77,0,6],[6,78,0,6],[6,79,0,6],[6,80,0,6],[6,81,0,6],[6,82,0,6],[6,83,0,6],[6,84,0,6],[6,85,0,6],[6,86,0,6],[6,87,0,6],[6,88,0,6],[6,89,0,6],[6,90,0,6],[6,91,0,6],[6,92,0,6],[6,93,0,6],[6,94,0,6],[6,95,0,6],[6,96,0,6],[6,97,0,6],[6,98,0,6],[6,99,0,6],[6,100,0,6],[6,101,0,6],[6,102,0,6],[6,103,0,6],[6,104,0,6],[6,105,0,6],[6,106,0,6],[6,107,0,6],[6,108,0,6],[6,109,0,6],[6,110,0,6],[6,111,0,6],[6,112,0,6],[6,113,0,6],[6,114,0,6],[6,115,0,6],[6,116,0,6],[6,117,0,6],[6,118,0,6],[6,119,0,6],[6,120,0,6],[6,121,0,6],[6,122,0,6],[6,123,0,6],[6,124,0,6],[6,125,0,6],[6,126,0,6],[6,127,0,6],[7,0,0,5],[7,1,0,3],[7,2,0,3],[7,3,0,5],[7,4,0,3],[7,5,0,3],[7,6,0,3],[7,7,0,3],[7,8,0,3],[7,9,0,3],[7,10,0,3],[7,11,0,3],[7,12,0,3],[7,13,0,3],[7,14,0,3],[7,15,0,3],[7,16,0,5],[7,17,0,3],[7,18,0,3],[7,19,0,5],[7,20,0,3],[7,21,0,3],[7,22,0,3],[7,23,0,3],[7,24,0,3],[7,25,0,3],[7,26,0,3],[7,27,0,3],[7,28,0,3],[7,29,0,3],[7,30,0,3],[7,31,0,3],[7,32,0,3],[7,33,0,3],[7,34,0,3],[7,35,0,3],[7,36,0,3],[7,37,0,3],[7,38,0,3],[7,39,0,3],[7,40,0,5],[7,41,0,3],[7,42,0,3],[7,43,0,5],[7,44,0,3],[7,45,0,3],[7,46,0,3],[7,47,0,3],[7,48,0,3],[7,49,0,3],[7,50,0,3],[7,51,0,3],[7,52,0,3],[7,53,0,3],[7,54,0,3],[7,55,0,3],[7,56,0,5],[7,57,0,3],[7,58,0,3],[7,59,0,5],[7,60,0,3],[7,61,0,3],[7,62,0,3],[7,63,0,3],[7,64,0,3],[7,65,0,3],[7,66,0,3],[7,67,0,3],[7,68,0,5],[7,69,0,3],[7,70,0,3],[7,71,0,5],[7,72,0,3],[7,73,0,3],[7,74,0,3],[7,75,0,3],[7,76,0,3],[7,77,0,3],[7,78,0,3],[7,79,0,3],[7,80,0,3],[7,81,0,3],[7,82,0,3],[7,83,0,3],[7,84,0,5],[7,85,0,3],[7,86,0,3],[7,87,0,5],[7,88,0,3],[7,89,0,3],[7,90,0,3],[7,91,0,3],[7,92,0,3],[7,93,0,3],[7,94,0,3],[7,95,0,3],[7,96,0,3],[7,97,0,3],[7,98,0,3],[7,99,0,3],[7,100,0,3],[7,101,0,3],[7,102,0,3],[7,103,0,3],[7,104,0,3],[7,105,0,3],[7,106,0,3],[7,107,0,3],[7,108,0,5],[7,109,0,3],[7,110,0,3],[7,111,0,5],[7,112,0,3],[7,113,0,3],[7,114,0,3],[7,115,0,3],[7,116,0,3],[7,117,0,3],[7,118,0,3],[7,119,0,3],[7,120,0,3],[7,121,0,3],[7,122,0,3],[7,123,0,3],[7,124,0,5],[7,125,0,3],[7,126,0,3],[7,127,0,5],[8,0,1,20],[8,1,1,3],[8,2,1,3],[8,3,1,3],[8,4,1,3],[8,5,1,3],[8,6,1,3],[8,7,1,3],[8,8,1,3],[8,9,1,3],[8,10,1,3],[8,11,1,3],[8,12,1,3],[8,13,1,3],[8,14,1,3],[8,15,1,3],[8,16,1,3],[8,17,1,3],[8,18,1,3],[8,19,1,3],[8,20,1,3],[8,21,1,3],[8,22,1,3],[8,23,1,3],[8,24,1,3],[8,25,1,3],[8,26,1,3],[8,27,1,3],[8,28,1,3],[8,29,1,3],[8,30,1,3],[8,31,1,3],[8,32,1,3],[8,33,1,3],[8,34,1,3],[8,35,1,3],[8,36,1,3],[8,37,1,3],[8,38,1,3],[8,39,1,3],[8,40,1,3],[8,41,1,3],[8,42,1,3],[8,43,1,3],[8,44,1,3],[8,45,1,3],[8,46,1,3],[8,47,1,3],[8,48,1,3],[8,49,1,3],[8,50,1,3],[8,51,1,3],[8,52,1,3],[8,53,1,3],[8,54,1,3],[8,55,1,3],[8,56,1,3],[8,57,1,3],[8,58,1,3],[8,59,1,3],[8,60,1,3],[8,61,1,3],[8,62,1,3],[8,63,1,20],[8,64,1,20],[8,65,1,3],[8,66,1,3],[8,67,1,3],[8,68,1,3],[8,69,1,3],[8,70,1,3],[8,71,1,3],[8,72,1,3],[8,73,1,3],[8,74,1,3],[8,75,1,3],[8,76,1,3],[8,77,1,3],[8,78,1,3],[8,79,1,3],[8,80,1,3],[8,81,1,3],[8,82,1,3],[8,83,1,3],[8,84,1,3],[8,85,1,3],[8,86,1,3],[8,87,1,3],[8,88,1,3],[8,89,1,3],[8,90,1,3],[8,91,1,3],[8,92,1,3],[8,93,1,3],[8,94,1,3],[8,95,1,3],[8,96,1,3],[8,97,1,3],[8,98,1,3],[8,99,1,3],[8,100,1,3],[8,101,1,3],[8,102,1,3],[8,103,1,3],[8,104,1,3],[8,105,1,3],[8,106,1,3],[8,107,1,3],[8,108,1,3],[8,109,1,3],[8,110,1,3],[8,111,1,3],[8,112,1,3],[8,113,1,3],[8,114,1,3],[8,115,1,3],[8,116,1,3],[8,117,1,3],[8,118,1,3],[8,119,1,3],[8,120,1,3],[8,121,1,3],[8,122,1,3],[8,123,1,3],[8,124,1,3],[8,125,1,3],[8,126,1,3],[8,127,1,20],[9,0,0,9],[9,1,0,9],[9,2,0,9],[9,3,0,9],[9,4,0,9],[9,5,0,9],[9,6,0,9],[9,7,0,9],[9,8,0,9],[9,9,0,9],[9,10,0,9],[9,11,0,9],[9,12,0,9],[9,13,0,9],[9,14,0,9],[9,15,0,9],[9,16,0,9],[9,17,0,9],[9,18,0,9],[9,19,0,9],[9,20,0,9],[9,21,0,9],[9,22,0,9],[9,23,0,9],[9,24,0,9],[9,25,0,9],[9,26,0,9],[9,27,0,9],[9,28,0,9],[9,29,0,9],[9,30,0,9],[9,31,0,9],[9,32,0,9],[9,33,0,9],[9,34,0,9],[9,35,0,9],[9,36,0,9],[9,37,0,9],[9,38,0,9],[9,39,0,9],[9,40,0,9],[9,41,0,9],[9,42,0,9],[9,43,0,9],[9,44,0,9],[9,45,0,9],[9,46,0,9],[9,47,0,9],[9,48,0,9],[9,49,0,9],[9,50,0,9],[9,51,0,9],[9,52,0,9],[9,53,0,9],[9,54,0,9],[9,55,0,9],[9,56,0,9],[9,57,0,9],[9,58,0,9],[9,59,0,9],[9,60,0,9],[9,61,0,9],[9,62,0,9],[9,63,0,9],[9,64,0,9],[9,65,0,9],[9,66,0,9],[9,67,0,9],[9,68,0,9],[9,69,0,9],[9,70,0,9],[9,71,0,9],[9,72,0,9],[9,73,0,9],[9,74,0,9],[9,75,0,9],[9,76,0,9],[9,77,0,9],[9,78,0,9],[9,79,0,9],[9,80,0,9],[9,81,0,9],[9,82,0,9],[9,83,0,9],[9,84,0,9],[9,85,0,9],[9,86,0,9],[9,87,0,9],[9,88,0,9],[9,89,0,9],[9,90,0,9],[9,91,0,9],[9,92,0,9],[9,93,0,9],[9,94,0,9],[9,95,0,9],[9,96,0,9],[9,97,0,9],[9,98,0,9],[9,99,0,9],[9,100,0,9],[9,101,0,9],[9,102,0,9],[9,103,0,9],[9,104,0,9],[9,105,0,9],[9,106,0,9],[9,107,0,9],[9,108,0,9],[9,109,0,9],[9,110,0,9],[9,111,0,9],[9,112,0,9],[9,113,0,9],[9,114,0,9],[9,115,0,9],[9,116,0,9],[9,117,0,9],[9,118,0,9],[9,119,0,9],[9,120,0,9],[9,121,0,9],[9,122,0,9],[9,123,0,9],[9,124,0,9],[9,125,0,9],[9,126,0,9],[9,127,0,9],[10,0,0,10],[10,1,0,10],[10,2,0,10],[10,3,0,10],[10,4,0,10],[10,5,0,10],[10,6,0,10],[10,7,0,10],[10,8,0,10],[10,9,0,10],[10,10,0,10],[10,11,0,10],[10,12,0,10],[10,13,0,10],[10,14,0,10],[10,15,0,10],[10,16,0,10],[10,17,0,10],[10,18,0,10],[10,19,0,10],[10,20,0,10],[10,21,0,10],[10,22,0,10],[10,23,0,10],[10,24,0,10],[10,25,0,10],[10,26,0,10],[10,27,0,10],[10,28,0,10],[10,29,0,10],[10,30,0,10],[10,31,0,10],[10,32,0,10],[10,33,0,10],[10,34,0,10],[10,35,0,10],[10,36,0,10],[10,37,0,10],[10,38,0,10],[10,39,0,10],[10,40,0,10],[10,41,0,10],[10,42,0,10],[10,43,0,10],[10,44,0,10],[10,45,0,10],[10,46,0,10],[10,47,0,10],[10,48,0,10],[10,49,0,10],[10,50,0,10],[10,51,0,10],[10,52,0,10],[10,53,0,10],[10,54,0,10],[10,55,0,10],[10,56,0,10],[10,57,0,10],[10,58,0,10],[10,59,0,10],[10,60,0,10],[10,61,0,10],[10,62,0,10],[10,63,0,10],[10,64,0,10],[10,65,0,10],[10,66,0,10],[10,67,0,10],[10,68,0,10],[10,69,0,10],[10,70,0,10],[10,71,0,10],[10,72,0,10],[10,73,0,10],[10,74,0,10],[10,75,0,10],[10,76,0,10],[10,77,0,10],[10,78,0,10],[10,79,0,10],[10,80,0,10],[10,81,0,10],[10,82,0,10],[10,83,0,10],[10,84,0,10],[10,85,0,10],[10,86,0,10],[10,87,0,10],[10,88,0,10],[10,89,0,10],[10,90,0,10],[10,91,0,10],[10,92,0,10],[10,93,0,10],[10,94,0,10],[10,95,0,10],[10,96,0,10],[10,97,0,10],[10,98,0,10],[10,99,0,10],[10,100,0,10],[10,101,0,10],[10,102,0,10],[10,103,0,10],[10,104,0,10],[10,105,0,10],[10,106,0,10],[10,107,0,10],[10,108,0,10],[10,109,0,10],[10,110,0,10],[10,111,0,10],[10,112,0,10],[10,113,0,10],[10,114,0,10],[10,115,0,10],[10,116,0,10],[10,117,0,10],[10,118,0,10],[10,119,0,10],[10,120,0,10],[10,121,0,10],[10,122,0,10],[10,123,0,10],[10,124,0,10],[10,125,0,10],[10,126,0,10],[10,127,0,10],[11,0,0,3],[11,1,0,3],[11,2,0,3],[11,3,0,3],[11,4,0,3],[11,5,0,3],[11,6,0,3],[11,7,0,3],[11,8,0,3],[11,9,0,3],[11,10,0,3],[11,11,0,3],[11,12,0,3],[11,13,0,3],[11,14,0,3],[11,15,0,3],[11,16,0,3],[11,17,0,3],[11,18,0,3],[11,19,0,3],[11,20,0,3],[11,21,0,3],[11,22,0,3],[11,23,0,3],[11,24,0,3],[11,25,0,3],[11,26,0,3],[11,27,0,3],[11,28,0,3],[11,29,0,3],[11,30,0,3],[11,31,0,3],[11,32,0,3],[11,33,0,3],[11,34,0,3],[11,35,0,3],[11,36,0,3],[11,37,0,3],[11,38,0,3],[11,39,0,3],[11,40,0,3],[11,41,0,3],[11,42,0,3],[11,43,0,3],[11,44,0,3],[11,45,0,3],[11,46,0,3],[11,47,0,3],[11,48,0,3],[11,49,0,3],[11,50,0,3],[11,51,0,3],[11,52,0,3],[11,53,0,3],[11,54,0,3],[11,55,0,3],[11,56,0,3],[11,57,0,3],[11,58,0,3],[11,59,0,3],[11,60,0,3],[11,61,0,3],[11,62,0,3],[11,63,0,3],[11,64,0,3],[11,65,0,3],[11,66,0,3],[11,67,0,3],[11,68,0,3],[11,69,0,3],[11,70,0,3],[11,71,0,3],[11,72,0,3],[11,73,0,3],[11,74,0,3],[11,75,0,3],[11,76,0,3],[11,77,0,3],[11,78,0,3],[11,79,0,3],[11,80,0,3],[11,81,0,3],[11,82,0,3],[11,83,0,3],[11,84,0,3],[11,85,0,3],[11,86,0,3],[11,87,0,3],[11,88,0,3],[11,89,0,3],[11,90,0,3],[11,91,0,3],[11,92,0,3],[11,93,0,3],[11,94,0,3],[11,95,0,3],[11,96,0,3],[11,97,0,3],[11,98,0,3],[11,99,0,3],[11,100,0,3],[11,101,0,3],[11,102,0,3],[11,103,0,3],[11,104,0,3],[11,105,0,3],[11,106,0,3],[11,107,0,3],[11,108,0,3],[11,109,0,3],[11,110,0,3],[11,111,0,3],[11,112,0,3],[11,113,0,3],[11,114,0,3],[11,115,0,3],[11,116,0,3],[11,117,0,3],[11,118,0,3],[11,119,0,3],[11,120,0,3],[11,121,0,3],[11,122,0,3],[11,123,0,3],[11,124,0,3],[11,125,0,3],[11,126,0,3],[11,127,0,3],[12,0,0,12],[12,1,0,12],[12,2,0,12],[12,3,0,12],[12,4,0,12],[12,5,0,12],[12,6,0,12],[12,7,0,12],[12,8,0,12],[12,9,0,12],[12,10,0,12],[12,11,0,12],[12,12,0,12],[12,13,0,12],[12,14,0,12],[12,15,0,12],[12,16,0,12],[12,17,0,12],[12,18,0,12],[12,19,0,12],[12,20,0,12],[12,21,0,12],[12,22,0,12],[12,23,0,12],[12,24,0,12],[12,25,0,12],[12,26,0,12],[12,27,0,12],[12,28,0,12],[12,29,0,12],[12,30,0,12],[12,31,0,12],[12,32,0,12],[12,33,0,12],[12,34,0,12],[12,35,0,12],[12,36,0,12],[12,37,0,12],[12,38,0,12],[12,39,0,12],[12,40,0,12],[12,41,0,12],[12,42,0,12],[12,43,0,12],[12,44,0,12],[12,45,0,12],[12,46,0,12],[12,47,0,12],[12,48,0,12],[12,49,0,12],[12,50,0,12],[12,51,0,12],[12,52,0,12],[12,53,0,12],[12,54,0,12],[12,55,0,12],[12,56,0,12],[12,57,0,12],[12,58,0,12],[12,59,0,12],[12,60,0,12],[12,61,0,12],[12,62,0,12],[12,63,0,12],[12,64,0,12],[12,65,0,12],[12,66,0,12],[12,67,0,12],[12,68,0,12],[12,69,0,12],[12,70,0,12],[12,71,0,12],[12,72,0,12],[12,73,0,12],[12,74,0,12],[12,75,0,12],[12,76,0,12],[12,77,0,12],[12,78,0,12],[12,79,0,12],[12,80,0,12],[12,81,0,12],[12,82,0,12],[12,83,0,12],[12,84,0,12],[12,85,0,12],[12,86,0,12],[12,87,0,12],[12,88,0,12],[12,89,0,12],[12,90,0,12],[12,91,0,12],[12,92,0,12],[12,93,0,12],[12,94,0,12],[12,95,0,12],[12,96,0,12],[12,97,0,12],[12,98,0,12],[12,99,0,12],[12,100,0,12],[12,101,0,12],[12,102,0,12],[12,103,0,12],[12,104,0,12],[12,105,0,12],[12,106,0,12],[12,107,0,12],[12,108,0,12],[12,109,0,12],[12,110,0,12],[12,111,0,12],[12,112,0,12],[12,113,0,12],[12,114,0,12],[12,115,0,12],[12,116,0,12],[12,117,0,12],[12,118,0,12],[12,119,0,12],[12,120,0,12],[12,121,0,12],[12,122,0,12],[12,123,0,12],[12,124,0,12],[12,125,0,12],[12,126,0,12],[12,127,0,12],[13,0,0,5],[13,1,0,5],[13,2,0,5],[13,3,0,5],[13,4,0,5],[13,5,0,5],[13,6,0,5],[13,7,0,5],[13,8,0,5],[13,9,0,5],[13,10,0,5],[13,11,0,5],[13,12,0,5],[13,13,0,5],[13,14,0,5],[13,15,0,5],[13,16,0,5],[13,17,0,5],[13,18,0,5],[13,19,0,5],[13,20,0,5],[13,21,0,5],[13,22,0,5],[13,23,0,5],[13,24,0,5],[13,25,0,5],[13,26,0,5],[13,27,0,5],[13,28,0,5],[13,29,0,5],[13,30,0,5],[13,31,0,5],[13,32,0,5],[13,33,0,5],[13,34,0,5],[13,35,0,5],[13,36,0,5],[13,37,0,5],[13,38,0,5],[13,39,0,5],[13,40,0,5],[13,41,0,5],[13,42,0,5],[13,43,0,5],[13,44,0,5],[13,45,0,5],[13,46,0,5],[13,47,0,5],[13,48,0,5],[13,49,0,5],[13,50,0,5],[13,51,0,5],[13,52,0,5],[13,53,0,5],[13,54,0,5],[13,55,0,5],[13,56,0,5],[13,57,0,5],[13,58,0,5],[13,59,0,5],[13,60,0,5],[13,61,0,5],[13,62,0,5],[13,63,0,5],[13,64,0,5],[13,65,0,5],[13,66,0,5],[13,67,0,5],[13,68,0,5],[13,69,0,5],[13,70,0,5],[13,71,0,5],[13,72,0,5],[13,73,0,5],[13,74,0,5],[13,75,0,5],[13,76,0,5],[13,77,0,5],[13,78,0,5],[13,79,0,5],[13,80,0,5],[13,81,0,5],[13,82,0,5],[13,83,0,5],[13,84,0,5],[13,85,0,5],[13,86,0,5],[13,87,0,5],[13,88,0,5],[13,89,0,5],[13,90,0,5],[13,91,0,5],[13,92,0,5],[13,93,0,5],[13,94,0,5],[13,95,0,5],[13,96,0,5],[13,97,0,5],[13,98,0,5],[13,99,0,5],[13,100,0,5],[13,101,0,5],[13,102,0,5],[13,103,0,5],[13,104,0,5],[13,105,0,5],[13,106,0,5],[13,107,0,5],[13,108,0,5],[13,109,0,5],[13,110,0,5],[13,111,0,5],[13,112,0,5],[13,113,0,5],[13,114,0,5],[13,115,0,5],[13,116,0,5],[13,117,0,5],[13,118,0,5],[13,119,0,5],[13,120,0,5],[13,121,0,5],[13,122,0,5],[13,123,0,5],[13,124,0,5],[13,125,0,5],[13,126,0,5],[13,127,0,5],[14,0,0,10],[14,1,0,6],[14,2,0,6],[14,3,0,6],[14,4,0,6],[14,5,0,6],[14,6,0,10],[14,7,0,6],[14,8,0,6],[14,9,0,10],[14,10,0,6],[14,11,0,6],[14,12,0,6],[14,13,0,6],[14,14,0,6],[14,15,0,10],[14,16,0,6],[14,17,0,6],[14,18,0,6],[14,19,0,6],[14,20,0,6],[14,21,0,6],[14,22,0,6],[14,23,0,6],[14,24,0,6],[14,25,0,6],[14,26,0,6],[14,27,0,6],[14,28,0,6],[14,29,0,6],[14,30,0,6],[14,31,0,6],[14,32,0,10],[14,33,0,6],[14,34,0,6],[14,35,0,6],[14,36,0,6],[14,37,0,6],[14,38,0,10],[14,39,0,6],[14,40,0,6],[14,41,0,10],[14,42,0,6],[14,43,0,6],[14,44,0,6],[14,45,0,6],[14,46,0,6],[14,47,0,10],[14,48,0,6],[14,49,0,6],[14,50,0,6],[14,51,0,6],[14,52,0,6],[14,53,0,6],[14,54,0,6],[14,55,0,6],[14,56,0,6],[14,57,0,6],[14,58,0,6],[14,59,0,6],[14,60,0,6],[14,61,0,6],[14,62,0,6],[14,63,0,6],[14,64,0,6],[14,65,0,6],[14,66,0,6],[14,67,0,6],[14,68,0,6],[14,69,0,6],[14,70,0,6],[14,71,0,6],[14,72,0,6],[14,73,0,6],[14,74,0,6],[14,75,0,6],[14,76,0,6],[14,77,0,6],[14,78,0,6],[14,79,0,6],[14,80,0,10],[14,81,0,6],[14,82,0,6],[14,83,0,6],[14,84,0,6],[14,85,0,6],[14,86,0,10],[14,87,0,6],[14,88,0,6],[14,89,0,10],[14,90,0,6],[14,91,0,6],[14,92,0,6],[14,93,0,6],[14,94,0,6],[14,95,0,10],[14,96,0,6],[14,97,0,6],[14,98,0,6],[14,99,0,6],[14,100,0,6],[14,101,0,6],[14,102,0,6],[14,103,0,6],[14,104,0,6],[14,105,0,6],[14,106,0,6],[14,107,0,6],[14,108,0,6],[14,109,0,6],[14,110,0,6],[14,111,0,6],[14,112,0,10],[14,113,0,6],[14,114,0,6],[14,115,0,6],[14,116,0,6],[14,117,0,6],[14,118,0,10],[14,119,0,6],[14,120,0,6],[14,121,0,10],[14,122,0,6],[14,123,0,6],[14,124,0,6],[14,125,0,6],[14,126,0,6],[14,127,0,10],[15,0,0,3],[15,1,0,3],[15,2,0,3],[15,3,0,3],[15,4,0,3],[15,5,0,3],[15,6,0,3],[15,7,0,3],[15,8,0,3],[15,9,0,3],[15,10,0,3],[15,11,0,3],[15,12,0,3],[15,13,0,3],[15,14,0,3],[15,15,0,3],[15,16,0,3],[15,17,0,3],[15,18,0,3],[15,19,0,3],[15,20,0,3],[15,21,0,3],[15,22,0,3],[15,23,0,3],[15,24,0,3],[15,25,0,3],[15,26,0,3],[15,27,0,3],[15,28,0,3],[15,29,0,3],[15,30,0,3],[15,31,0,3],[15,32,0,3],[15,33,0,3],[15,34,0,3],[15,35,0,3],[15,36,0,3],[15,37,0,3],[15,38,0,3],[15,39,0,3],[15,40,0,3],[15,41,0,3],[15,42,0,3],[15,43,0,3],[15,44,0,3],[15,45,0,3],[15,46,0,3],[15,47,0,3],[15,48,0,3],[15,49,0,3],[15,50,0,3],[15,51,0,3],[15,52,0,3],[15,53,0,3],[15,54,0,3],[15,55,0,3],[15,56,0,3],[15,57,0,3],[15,58,0,3],[15,59,0,3],[15,60,0,3],[15,61,0,3],[15,62,0,3],[15,63,0,3],[15,64,0,3],[15,65,0,3],[15,66,0,3],[15,67,0,3],[15,68,0,3],[15,69,0,3],[15,70,0,3],[15,71,0,3],[15,72,0,3],[15,73,0,3],[15,74,0,3],[15,75,0,3],[15,76,0,3],[15,77,0,3],[15,78,0,3],[15,79,0,3],[15,80,0,3],[15,81,0,3],[15,82,0,3],[15,83,0,3],[15,84,0,3],[15,85,0,3],[15,86,0,3],[15,87,0,3],[15,88,0,3],[15,89,0,3],[15,90,0,3],[15,91,0,3],[15,92,0,3],[15,93,0,3],[15,94,0,3],[15,95,0,3],[15,96,0,3],[15,97,0,3],[15,98,0,3],[15,99,0,3],[15,100,0,3],[15,101,0,3],[15,102,0,3],[15,103,0,3],[15,104,0,3],[15,105,0,3],[15,106,0,3],[15,107,0,3],[15,108,0,3],[15,109,0,3],[15,110,0,3],[15,111,0,3],[15,112,0,3],[15,113,0,3],[15,114,0,3],[15,115,0,3],[15,116,0,3],[15,117,0,3],[15,118,0,3],[15,119,0,3],[15,120,0,3],[15,121,0,3],[15,122,0,3],[15,123,0,3],[15,124,0,3],[15,125,0,3],[15,126,0,3],[15,127,0,3],[16,0,1,3],[16,1,1,3],[16,2,1,3],[16,3,1,3],[16,4,1,3],[16,5,1,3],[16,6,1,3],[16,7,1,3],[16,8,1,3],[16,9,1,3],[16,10,1,3],[16,11,1,3],[16,12,1,3],[16,13,1,3],[16,14,1,3],[16,15,1,3],[16,16,1,3],[16,17,1,3],[16,18,1,3],[16,19,1,3],[16,20,1,3],[16,21,1,3],[16,22,1,3],[16,23,1,3],[16,24,1,3],[16,25,1,3],[16,26,1,3],[16,27,1,3],[16,28,1,3],[16,29,1,3],[16,30,1,3],[16,31,1,3],[16,32,1,3],[16,33,1,3],[16,34,1,3],[16,35,1,3],[16,36,1,3],[16,37,1,3],[16,38,1,3],[16,39,1,3],[16,40,1,3],[16,41,1,3],[16,42,1,3],[16,43,1,3],[16,44,1,3],[16,45,1,3],[16,46,1,3],[16,47,1,3],[16,48,1,3],[16,49,1,3],[16,50,1,3],[16,51,1,3],[16,52,1,3],[16,53,1,3],[16,54,1,3],[16,55,1,3],[16,56,1,3],[16,57,1,3],[16,58,1,3],[16,59,1,3],[16,60,1,3],[16,61,1,3],[16,62,1,3],[16,63,1,3],[16,64,1,3],[16,65,1,3],[16,66,1,3],[16,67,1,3],[16,68,1,3],[16,69,1,3],[16,70,1,3],[16,71,1,3],[16,72,1,3],[16,73,1,3],[16,74,1,3],[16,75,1,3],[16,76,1,3],[16,77,1,3],[16,78,1,3],[16,79,1,3],[16,80,1,3],[16,81,1,3],[16,82,1,3],[16,83,1,3],[16,84,1,3],[16,85,1,3],[16,86,1,3],[16,87,1,3],[16,88,1,3],[16,89,1,3],[16,90,1,3],[16,91,1,3],[16,92,1,3],[16,93,1,3],[16,94,1,3],[16,95,1,3],[16,96,1,3],[16,97,1,3],[16,98,1,3],[16,99,1,3],[16,100,1,3],[16,101,1,3],[16,102,1,3],[16,103,1,3],[16,104,1,3],[16,105,1,3],[16,106,1,3],[16,107,1,3],[16,108,1,3],[16,109,1,3],[16,110,1,3],[16,111,1,3],[16,112,1,3],[16,113,1,3],[16,114,1,3],[16,115,1,3],[16,116,1,3],[16,117,1,3],[16,118,1,3],[16,119,1,3],[16,120,1,3],[16,121,1,3],[16,122,1,3],[16,123,1,3],[16,124,1,3],[16,125,1,3],[16,126,1,3],[16,127,1,3],[17,0,0,17],[17,1,0,17],[17,2,0,17],[17,3,0,17],[17,4,0,17],[17,5,0,17],[17,6,0,17],[17,7,0,17],[17,8,0,17],[17,9,0,17],[17,10,0,17],[17,11,0,17],[17,12,0,17],[17,13,0,17],[17,14,0,17],[17,15,0,17],[17,16,0,17],[17,17,0,17],[17,18,0,17],[17,19,0,17],[17,20,0,17],[17,21,0,17],[17,22,0,17],[17,23,0,17],[17,24,0,17],[17,25,0,17],[17,26,0,17],[17,27,0,17],[17,28,0,17],[17,29,0,17],[17,30,0,17],[17,31,0,17],[17,32,0,17],[17,33,0,17],[17,34,0,17],[17,35,0,17],[17,36,0,17],[17,37,0,17],[17,38,0,17],[17,39,0,17],[17,40,0,17],[17,41,0,17],[17,42,0,17],[17,43,0,17],[17,44,0,17],[17,45,0,17],[17,46,0,17],[17,47,0,17],[17,48,0,17],[17,49,0,17],[17,50,0,17],[17,51,0,17],[17,52,0,17],[17,53,0,17],[17,54,0,17],[17,55,0,17],[17,56,0,17],[17,57,0,17],[17,58,0,17],[17,59,0,17],[17,60,0,17],[17,61,0,17],[17,62,0,17],[17,63,0,17],[17,64,0,17],[17,65,0,17],[17,66,0,17],[17,67,0,17],[17,68,0,17],[17,69,0,17],[17,70,0,17],[17,71,0,17],[17,72,0,17],[17,73,0,17],[17,74,0,17],[17,75,0,17],[17,76,0,17],[17,77,0,17],[17,78,0,17],[17,79,0,17],[17,80,0,17],[17,81,0,17],[17,82,0,17],[17,83,0,17],[17,84,0,17],[17,85,0,17],[17,86,0,17],[17,87,0,17],[17,88,0,17],[17,89,0,17],[17,90,0,17],[17,91,0,17],[17,92,0,17],[17,93,0,17],[17,94,0,17],[17,95,0,17],[17,96,0,17],[17,97,0,17],[17,98,0,17],[17,99,0,17],[17,100,0,17],[17,101,0,17],[17,102,0,17],[17,103,0,17],[17,104,0,17],[17,105,0,17],[17,106,0,17],[17,107,0,17],[17,108,0,17],[17,109,0,17],[17,110,0,17],[17,111,0,17],[17,112,0,17],[17,113,0,17],[17,114,0,17],[17,115,0,17],[17,116,0,17],[17,117,0,17],[17,118,0,17],[17,119,0,17],[17,120,0,17],[17,121,0,17],[17,122,0,17],[17,123,0,17],[17,124,0,17],[17,125,0,17],[17,126,0,17],[17,127,0,17],[18,0,0,18],[18,1,0,18],[18,2,0,18],[18,3,0,18],[18,4,0,18],[18,5,0,18],[18,6,0,18],[18,7,0,18],[18,8,0,18],[18,9,0,18],[18,10,0,18],[18,11,0,18],[18,12,0,18],[18,13,0,18],[18,14,0,18],[18,15,0,18],[18,16,0,18],[18,17,0,18],[18,18,0,18],[18,19,0,18],[18,20,0,18],[18,21,0,18],[18,22,0,18],[18,23,0,18],[18,24,0,18],[18,25,0,18],[18,26,0,18],[18,27,0,18],[18,28,0,18],[18,29,0,18],[18,30,0,18],[18,31,0,18],[18,32,0,18],[18,33,0,18],[18,34,0,18],[18,35,0,18],[18,36,0,18],[18,37,0,18],[18,38,0,18],[18,39,0,18],[18,40,0,18],[18,41,0,18],[18,42,0,18],[18,43,0,18],[18,44,0,18],[18,45,0,18],[18,46,0,18],[18,47,0,18],[18,48,0,18],[18,49,0,18],[18,50,0,18],[18,51,0,18],[18,52,0,18],[18,53,0,18],[18,54,0,18],[18,55,0,18],[18,56,0,18],[18,57,0,18],[18,58,0,18],[18,59,0,18],[18,60,0,18],[18,61,0,18],[18,62,0,18],[18,63,0,18],[18,64,0,18],[18,65,0,18],[18,66,0,18],[18,67,0,18],[18,68,0,18],[18,69,0,18],[18,70,0,18],[18,71,0,18],[18,72,0,18],[18,73,0,18],[18,74,0,18],[18,75,0,18],[18,76,0,18],[18,77,0,18],[18,78,0,18],[18,79,0,18],[18,80,0,18],[18,81,0,18],[18,82,0,18],[18,83,0,18],[18,84,0,18],[18,85,0,18],[18,86,0,18],[18,87,0,18],[18,88,0,18],[18,89,0,18],[18,90,0,18],[18,91,0,18],[18,92,0,18],[18,93,0,18],[18,94,0,18],[18,95,0,18],[18,96,0,18],[18,97,0,18],[18,98,0,18],[18,99,0,18],[18,100,0,18],[18,101,0,18],[18,102,0,18],[18,103,0,18],[18,104,0,18],[18,105,0,18],[18,106,0,18],[18,107,0,18],[18,108,0,18],[18,109,0,18],[18,110,0,18],[18,111,0,18],[18,112,0,18],[18,113,0,18],[18,114,0,18],[18,115,0,18],[18,116,0,18],[18,117,0,18],[18,118,0,18],[18,119,0,18],[18,120,0,18],[18,121,0,18],[18,122,0,18],[18,123,0,18],[18,124,0,18],[18,125,0,18],[18,126,0,18],[18,127,0,18],[19,0,0,3],[19,1,0,3],[19,2,0,3],[19,3,0,3],[19,4,0,3],[19,5,0,3],[19,6,0,3],[19,7,0,3],[19,8,0,3],[19,9,0,3],[19,10,0,3],[19,11,0,3],[19,12,0,3],[19,13,0,3],[19,14,0,3],[19,15,0,3],[19,16,0,3],[19,17,0,3],[19,18,0,3],[19,19,0,3],[19,20,0,3],[19,21,0,3],[19,22,0,3],[19,23,0,3],[19,24,0,3],[19,25,0,3],[19,26,0,3],[19,27,0,3],[19,28,0,3],[19,29,0,3],[19,30,0,3],[19,31,0,3],[19,32,0,3],[19,33,0,3],[19,34,0,3],[19,35,0,3],[19,36,0,3],[19,37,0,3],[19,38,0,3],[19,39,0,3],[19,40,0,3],[19,41,0,3],[19,42,0,3],[19,43,0,3],[19,44,0,3],[19,45,0,3],[19,46,0,3],[19,47,0,3],[19,48,0,3],[19,49,0,3],[19,50,0,3],[19,51,0,3],[19,52,0,3],[19,53,0,3],[19,54,0,3],[19,55,0,3],[19,56,0,3],[19,57,0,3],[19,58,0,3],[19,59,0,3],[19,60,0,3],[19,61,0,3],[19,62,0,3],[19,63,0,3],[19,64,0,3],[19,65,0,3],[19,66,0,3],[19,67,0,3],[19,68,0,3],[19,69,0,3],[19,70,0,3],[19,71,0,3],[19,72,0,3],[19,73,0,3],[19,74,0,3],[19,75,0,3],[19,76,0,3],[19,77,0,3],[19,78,0,3],[19,79,0,3],[19,80,0,3],[19,81,0,3],[19,82,0,3],[19,83,0,3],[19,84,0,3],[19,85,0,3],[19,86,0,3],[19,87,0,3],[19,88,0,3],[19,89,0,3],[19,90,0,3],[19,91,0,3],[19,92,0,3],[19,93,0,3],[19,94,0,3],[19,95,0,3],[19,96,0,3],[19,97,0,3],[19,98,0,3],[19,99,0,3],[19,100,0,3],[19,101,0,3],[19,102,0,3],[19,103,0,3],[19,104,0,3],[19,105,0,3],[19,106,0,3],[19,107,0,3],[19,108,0,3],[19,109,0,3],[19,110,0,3],[19,111,0,3],[19,112,0,3],[19,113,0,3],[19,114,0,3],[19,115,0,3],[19,116,0,3],[19,117,0,3],[19,118,0,3],[19,119,0,3],[19,120,0,3],[19,121,0,3],[19,122,0,3],[19,123,0,3],[19,124,0,3],[19,125,0,3],[19,126,0,3],[19,127,0,3],[20,0,0,20],[20,1,0,20],[20,2,0,20],[20,3,0,20],[20,4,0,20],[20,5,0,20],[20,6,0,20],[20,7,0,20],[20,8,0,20],[20,9,0,20],[20,10,0,20],[20,11,0,20],[20,12,0,20],[20,13,0,20],[20,14,0,20],[20,15,0,20],[20,16,0,20],[20,17,0,20],[20,18,0,20],[20,19,0,20],[20,20,0,20],[20,21,0,20],[20,22,0,20],[20,23,0,20],[20,24,0,20],[20,25,0,20],[20,26,0,20],[20,27,0,20],[20,28,0,20],[20,29,0,20],[20,30,0,20],[20,31,0,20],[20,32,0,20],[20,33,0,20],[20,34,0,20],[20,35,0,20],[20,36,0,20],[20,37,0,20],[20,38,0,20],[20,39,0,20],[20,40,0,20],[20,41,0,20],[20,42,0,20],[20,43,0,20],[20,44,0,20],[20,45,0,20],[20,46,0,20],[20,47,0,20],[20,48,0,20],[20,49,0,20],[20,50,0,20],[20,51,0,20],[20,52,0,20],[20,53,0,20],[20,54,0,20],[20,55,0,20],[20,56,0,20],[20,57,0,20],[20,58,0,20],[20,59,0,20],[20,60,0,20],[20,61,0,20],[20,62,0,20],[20,63,0,20],[20,64,0,20],[20,65,0,20],[20,66,0,20],[20,67,0,20],[20,68,0,20],[20,69,0,20],[20,70,0,20],[20,71,0,20],[20,72,0,20],[20,73,0,20],[20,74,0,20],[20,75,0,20],[20,76,0,20],[20,77,0,20],[20,78,0,20],[20,79,0,20],[20,80,0,20],[20,81,0,20],[20,82,0,20],[20,83,0,20],[20,84,0,20],[20,85,0,20],[20,86,0,20],[20,87,0,20],[20,88,0,20],[20,89,0,20],[20,90,0,20],[20,91,0,20],[20,92,0,20],[20,93,0,20],[20,94,0,20],[20,95,0,20],[20,96,0,20],[20,97,0,20],[20,98,0,20],[20,99,0,20],[20,100,0,20],[20,101,0,20],[20,102,0,20],[20,103,0,20],[20,104,0,20],[20,105,0,20],[20,106,0,20],[20,107,0,20],[20,108,0,20],[20,109,0,20],[20,110,0,20],[20,111,0,20],[20,112,0,20],[20,113,0,20],[20,114,0,20],[20,115,0,20],[20,116,0,20],[20,117,0,20],[20,118,0,20],[20,119,0,20],[20,120,0,20],[20,121,0,20],[20,122,0,20],[20,123,0,20],[20,124,0,20],[20,125,0,20],[20,126,0,20],[20,127,0,20],[21,0,0,17],[21,1,0,5],[21,2,0,5],[21,3,0,5],[21,4,0,5],[21,5,0,5],[21,6,0,17],[21,7,0,5],[21,8,0,5],[21,9,0,17],[21,10,0,5],[21,11,0,5],[21,12,0,5],[21,13,0,5],[21,14,0,5],[21,15,0,17],[21,16,0,5],[21,17,0,5],[21,18,0,5],[21,19,0,5],[21,20,0,5],[21,21,0,5],[21,22,0,5],[21,23,0,5],[21,24,0,5],[21,25,0,5],[21,26,0,5],[21,27,0,5],[21,28,0,5],[21,29,0,5],[21,30,0,5],[21,31,0,5],[21,32,0,17],[21,33,0,5],[21,34,0,5],[21,35,0,5],[21,36,0,5],[21,37,0,5],[21,38,0,17],[21,39,0,5],[21,40,0,5],[21,41,0,17],[21,42,0,5],[21,43,0,5],[21,44,0,5],[21,45,0,5],[21,46,0,5],[21,47,0,17],[21,48,0,5],[21,49,0,5],[21,50,0,5],[21,51,0,5],[21,52,0,5],[21,53,0,5],[21,54,0,5],[21,55,0,5],[21,56,0,5],[21,57,0,5],[21,58,0,5],[21,59,0,5],[21,60,0,5],[21,61,0,5],[21,62,0,5],[21,63,0,5],[21,64,0,5],[21,65,0,5],[21,66,0,5],[21,67,0,5],[21,68,0,5],[21,69,0,5],[21,70,0,5],[21,71,0,5],[21,72,0,5],[21,73,0,5],[21,74,0,5],[21,75,0,5],[21,76,0,5],[21,77,0,5],[21,78,0,5],[21,79,0,5],[21,80,0,17],[21,81,0,5],[21,82,0,5],[21,83,0,5],[21,84,0,5],[21,85,0,5],[21,86,0,17],[21,87,0,5],[21,88,0,5],[21,89,0,17],[21,90,0,5],[21,91,0,5],[21,92,0,5],[21,93,0,5],[21,94,0,5],[21,95,0,17],[21,96,0,5],[21,97,0,5],[21,98,0,5],[21,99,0,5],[21,100,0,5],[21,101,0,5],[21,102,0,5],[21,103,0,5],[21,104,0,5],[21,105,0,5],[21,106,0,5],[21,107,0,5],[21,108,0,5],[21,109,0,5],[21,110,0,5],[21,111,0,5],[21,112,0,17],[21,113,0,5],[21,114,0,5],[21,115,0,5],[21,116,0,5],[21,117,0,5],[21,118,0,17],[21,119,0,5],[21,120,0,5],[21,121,0,17],[21,122,0,5],[21,123,0,5],[21,124,0,5],[21,125,0,5],[21,126,0,5],[21,127,0,17],[22,0,0,6],[22,1,0,6],[22,2,0,6],[22,3,0,6],[22,4,0,6],[22,5,0,6],[22,6,0,6],[22,7,0,6],[22,8,0,6],[22,9,0,6],[22,10,0,6],[22,11,0,6],[22,12,0,6],[22,13,0,6],[22,14,0,6],[22,15,0,6],[22,16,0,6],[22,17,0,6],[22,18,0,6],[22,19,0,6],[22,20,0,6],[22,21,0,6],[22,22,0,6],[22,23,0,6],[22,24,0,6],[22,25,0,6],[22,26,0,6],[22,27,0,6],[22,28,0,6],[22,29,0,6],[22,30,0,6],[22,31,0,6],[22,32,0,6],[22,33,0,6],[22,34,0,6],[22,35,0,6],[22,36,0,6],[22,37,0,6],[22,38,0,6],[22,39,0,6],[22,40,0,6],[22,41,0,6],[22,42,0,6],[22,43,0,6],[22,44,0,6],[22,45,0,6],[22,46,0,6],[22,47,0,6],[22,48,0,6],[22,49,0,6],[22,50,0,6],[22,51,0,6],[22,52,0,6],[22,53,0,6],[22,54,0,6],[22,55,0,6],[22,56,0,6],[22,57,0,6],[22,58,0,6],[22,59,0,6],[22,60,0,6],[22,61,0,6],[22,62,0,6],[22,63,0,6],[22,64,0,6],[22,65,0,6],[22,66,0,6],[22,67,0,6],[22,68,0,6],[22,69,0,6],[22,70,0,6],[22,71,0,6],[22,72,0,6],[22,73,0,6],[22,74,0,6],[22,75,0,6],[22,76,0,6],[22,77,0,6],[22,78,0,6],[22,79,0,6],[22,80,0,6],[22,81,0,6],[22,82,0,6],[22,83,0,6],[22,84,0,6],[22,85,0,6],[22,86,0,6],[22,87,0,6],[22,88,0,6],[22,89,0,6],[22,90,0,6],[22,91,0,6],[22,92,0,6],[22,93,0,6],[22,94,0,6],[22,95,0,6],[22,96,0,6],[22,97,0,6],[22,98,0,6],[22,99,0,6],[22,100,0,6],[22,101,0,6],[22,102,0,6],[22,103,0,6],[22,104,0,6],[22,105,0,6],[22,106,0,6],[22,107,0,6],[22,108,0,6],[22,109,0,6],[22,110,0,6],[22,111,0,6],[22,112,0,6],[22,113,0,6],[22,114,0,6],[22,115,0,6],[22,116,0,6],[22,117,0,6],[22,118,0,6],[22,119,0,6],[22,120,0,6],[22,121,0,6],[22,122,0,6],[22,123,0,6],[22,124,0,6],[22,125,0,6],[22,126,0,6],[22,127,0,6],[23,0,0,3],[23,1,0,3],[23,2,0,3],[23,3,0,3],[23,4,0,3],[23,5,0,3],[23,6,0,3],[23,7,0,3],[23,8,0,3],[23,9,0,3],[23,10,0,3],[23,11,0,3],[23,12,0,3],[23,13,0,3],[23,14,0,3],[23,15,0,3],[23,16,0,3],[23,17,0,3],[23,18,0,3],[23,19,0,3],[23,20,0,3],[23,21,0,3],[23,22,0,3],[23,23,0,3],[23,24,0,3],[23,25,0,3],[23,26,0,3],[23,27,0,3],[23,28,0,3],[23,29,0,3],[23,30,0,3],[23,31,0,3],[23,32,0,3],[23,33,0,3],[23,34,0,3],[23,35,0,3],[23,36,0,3],[23,37,0,3],[23,38,0,3],[23,39,0,3],[23,40,0,3],[23,41,0,3],[23,42,0,3],[23,43,0,3],[23,44,0,3],[23,45,0,3],[23,46,0,3],[23,47,0,3],[23,48,0,3],[23,49,0,3],[23,50,0,3],[23,51,0,3],[23,52,0,3],[23,53,0,3],[23,54,0,3],[23,55,0,3],[23,56,0,3],[23,57,0,3],[23,58,0,3],[23,59,0,3],[23,60,0,3],[23,61,0,3],[23,62,0,3],[23,63,0,3],[23,64,0,3],[23,65,0,3],[23,66,0,3],[23,67,0,3],[23,68,0,3],[23,69,0,3],[23,70,0,3],[23,71,0,3],[23,72,0,3],[23,73,0,3],[23,74,0,3],[23,75,0,3],[23,76,0,3],[23,77,0,3],[23,78,0,3],[23,79,0,3],[23,80,0,3],[23,81,0,3],[23,82,0,3],[23,83,0,3],[23,84,0,3],[23,85,0,3],[23,86,0,3],[23,87,0,3],[23,88,0,3],[23,89,0,3],[23,90,0,3],[23,91,0,3],[23,92,0,3],[23,93,0,3],[23,94,0,3],[23,95,0,3],[23,96,0,3],[23,97,0,3],[23,98,0,3],[23,99,0,3],[23,100,0,3],[23,101,0,3],[23,102,0,3],[23,103,0,3],[23,104,0,3],[23,105,0,3],[23,106,0,3],[23,107,0,3],[23,108,0,3],[23,109,0,3],[23,110,0,3],[23,111,0,3],[23,112,0,3],[23,113,0,3],[23,114,0,3],[23,115,0,3],[23,116,0,3],[23,117,0,3],[23,118,0,3],[23,119,0,3],[23,120,0,3],[23,121,0,3],[23,122,0,3],[23,123,0,3],[23,124,0,3],[23,125,0,3],[23,126,0,3],[23,127,0,3],[24,0,0,24],[24,1,0,24],[24,2,0,24],[24,3,0,24],[24,4,0,24],[24,5,0,24],[24,6,0,24],[24,7,0,24],[24,8,0,24],[24,9,0,24],[24,10,0,24],[24,11,0,24],[24,12,0,24],[24,13,0,24],[24,14,0,24],[24,15,0,24],[24,16,0,24],[24,17,0,24],[24,18,0,24],[24,19,0,24],[24,20,0,24],[24,21,0,24],[24,22,0,24],[24,23,0,24],[24,24,0,24],[24,25,0,24],[24,26,0,24],[24,27,0,24],[24,28,0,24],[24,29,0,24],[24,30,0,24],[24,31,0,24],[24,32,0,24],[24,33,0,24],[24,34,0,24],[24,35,0,24],[24,36,0,24],[24,37,0,24],[24,38,0,24],[24,39,0,24],[24,40,0,24],[24,41,0,24],[24,42,0,24],[24,43,0,24],[24,44,0,24],[24,45,0,24],[24,46,0,24],[24,47,0,24],[24,48,0,24],[24,49,0,24],[24,50,0,24],[24,51,0,24],[24,52,0,24],[24,53,0,24],[24,54,0,24],[24,55,0,24],[24,56,0,24],[24,57,0,24],[24,58,0,24],[24,59,0,24],[24,60,0,24],[24,61,0,24],[24,62,0,24],[24,63,0,24],[24,64,0,24],[24,65,0,24],[24,66,0,24],[24,67,0,24],[24,68,0,24],[24,69,0,24],[24,70,0,24],[24,71,0,24],[24,72,0,24],[24,73,0,24],[24,74,0,24],[24,75,0,24],[24,76,0,24],[24,77,0,24],[24,78,0,24],[24,79,0,24],[24,80,0,24],[24,81,0,24],[24,82,0,24],[24,83,0,24],[24,84,0,24],[24,85,0,24],[24,86,0,24],[24,87,0,24],[24,88,0,24],[24,89,0,24],[24,90,0,24],[24,91,0,24],[24,92,0,24],[24,93,0,24],[24,94,0,24],[24,95,0,24],[24,96,0,24],[24,97,0,24],[24,98,0,24],[24,99,0,24],[24,100,0,24],[24,101,0,24],[24,102,0,24],[24,103,0,24],[24,104,0,24],[24,105,0,24],[24,106,0,24],[24,107,0,24],[24,108,0,24],[24,109,0,24],[24,110,0,24],[24,111,0,24],[24,112,0,24],[24,113,0,24],[24,114,0,24],[24,115,0,24],[24,116,0,24],[24,117,0,24],[24,118,0,24],[24,119,0,24],[24,120,0,24],[24,121,0,24],[24,122,0,24],[24,123,0,24],[24,124,0,24],[24,125,0,24],[24,126,0,24],[24,127,0,24],[25,0,0,24],[25,1,0,9],[25,2,0,9],[25,3,0,9],[25,4,0,9],[25,5,0,9],[25,6,0,9],[25,7,0,9],[25,8,0,24],[25,9,0,9],[25,10,0,9],[25,11,0,9],[25,12,0,9],[25,13,0,9],[25,14,0,9],[25,15,0,9],[25,16,0,9],[25,17,0,9],[25,18,0,9],[25,19,0,9],[25,20,0,24],[25,21,0,9],[25,22,0,9],[25,23,0,9],[25,24,0,9],[25,25,0,9],[25,26,0,9],[25,27,0,9],[25,28,0,24],[25,29,0,9],[25,30,0,9],[25,31,0,9],[25,32,0,9],[25,33,0,9],[25,34,0,24],[25,35,0,9],[25,36,0,9],[25,37,0,9],[25,38,0,9],[25,39,0,9],[25,40,0,9],[25,41,0,9],[25,42,0,24],[25,43,0,9],[25,44,0,9],[25,45,0,9],[25,46,0,9],[25,47,0,9],[25,48,0,9],[25,49,0,9],[25,50,0,9],[25,51,0,9],[25,52,0,9],[25,53,0,9],[25,54,0,24],[25,55,0,9],[25,56,0,9],[25,57,0,9],[25,58,0,9],[25,59,0,9],[25,60,0,9],[25,61,0,9],[25,62,0,24],[25,63,0,9],[25,64,0,9],[25,65,0,24],[25,66,0,9],[25,67,0,9],[25,68,0,9],[25,69,0,9],[25,70,0,9],[25,71,0,9],[25,72,0,9],[25,73,0,24],[25,74,0,9],[25,75,0,9],[25,76,0,9],[25,77,0,9],[25,78,0,9],[25,79,0,9],[25,80,0,9],[25,81,0,9],[25,82,0,9],[25,83,0,9],[25,84,0,9],[25,85,0,24],[25,86,0,9],[25,87,0,9],[25,88,0,9],[25,89,0,9],[25,90,0,9],[25,91,0,9],[25,92,0,9],[25,93,0,24],[25,94,0,9],[25,95,0,9],[25,96,0,9],[25,97,0,9],[25,98,0,9],[25,99,0,24],[25,100,0,9],[25,101,0,9],[25,102,0,9],[25,103,0,9],[25,104,0,9],[25,105,0,9],[25,106,0,9],[25,107,0,24],[25,108,0,9],[25,109,0,9],[25,110,0,9],[25,111,0,9],[25,112,0,9],[25,113,0,9],[25,114,0,9],[25,115,0,9],[25,116,0,9],[25,117,0,9],[25,118,0,9],[25,119,0,24],[25,120,0,9],[25,121,0,9],[25,122,0,9],[25,123,0,9],[25,124,0,9],[25,125,0,9],[25,126,0,9],[25,127,0,24],[26,0,0,10],[26,1,0,10],[26,2,0,10],[26,3,0,10],[26,4,0,10],[26,5,0,10],[26,6,0,10],[26,7,0,10],[26,8,0,10],[26,9,0,10],[26,10,0,10],[26,11,0,10],[26,12,0,10],[26,13,0,10],[26,14,0,10],[26,15,0,10],[26,16,0,10],[26,17,0,10],[26,18,0,10],[26,19,0,10],[26,20,0,10],[26,21,0,10],[26,22,0,10],[26,23,0,10],[26,24,0,10],[26,25,0,10],[26,26,0,10],[26,27,0,10],[26,28,0,10],[26,29,0,10],[26,30,0,10],[26,31,0,10],[26,32,0,10],[26,33,0,10],[26,34,0,10],[26,35,0,10],[26,36,0,10],[26,37,0,10],[26,38,0,10],[26,39,0,10],[26,40,0,10],[26,41,0,10],[26,42,0,10],[26,43,0,10],[26,44,0,10],[26,45,0,10],[26,46,0,10],[26,47,0,10],[26,48,0,10],[26,49,0,10],[26,50,0,10],[26,51,0,10],[26,52,0,10],[26,53,0,10],[26,54,0,10],[26,55,0,10],[26,56,0,10],[26,57,0,10],[26,58,0,10],[26,59,0,10],[26,60,0,10],[26,61,0,10],[26,62,0,10],[26,63,0,10],[26,64,0,10],[26,65,0,10],[26,66,0,10],[26,67,0,10],[26,68,0,10],[26,69,0,10],[26,70,0,10],[26,71,0,10],[26,72,0,10],[26,73,0,10],[26,74,0,10],[26,75,0,10],[26,76,0,10],[26,77,0,10],[26,78,0,10],[26,79,0,10],[26,80,0,10],[26,81,0,10],[26,82,0,10],[26,83,0,10],[26,84,0,10],[26,85,0,10],[26,86,0,10],[26,87,0,10],[26,88,0,10],[26,89,0,10],[26,90,0,10],[26,91,0,10],[26,92,0,10],[26,93,0,10],[26,94,0,10],[26,95,0,10],[26,96,0,10],[26,97,0,10],[26,98,0,10],[26,99,0,10],[26,100,0,10],[26,101,0,10],[26,102,0,10],[26,103,0,10],[26,104,0,10],[26,105,0,10],[26,106,0,10],[26,107,0,10],[26,108,0,10],[26,109,0,10],[26,110,0,10],[26,111,0,10],[26,112,0,10],[26,113,0,10],[26,114,0,10],[26,115,0,10],[26,116,0,10],[26,117,0,10],[26,118,0,10],[26,119,0,10],[26,120,0,10],[26,121,0,10],[26,122,0,10],[26,123,0,10],[26,124,0,10],[26,125,0,10],[26,126,0,10],[26,127,0,10],[27,0,0,3],[27,1,0,3],[27,2,0,3],[27,3,0,3],[27,4,0,3],[27,5,0,3],[27,6,0,3],[27,7,0,3],[27,8,0,3],[27,9,0,3],[27,10,0,3],[27,11,0,3],[27,12,0,3],[27,13,0,3],[27,14,0,3],[27,15,0,3],[27,16,0,3],[27,17,0,3],[27,18,0,3],[27,19,0,3],[27,20,0,3],[27,21,0,3],[27,22,0,3],[27,23,0,3],[27,24,0,3],[27,25,0,3],[27,26,0,3],[27,27,0,3],[27,28,0,3],[27,29,0,3],[27,30,0,3],[27,31,0,3],[27,32,0,3],[27,33,0,3],[27,34,0,3],[27,35,0,3],[27,36,0,3],[27,37,0,3],[27,38,0,3],[27,39,0,3],[27,40,0,3],[27,41,0,3],[27,42,0,3],[27,43,0,3],[27,44,0,3],[27,45,0,3],[27,46,0,3],[27,47,0,3],[27,48,0,3],[27,49,0,3],[27,50,0,3],[27,51,0,3],[27,52,0,3],[27,53,0,3],[27,54,0,3],[27,55,0,3],[27,56,0,3],[27,57,0,3],[27,58,0,3],[27,59,0,3],[27,60,0,3],[27,61,0,3],[27,62,0,3],[27,63,0,3],[27,64,0,3],[27,65,0,3],[27,66,0,3],[27,67,0,3],[27,68,0,3],[27,69,0,3],[27,70,0,3],[27,71,0,3],[27,72,0,3],[27,73,0,3],[27,74,0,3],[27,75,0,3],[27,76,0,3],[27,77,0,3],[27,78,0,3],[27,79,0,3],[27,80,0,3],[27,81,0,3],[27,82,0,3],[27,83,0,3],[27,84,0,3],[27,85,0,3],[27,86,0,3],[27,87,0,3],[27,88,0,3],[27,89,0,3],[27,90,0,3],[27,91,0,3],[27,92,0,3],[27,93,0,3],[27,94,0,3],[27,95,0,3],[27,96,0,3],[27,97,0,3],[27,98,0,3],[27,99,0,3],[27,100,0,3],[27,101,0,3],[27,102,0,3],[27,103,0,3],[27,104,0,3],[27,105,0,3],[27,106,0,3],[27,107,0,3],[27,108,0,3],[27,109,0,3],[27,110,0,3],[27,111,0,3],[27,112,0,3],[27,113,0,3],[27,114,0,3],[27,115,0,3],[27,116,0,3],[27,117,0,3],[27,118,0,3],[27,119,0,3],[27,120,0,3],[27,121,0,3],[27,122,0,3],[27,123,0,3],[27,124,0,3],[27,125,0,3],[27,126,0,3],[27,127,0,3],[28,0,0,20],[28,1,0,12],[28,2,0,12],[28,3,0,12],[28,4,0,12],[28,5,0,12],[28,6,0,12],[28,7,0,12],[28,8,0,12],[28,9,0,12],[28,10,0,12],[28,11,0,12],[28,12,0,20],[28,13,0,12],[28,14,0,12],[28,15,0,12],[28,16,0,12],[28,17,0,12],[28,18,0,20],[28,19,0,12],[28,20,0,12],[28,21,0,12],[28,22,0,12],[28,23,0,12],[28,24,0,12],[28,25,0,12],[28,26,0,12],[28,27,0,12],[28,28,0,12],[28,29,0,12],[28,30,0,20],[28,31,0,12],[28,32,0,12],[28,33,0,20],[28,34,0,12],[28,35,0,12],[28,36,0,12],[28,37,0,12],[28,38,0,12],[28,39,0,12],[28,40,0,12],[28,41,0,12],[28,42,0,12],[28,43,0,12],[28,44,0,12],[28,45,0,20],[28,46,0,12],[28,47,0,12],[28,48,0,12],[28,49,0,12],[28,50,0,12],[28,51,0,20],[28,52,0,12],[28,53,0,12],[28,54,0,12],[28,55,0,12],[28,56,0,12],[28,57,0,12],[28,58,0,12],[28,59,0,12],[28,60,0,12],[28,61,0,12],[28,62,0,12],[28,63,0,20],[28,64,0,20],[28,65,0,12],[28,66,0,12],[28,67,0,12],[28,68,0,12],[28,69,0,12],[28,70,0,12],[28,71,0,12],[28,72,0,12],[28,73,0,12],[28,74,0,12],[28,75,0,12],[28,76,0,20],[28,77,0,12],[28,78,0,12],[28,79,0,12],[28,80,0,12],[28,81,0,12],[28,82,0,20],[28,83,0,12],[28,84,0,12],[28,85,0,12],[28,86,0,12],[28,87,0,12],[28,88,0,12],[28,89,0,12],[28,90,0,12],[28,91,0,12],[28,92,0,12],[28,93,0,12],[28,94,0,20],[28,95,0,12],[28,96,0,12],[28,97,0,20],[28,98,0,12],[28,99,0,12],[28,100,0,12],[28,101,0,12],[28,102,0,12],[28,103,0,12],[28,104,0,12],[28,105,0,12],[28,106,0,12],[28,107,0,12],[28,108,0,12],[28,109,0,20],[28,110,0,12],[28,111,0,12],[28,112,0,12],[28,113,0,12],[28,114,0,12],[28,115,0,20],[28,116,0,12],[28,117,0,12],[28,118,0,12],[28,119,0,12],[28,120,0,12],[28,121,0,12],[28,122,0,12],[28,123,0,12],[28,124,0,12],[28,125,0,12],[28,126,0,12],[28,127,0,20],[29,0,0,5],[29,1,0,5],[29,2,0,5],[29,3,0,5],[29,4,0,5],[29,5,0,5],[29,6,0,5],[29,7,0,5],[29,8,0,5],[29,9,0,5],[29,10,0,5],[29,11,0,5],[29,12,0,5],[29,13,0,5],[29,14,0,5],[29,15,0,5],[29,16,0,5],[29,17,0,5],[29,18,0,5],[29,19,0,5],[29,20,0,5],[29,21,0,5],[29,22,0,5],[29,23,0,5],[29,24,0,5],[29,25,0,5],[29,26,0,5],[29,27,0,5],[29,28,0,5],[29,29,0,5],[29,30,0,5],[29,31,0,5],[29,32,0,5],[29,33,0,5],[29,34,0,5],[29,35,0,5],[29,36,0,5],[29,37,0,5],[29,38,0,5],[29,39,0,5],[29,40,0,5],[29,41,0,5],[29,42,0,5],[29,43,0,5],[29,44,0,5],[29,45,0,5],[29,46,0,5],[29,47,0,5],[29,48,0,5],[29,49,0,5],[29,50,0,5],[29,51,0,5],[29,52,0,5],[29,53,0,5],[29,54,0,5],[29,55,0,5],[29,56,0,5],[29,57,0,5],[29,58,0,5],[29,59,0,5],[29,60,0,5],[29,61,0,5],[29,62,0,5],[29,63,0,5],[29,64,0,5],[29,65,0,5],[29,66,0,5],[29,67,0,5],[29,68,0,5],[29,69,0,5],[29,70,0,5],[29,71,0,5],[29,72,0,5],[29,73,0,5],[29,74,0,5],[29,75,0,5],[29,76,0,5],[29,77,0,5],[29,78,0,5],[29,79,0,5],[29,80,0,5],[29,81,0,5],[29,82,0,5],[29,83,0,5],[29,84,0,5],[29,85,0,5],[29,86,0,5],[29,87,0,5],[29,88,0,5],[29,89,0,5],[29,90,0,5],[29,91,0,5],[29,92,0,5],[29,93,0,5],[29,94,0,5],[29,95,0,5],[29,96,0,5],[29,97,0,5],[29,98,0,5],[29,99,0,5],[29,100,0,5],[29,101,0,5],[29,102,0,5],[29,103,0,5],[29,104,0,5],[29,105,0,5],[29,106,0,5],[29,107,0,5],[29,108,0,5],[29,109,0,5],[29,110,0,5],[29,111,0,5],[29,112,0,5],[29,113,0,5],[29,114,0,5],[29,115,0,5],[29,116,0,5],[29,117,0,5],[29,118,0,5],[29,119,0,5],[29,120,0,5],[29,121,0,5],[29,122,0,5],[29,123,0,5],[29,124,0,5],[29,125,0,5],[29,126,0,5],[29,127,0,5],[30,0,0,6],[30,1,0,6],[30,2,0,6],[30,3,0,6],[30,4,0,6],[30,5,0,6],[30,6,0,6],[30,7,0,6],[30,8,0,6],[30,9,0,6],[30,10,0,6],[30,11,0,6],[30,12,0,6],[30,13,0,6],[30,14,0,6],[30,15,0,6],[30,16,0,6],[30,17,0,6],[30,18,0,6],[30,19,0,6],[30,20,0,6],[30,21,0,6],[30,22,0,6],[30,23,0,6],[30,24,0,6],[30,25,0,6],[30,26,0,6],[30,27,0,6],[30,28,0,6],[30,29,0,6],[30,30,0,6],[30,31,0,6],[30,32,0,6],[30,33,0,6],[30,34,0,6],[30,35,0,6],[30,36,0,6],[30,37,0,6],[30,38,0,6],[30,39,0,6],[30,40,0,6],[30,41,0,6],[30,42,0,6],[30,43,0,6],[30,44,0,6],[30,45,0,6],[30,46,0,6],[30,47,0,6],[30,48,0,6],[30,49,0,6],[30,50,0,6],[30,51,0,6],[30,52,0,6],[30,53,0,6],[30,54,0,6],[30,55,0,6],[30,56,0,6],[30,57,0,6],[30,58,0,6],[30,59,0,6],[30,60,0,6],[30,61,0,6],[30,62,0,6],[30,63,0,6],[30,64,0,6],[30,65,0,6],[30,66,0,6],[30,67,0,6],[30,68,0,6],[30,69,0,6],[30,70,0,6],[30,71,0,6],[30,72,0,6],[30,73,0,6],[30,74,0,6],[30,75,0,6],[30,76,0,6],[30,77,0,6],[30,78,0,6],[30,79,0,6],[30,80,0,6],[30,81,0,6],[30,82,0,6],[30,83,0,6],[30,84,0,6],[30,85,0,6],[30,86,0,6],[30,87,0,6],[30,88,0,6],[30,89,0,6],[30,90,0,6],[30,91,0,6],[30,92,0,6],[30,93,0,6],[30,94,0,6],[30,95,0,6],[30,96,0,6],[30,97,0,6],[30,98,0,6],[30,99,0,6],[30,100,0,6],[30,101,0,6],[30,102,0,6],[30,103,0,6],[30,104,0,6],[30,105,0,6],[30,106,0,6],[30,107,0,6],[30,108,0,6],[30,109,0,6],[30,110,0,6],[30,111,0,6],[30,112,0,6],[30,113,0,6],[30,114,0,6],[30,115,0,6],[30,116,0,6],[30,117,0,6],[30,118,0,6],[30,119,0,6],[30,120,0,6],[30,121,0,6],[30,122,0,6],[30,123,0,6],[30,124,0,6],[30,125,0,6],[30,126,0,6],[30,127,0,6],[31,0,0,3],[31,1,0,3],[31,2,0,3],[31,3,0,3],[31,4,0,3],[31,5,0,3],[31,6,0,3],[31,7,0,3],[31,8,0,3],[31,9,0,3],[31,10,0,3],[31,11,0,3],[31,12,0,3],[31,13,0,3],[31,14,0,3],[31,15,0,3],[31,16,0,3],[31,17,0,3],[31,18,0,3],[31,19,0,3],[31,20,0,3],[31,21,0,3],[31,22,0,3],[31,23,0,3],[31,24,0,3],[31,25,0,3],[31,26,0,3],[31,27,0,3],[31,28,0,3],[31,29,0,3],[31,30,0,3],[31,31,0,3],[31,32,0,3],[31,33,0,3],[31,34,0,3],[31,35,0,3],[31,36,0,3],[31,37,0,3],[31,38,0,3],[31,39,0,3],[31,40,0,3],[31,41,0,3],[31,42,0,3],[31,43,0,3],[31,44,0,3],[31,45,0,3],[31,46,0,3],[31,47,0,3],[31,48,0,3],[31,49,0,3],[31,50,0,3],[31,51,0,3],[31,52,0,3],[31,53,0,3],[31,54,0,3],[31,55,0,3],[31,56,0,3],[31,57,0,3],[31,58,0,3],[31,59,0,3],[31,60,0,3],[31,61,0,3],[31,62,0,3],[31,63,0,3],[31,64,0,3],[31,65,0,3],[31,66,0,3],[31,67,0,3],[31,68,0,3],[31,69,0,3],[31,70,0,3],[31,71,0,3],[31,72,0,3],[31,73,0,3],[31,74,0,3],[31,75,0,3],[31,76,0,3],[31,77,0,3],[31,78,0,3],[31,79,0,3],[31,80,0,3],[31,81,0,3],[31,82,0,3],[31,83,0,3],[31,84,0,3],[31,85,0,3],[31,86,0,3],[31,87,0,3],[31,88,0,3],[31,89,0,3],[31,90,0,3],[31,91,0,3],[31,92,0,3],[31,93,0,3],[31,94,0,3],[31,95,0,3],[31,96,0,3],[31,97,0,3],[31,98,0,3],[31,99,0,3],[31,100,0,3],[31,101,0,3],[31,102,0,3],[31,103,0,3],[31,104,0,3],[31,105,0,3],[31,106,0,3],[31,107,0,3],[31,108,0,3],[31,109,0,3],[31,110,0,3],[31,111,0,3],[31,112,0,3],[31,113,0,3],[31,114,0,3],[31,115,0,3],[31,116,0,3],[31,117,0,3],[31,118,0,3],[31,119,0,3],[31,120,0,3],[31,121,0,3],[31,122,0,3],[31,123,0,3],[31,124,0,3],[31,125,0,3],[31,126,0,3],[31,127,0,3],[32,0,1,6],[32,1,1,3],[32,2,1,6],[32,3,1,3],[32,4,1,3],[32,5,1,3],[32,6,1,3],[32,7,1,3],[32,8,1,3],[32,9,1,3],[32,10,1,3],[32,11,1,3],[32,12,1,3],[32,13,1,3],[32,14,1,3],[32,15,1,3],[32,16,1,3],[32,17,1,3],[32,18,1,3],[32,19,1,3],[32,20,1,3],[32,21,1,3],[32,22,1,3],[32,23,1,3],[32,24,1,3],[32,25,1,3],[32,26,1,3],[32,27,1,3],[32,28,1,3],[32,29,1,3],[32,30,1,3],[32,31,1,3],[32,32,1,3],[32,33,1,3],[32,34,1,3],[32,35,1,3],[32,36,1,3],[32,37,1,3],[32,38,1,3],[32,39,1,3],[32,40,1,3],[32,41,1,3],[32,42,1,3],[32,43,1,3],[32,44,1,3],[32,45,1,3],[32,46,1,3],[32,47,1,3],[32,48,1,3],[32,49,1,3],[32,50,1,3],[32,51,1,3],[32,52,1,3],[32,53,1,3],[32,54,1,3],[32,55,1,3],[32,56,1,3],[32,57,1,3],[32,58,1,3],[32,59,1,3],[32,60,1,3],[32,61,1,3],[32,62,1,3],[32,63,1,3],[32,64,1,3],[32,65,1,3],[32,66,1,3],[32,67,1,3],[32,68,1,3],[32,69,1,3],[32,70,1,3],[32,71,1,3],[32,72,1,3],[32,73,1,3],[32,74,1,3],[32,75,1,3],[32,76,1,3],[32,77,1,3],[32,78,1,3],[32,79,1,3],[32,80,1,3],[32,81,1,3],[32,82,1,3],[32,83,1,3],[32,84,1,3],[32,85,1,3],[32,86,1,3],[32,87,1,3],[32,88,1,3],[32,89,1,3],[32,90,1,3],[32,91,1,3],[32,92,1,3],[32,93,1,3],[32,94,1,3],[32,95,1,3],[32,96,1,3],[32,97,1,3],[32,98,1,3],[32,99,1,3],[32,100,1,3],[32,101,1,3],[32,102,1,3],[32,103,1,3],[32,104,1,3],[32,105,1,3],[32,106,1,3],[32,107,1,3],[32,108,1,3],[32,109,1,3],[32,110,1,3],[32,111,1,3],[32,112,1,3],[32,113,1,3],[32,114,1,3],[32,115,1,3],[32,116,1,3],[32,117,1,3],[32,118,1,3],[32,119,1,3],[32,120,1,3],[32,121,1,3],[32,122,1,3],[32,123,1,3],[32,124,1,3],[32,125,1,6],[32,126,1,3],[32,127,1,6],[33,0,0,33],[33,1,0,33],[33,2,0,33],[33,3,0,33],[33,4,0,33],[33,5,0,33],[33,6,0,33],[33,7,0,33],[33,8,0,33],[33,9,0,33],[33,10,0,33],[33,11,0,33],[33,12,0,33],[33,13,0,33],[33,14,0,33],[33,15,0,33],[33,16,0,33],[33,17,0,33],[33,18,0,33],[33,19,0,33],[33,20,0,33],[33,21,0,33],[33,22,0,33],[33,23,0,33],[33,24,0,33],[33,25,0,33],[33,26,0,33],[33,27,0,33],[33,28,0,33],[33,29,0,33],[33,30,0,33],[33,31,0,33],[33,32,0,33],[33,33,0,33],[33,34,0,33],[33,35,0,33],[33,36,0,33],[33,37,0,33],[33,38,0,33],[33,39,0,33],[33,40,0,33],[33,41,0,33],[33,42,0,33],[33,43,0,33],[33,44,0,33],[33,45,0,33],[33,46,0,33],[33,47,0,33],[33,48,0,33],[33,49,0,33],[33,50,0,33],[33,51,0,33],[33,52,0,33],[33,53,0,33],[33,54,0,33],[33,55,0,33],[33,56,0,33],[33,57,0,33],[33,58,0,33],[33,59,0,33],[33,60,0,33],[33,61,0,33],[33,62,0,33],[33,63,0,33],[33,64,0,33],[33,65,0,33],[33,66,0,33],[33,67,0,33],[33,68,0,33],[33,69,0,33],[33,70,0,33],[33,71,0,33],[33,72,0,33],[33,73,0,33],[33,74,0,33],[33,75,0,33],[33,76,0,33],[33,77,0,33],[33,78,0,33],[33,79,0,33],[33,80,0,33],[33,81,0,33],[33,82,0,33],[33,83,0,33],[33,84,0,33],[33,85,0,33],[33,86,0,33],[33,87,0,33],[33,88,0,33],[33,89,0,33],[33,90,0,33],[33,91,0,33],[33,92,0,33],[33,93,0,33],[33,94,0,33],[33,95,0,33],[33,96,0,33],[33,97,0,33],[33,98,0,33],[33,99,0,33],[33,100,0,33],[33,101,0,33],[33,102,0,33],[33,103,0,33],[33,104,0,33],[33,105,0,33],[33,106,0,33],[33,107,0,33],[33,108,0,33],[33,109,0,33],[33,110,0,33],[33,111,0,33],[33,112,0,33],[33,113,0,33],[33,114,0,33],[33,115,0,33],[33,116,0,33],[33,117,0,33],[33,118,0,33],[33,119,0,33],[33,120,0,33],[33,121,0,33],[33,122,0,33],[33,123,0,33],[33,124,0,33],[33,125,0,33],[33,126,0,33],[33,127,0,33],[34,0,0,34],[34,1,0,34],[34,2,0,34],[34,3,0,34],[34,4,0,34],[34,5,0,34],[34,6,0,34],[34,7,0,34],[34,8,0,34],[34,9,0,34],[34,10,0,34],[34,11,0,34],[34,12,0,34],[34,13,0,34],[34,14,0,34],[34,15,0,34],[34,16,0,34],[34,17,0,34],[34,18,0,34],[34,19,0,34],[34,20,0,34],[34,21,0,34],[34,22,0,34],[34,23,0,34],[34,24,0,34],[34,25,0,34],[34,26,0,34],[34,27,0,34],[34,28,0,34],[34,29,0,34],[34,30,0,34],[34,31,0,34],[34,32,0,34],[34,33,0,34],[34,34,0,34],[34,35,0,34],[34,36,0,34],[34,37,0,34],[34,38,0,34],[34,39,0,34],[34,40,0,34],[34,41,0,34],[34,42,0,34],[34,43,0,34],[34,44,0,34],[34,45,0,34],[34,46,0,34],[34,47,0,34],[34,48,0,34],[34,49,0,34],[34,50,0,34],[34,51,0,34],[34,52,0,34],[34,53,0,34],[34,54,0,34],[34,55,0,34],[34,56,0,34],[34,57,0,34],[34,58,0,34],[34,59,0,34],[34,60,0,34],[34,61,0,34],[34,62,0,34],[34,63,0,34],[34,64,0,34],[34,65,0,34],[34,66,0,34],[34,67,0,34],[34,68,0,34],[34,69,0,34],[34,70,0,34],[34,71,0,34],[34,72,0,34],[34,73,0,34],[34,74,0,34],[34,75,0,34],[34,76,0,34],[34,77,0,34],[34,78,0,34],[34,79,0,34],[34,80,0,34],[34,81,0,34],[34,82,0,34],[34,83,0,34],[34,84,0,34],[34,85,0,34],[34,86,0,34],[34,87,0,34],[34,88,0,34],[34,89,0,34],[34,90,0,34],[34,91,0,34],[34,92,0,34],[34,93,0,34],[34,94,0,34],[34,95,0,34],[34,96,0,34],[34,97,0,34],[34,98,0,34],[34,99,0,34],[34,100,0,34],[34,101,0,34],[34,102,0,34],[34,103,0,34],[34,104,0,34],[34,105,0,34],[34,106,0,34],[34,107,0,34],[34,108,0,34],[34,109,0,34],[34,110,0,34],[34,111,0,34],[34,112,0,34],[34,113,0,34],[34,114,0,34],[34,115,0,34],[34,116,0,34],[34,117,0,34],[34,118,0,34],[34,119,0,34],[34,120,0,34],[34,121,0,34],[34,122,0,34],[34,123,0,34],[34,124,0,34],[34,125,0,34],[34,126,0,34],[34,127,0,34],[35,0,0,3],[35,1,0,3],[35,2,0,3],[35,3,0,3],[35,4,0,3],[35,5,0,3],[35,6,0,3],[35,7,0,3],[35,8,0,3],[35,9,0,3],[35,10,0,3],[35,11,0,3],[35,12,0,3],[35,13,0,3],[35,14,0,3],[35,15,0,3],[35,16,0,3],[35,17,0,3],[35,18,0,3],[35,19,0,3],[35,20,0,3],[35,21,0,3],[35,22,0,3],[35,23,0,3],[35,24,0,3],[35,25,0,3],[35,26,0,3],[35,27,0,3],[35,28,0,3],[35,29,0,3],[35,30,0,3],[35,31,0,3],[35,32,0,3],[35,33,0,3],[35,34,0,3],[35,35,0,3],[35,36,0,3],[35,37,0,3],[35,38,0,3],[35,39,0,3],[35,40,0,3],[35,41,0,3],[35,42,0,3],[35,43,0,3],[35,44,0,3],[35,45,0,3],[35,46,0,3],[35,47,0,3],[35,48,0,3],[35,49,0,3],[35,50,0,3],[35,51,0,3],[35,52,0,3],[35,53,0,3],[35,54,0,3],[35,55,0,3],[35,56,0,3],[35,57,0,3],[35,58,0,3],[35,59,0,3],[35,60,0,3],[35,61,0,3],[35,62,0,3],[35,63,0,3],[35,64,0,3],[35,65,0,3],[35,66,0,3],[35,67,0,3],[35,68,0,3],[35,69,0,3],[35,70,0,3],[35,71,0,3],[35,72,0,3],[35,73,0,3],[35,74,0,3],[35,75,0,3],[35,76,0,3],[35,77,0,3],[35,78,0,3],[35,79,0,3],[35,80,0,3],[35,81,0,3],[35,82,0,3],[35,83,0,3],[35,84,0,3],[35,85,0,3],[35,86,0,3],[35,87,0,3],[35,88,0,3],[35,89,0,3],[35,90,0,3],[35,91,0,3],[35,92,0,3],[35,93,0,3],[35,94,0,3],[35,95,0,3],[35,96,0,3],[35,97,0,3],[35,98,0,3],[35,99,0,3],[35,100,0,3],[35,101,0,3],[35,102,0,3],[35,103,0,3],[35,104,0,3],[35,105,0,3],[35,106,0,3],[35,107,0,3],[35,108,0,3],[35,109,0,3],[35,110,0,3],[35,111,0,3],[35,112,0,3],[35,113,0,3],[35,114,0,3],[35,115,0,3],[35,116,0,3],[35,117,0,3],[35,118,0,3],[35,119,0,3],[35,120,0,3],[35,121,0,3],[35,122,0,3],[35,123,0,3],[35,124,0,3],[35,125,0,3],[35,126,0,3],[35,127,0,3],[36,0,0,36],[36,1,0,36],[36,2,0,36],[36,3,0,36],[36,4,0,36],[36,5,0,36],[36,6,0,36],[36,7,0,36],[36,8,0,36],[36,9,0,36],[36,10,0,36],[36,11,0,36],[36,12,0,36],[36,13,0,36],[36,14,0,36],[36,15,0,36],[36,16,0,36],[36,17,0,36],[36,18,0,36],[36,19,0,36],[36,20,0,36],[36,21,0,36],[36,22,0,36],[36,23,0,36],[36,24,0,36],[36,25,0,36],[36,26,0,36],[36,27,0,36],[36,28,0,36],[36,29,0,36],[36,30,0,36],[36,31,0,36],[36,32,0,36],[36,33,0,36],[36,34,0,36],[36,35,0,36],[36,36,0,36],[36,37,0,36],[36,38,0,36],[36,39,0,36],[36,40,0,36],[36,41,0,36],[36,42,0,36],[36,43,0,36],[36,44,0,36],[36,45,0,36],[36,46,0,36],[36,47,0,36],[36,48,0,36],[36,49,0,36],[36,50,0,36],[36,51,0,36],[36,52,0,36],[36,53,0,36],[36,54,0,36],[36,55,0,36],[36,56,0,36],[36,57,0,36],[36,58,0,36],[36,59,0,36],[36,60,0,36],[36,61,0,36],[36,62,0,36],[36,63,0,36],[36,64,0,36],[36,65,0,36],[36,66,0,36],[36,67,0,36],[36,68,0,36],[36,69,0,36],[36,70,0,36],[36,71,0,36],[36,72,0,36],[36,73,0,36],[36,74,0,36],[36,75,0,36],[36,76,0,36],[36,77,0,36],[36,78,0,36],[36,79,0,36],[36,80,0,36],[36,81,0,36],[36,82,0,36],[36,83,0,36],[36,84,0,36],[36,85,0,36],[36,86,0,36],[36,87,0,36],[36,88,0,36],[36,89,0,36],[36,90,0,36],[36,91,0,36],[36,92,0,36],[36,93,0,36],[36,94,0,36],[36,95,0,36],[36,96,0,36],[36,97,0,36],[36,98,0,36],[36,99,0,36],[36,100,0,36],[36,101,0,36],[36,102,0,36],[36,103,0,36],[36,104,0,36],[36,105,0,36],[36,106,0,36],[36,107,0,36],[36,108,0,36],[36,109,0,36],[36,110,0,36],[36,111,0,36],[36,112,0,36],[36,113,0,36],[36,114,0,36],[36,115,0,36],[36,116,0,36],[36,117,0,36],[36,118,0,36],[36,119,0,36],[36,120,0,36],[36,121,0,36],[36,122,0,36],[36,123,0,36],[36,124,0,36],[36,125,0,36],[36,126,0,36],[36,127,0,36],[37,0,0,36],[37,1,0,5],[37,2,0,5],[37,3,0,5],[37,4,0,5],[37,5,0,5],[37,6,0,5],[37,7,0,5],[37,8,0,36],[37,9,0,5],[37,10,0,5],[37,11,0,5],[37,12,0,5],[37,13,0,5],[37,14,0,5],[37,15,0,5],[37,16,0,5],[37,17,0,5],[37,18,0,5],[37,19,0,5],[37,20,0,36],[37,21,0,5],[37,22,0,5],[37,23,0,5],[37,24,0,5],[37,25,0,5],[37,26,0,5],[37,27,0,5],[37,28,0,36],[37,29,0,5],[37,30,0,5],[37,31,0,5],[37,32,0,5],[37,33,0,5],[37,34,0,36],[37,35,0,5],[37,36,0,5],[37,37,0,5],[37,38,0,5],[37,39,0,5],[37,40,0,5],[37,41,0,5],[37,42,0,36],[37,43,0,5],[37,44,0,5],[37,45,0,5],[37,46,0,5],[37,47,0,5],[37,48,0,5],[37,49,0,5],[37,50,0,5],[37,51,0,5],[37,52,0,5],[37,53,0,5],[37,54,0,36],[37,55,0,5],[37,56,0,5],[37,57,0,5],[37,58,0,5],[37,59,0,5],[37,60,0,5],[37,61,0,5],[37,62,0,36],[37,63,0,5],[37,64,0,5],[37,65,0,36],[37,66,0,5],[37,67,0,5],[37,68,0,5],[37,69,0,5],[37,70,0,5],[37,71,0,5],[37,72,0,5],[37,73,0,36],[37,74,0,5],[37,75,0,5],[37,76,0,5],[37,77,0,5],[37,78,0,5],[37,79,0,5],[37,80,0,5],[37,81,0,5],[37,82,0,5],[37,83,0,5],[37,84,0,5],[37,85,0,36],[37,86,0,5],[37,87,0,5],[37,88,0,5],[37,89,0,5],[37,90,0,5],[37,91,0,5],[37,92,0,5],[37,93,0,36],[37,94,0,5],[37,95,0,5],[37,96,0,5],[37,97,0,5],[37,98,0,5],[37,99,0,36],[37,100,0,5],[37,101,0,5],[37,102,0,5],[37,103,0,5],[37,104,0,5],[37,105,0,5],[37,106,0,5],[37,107,0,36],[37,108,0,5],[37,109,0,5],[37,110,0,5],[37,111,0,5],[37,112,0,5],[37,113,0,5],[37,114,0,5],[37,115,0,5],[37,116,0,5],[37,117,0,5],[37,118,0,5],[37,119,0,36],[37,120,0,5],[37,121,0,5],[37,122,0,5],[37,123,0,5],[37,124,0,5],[37,125,0,5],[37,126,0,5],[37,127,0,36],[38,0,0,6],[38,1,0,6],[38,2,0,6],[38,3,0,6],[38,4,0,6],[38,5,0,6],[38,6,0,6],[38,7,0,6],[38,8,0,6],[38,9,0,6],[38,10,0,6],[38,11,0,6],[38,12,0,6],[38,13,0,6],[38,14,0,6],[38,15,0,6],[38,16,0,6],[38,17,0,6],[38,18,0,6],[38,19,0,6],[38,20,0,6],[38,21,0,6],[38,22,0,6],[38,23,0,6],[38,24,0,6],[38,25,0,6],[38,26,0,6],[38,27,0,6],[38,28,0,6],[38,29,0,6],[38,30,0,6],[38,31,0,6],[38,32,0,6],[38,33,0,6],[38,34,0,6],[38,35,0,6],[38,36,0,6],[38,37,0,6],[38,38,0,6],[38,39,0,6],[38,40,0,6],[38,41,0,6],[38,42,0,6],[38,43,0,6],[38,44,0,6],[38,45,0,6],[38,46,0,6],[38,47,0,6],[38,48,0,6],[38,49,0,6],[38,50,0,6],[38,51,0,6],[38,52,0,6],[38,53,0,6],[38,54,0,6],[38,55,0,6],[38,56,0,6],[38,57,0,6],[38,58,0,6],[38,59,0,6],[38,60,0,6],[38,61,0,6],[38,62,0,6],[38,63,0,6],[38,64,0,6],[38,65,0,6],[38,66,0,6],[38,67,0,6],[38,68,0,6],[38,69,0,6],[38,70,0,6],[38,71,0,6],[38,72,0,6],[38,73,0,6],[38,74,0,6],[38,75,0,6],[38,76,0,6],[38,77,0,6],[38,78,0,6],[38,79,0,6],[38,80,0,6],[38,81,0,6],[38,82,0,6],[38,83,0,6],[38,84,0,6],[38,85,0,6],[38,86,0,6],[38,87,0,6],[38,88,0,6],[38,89,0,6],[38,90,0,6],[38,91,0,6],[38,92,0,6],[38,93,0,6],[38,94,0,6],[38,95,0,6],[38,96,0,6],[38,97,0,6],[38,98,0,6],[38,99,0,6],[38,100,0,6],[38,101,0,6],[38,102,0,6],[38,103,0,6],[38,104,0,6],[38,105,0,6],[38,106,0,6],[38,107,0,6],[38,108,0,6],[38,109,0,6],[38,110,0,6],[38,111,0,6],[38,112,0,6],[38,113,0,6],[38,114,0,6],[38,115,0,6],[38,116,0,6],[38,117,0,6],[38,118,0,6],[38,119,0,6],[38,120,0,6],[38,121,0,6],[38,122,0,6],[38,123,0,6],[38,124,0,6],[38,125,0,6],[38,126,0,6],[38,127,0,6],[39,0,0,3],[39,1,0,3],[39,2,0,3],[39,3,0,3],[39,4,0,3],[39,5,0,3],[39,6,0,3],[39,7,0,3],[39,8,0,3],[39,9,0,3],[39,10,0,3],[39,11,0,3],[39,12,0,3],[39,13,0,3],[39,14,0,3],[39,15,0,3],[39,16,0,3],[39,17,0,3],[39,18,0,3],[39,19,0,3],[39,20,0,3],[39,21,0,3],[39,22,0,3],[39,23,0,3],[39,24,0,3],[39,25,0,3],[39,26,0,3],[39,27,0,3],[39,28,0,3],[39,29,0,3],[39,30,0,3],[39,31,0,3],[39,32,0,3],[39,33,0,3],[39,34,0,3],[39,35,0,3],[39,36,0,3],[39,37,0,3],[39,38,0,3],[39,39,0,3],[39,40,0,3],[39,41,0,3],[39,42,0,3],[39,43,0,3],[39,44,0,3],[39,45,0,3],[39,46,0,3],[39,47,0,3],[39,48,0,3],[39,49,0,3],[39,50,0,3],[39,51,0,3],[39,52,0,3],[39,53,0,3],[39,54,0,3],[39,55,0,3],[39,56,0,3],[39,57,0,3],[39,58,0,3],[39,59,0,3],[39,60,0,3],[39,61,0,3],[39,62,0,3],[39,63,0,3],[39,64,0,3],[39,65,0,3],[39,66,0,3],[39,67,0,3],[39,68,0,3],[39,69,0,3],[39,70,0,3],[39,71,0,3],[39,72,0,3],[39,73,0,3],[39,74,0,3],[39,75,0,3],[39,76,0,3],[39,77,0,3],[39,78,0,3],[39,79,0,3],[39,80,0,3],[39,81,0,3],[39,82,0,3],[39,83,0,3],[39,84,0,3],[39,85,0,3],[39,86,0,3],[39,87,0,3],[39,88,0,3],[39,89,0,3],[39,90,0,3],[39,91,0,3],[39,92,0,3],[39,93,0,3],[39,94,0,3],[39,95,0,3],[39,96,0,3],[39,97,0,3],[39,98,0,3],[39,99,0,3],[39,100,0,3],[39,101,0,3],[39,102,0,3],[39,103,0,3],[39,104,0,3],[39,105,0,3],[39,106,0,3],[39,107,0,3],[39,108,0,3],[39,109,0,3],[39,110,0,3],[39,111,0,3],[39,112,0,3],[39,113,0,3],[39,114,0,3],[39,115,0,3],[39,116,0,3],[39,117,0,3],[39,118,0,3],[39,119,0,3],[39,120,0,3],[39,121,0,3],[39,122,0,3],[39,123,0,3],[39,124,0,3],[39,125,0,3],[39,126,0,3],[39,127,0,3],[40,0,0,40],[40,1,0,40],[40,2,0,40],[40,3,0,40],[40,4,0,40],[40,5,0,40],[40,6,0,40],[40,7,0,40],[40,8,0,40],[40,9,0,40],[40,10,0,40],[40,11,0,40],[40,12,0,40],[40,13,0,40],[40,14,0,40],[40,15,0,40],[40,16,0,40],[40,17,0,40],[40,18,0,40],[40,19,0,40],[40,20,0,40],[40,21,0,40],[40,22,0,40],[40,23,0,40],[40,24,0,40],[40,25,0,40],[40,26,0,40],[40,27,0,40],[40,28,0,40],[40,29,0,40],[40,30,0,40],[40,31,0,40],[40,32,0,40],[40,33,0,40],[40,34,0,40],[40,35,0,40],[40,36,0,40],[40,37,0,40],[40,38,0,40],[40,39,0,40],[40,40,0,40],[40,41,0,40],[40,42,0,40],[40,43,0,40],[40,44,0,40],[40,45,0,40],[40,46,0,40],[40,47,0,40],[40,48,0,40],[40,49,0,40],[40,50,0,40],[40,51,0,40],[40,52,0,40],[40,53,0,40],[40,54,0,40],[40,55,0,40],[40,56,0,40],[40,57,0,40],[40,58,0,40],[40,59,0,40],[40,60,0,40],[40,61,0,40],[40,62,0,40],[40,63,0,40],[40,64,0,40],[40,65,0,40],[40,66,0,40],[40,67,0,40],[40,68,0,40],[40,69,0,40],[40,70,0,40],[40,71,0,40],[40,72,0,40],[40,73,0,40],[40,74,0,40],[40,75,0,40],[40,76,0,40],[40,77,0,40],[40,78,0,40],[40,79,0,40],[40,80,0,40],[40,81,0,40],[40,82,0,40],[40,83,0,40],[40,84,0,40],[40,85,0,40],[40,86,0,40],[40,87,0,40],[40,88,0,40],[40,89,0,40],[40,90,0,40],[40,91,0,40],[40,92,0,40],[40,93,0,40],[40,94,0,40],[40,95,0,40],[40,96,0,40],[40,97,0,40],[40,98,0,40],[40,99,0,40],[40,100,0,40],[40,101,0,40],[40,102,0,40],[40,103,0,40],[40,104,0,40],[40,105,0,40],[40,106,0,40],[40,107,0,40],[40,108,0,40],[40,109,0,40],[40,110,0,40],[40,111,0,40],[40,112,0,40],[40,113,0,40],[40,114,0,40],[40,115,0,40],[40,116,0,40],[40,117,0,40],[40,118,0,40],[40,119,0,40],[40,120,0,40],[40,121,0,40],[40,122,0,40],[40,123,0,40],[40,124,0,40],[40,125,0,40],[40,126,0,40],[40,127,0,40],[41,0,0,9],[41,1,0,9],[41,2,0,9],[41,3,0,9],[41,4,0,9],[41,5,0,9],[41,6,0,9],[41,7,0,9],[41,8,0,9],[41,9,0,9],[41,10,0,9],[41,11,0,9],[41,12,0,9],[41,13,0,9],[41,14,0,9],[41,15,0,9],[41,16,0,9],[41,17,0,9],[41,18,0,9],[41,19,0,9],[41,20,0,9],[41,21,0,9],[41,22,0,9],[41,23,0,9],[41,24,0,9],[41,25,0,9],[41,26,0,9],[41,27,0,9],[41,28,0,9],[41,29,0,9],[41,30,0,9],[41,31,0,9],[41,32,0,9],[41,33,0,9],[41,34,0,9],[41,35,0,9],[41,36,0,9],[41,37,0,9],[41,38,0,9],[41,39,0,9],[41,40,0,9],[41,41,0,9],[41,42,0,9],[41,43,0,9],[41,44,0,9],[41,45,0,9],[41,46,0,9],[41,47,0,9],[41,48,0,9],[41,49,0,9],[41,50,0,9],[41,51,0,9],[41,52,0,9],[41,53,0,9],[41,54,0,9],[41,55,0,9],[41,56,0,9],[41,57,0,9],[41,58,0,9],[41,59,0,9],[41,60,0,9],[41,61,0,9],[41,62,0,9],[41,63,0,9],[41,64,0,9],[41,65,0,9],[41,66,0,9],[41,67,0,9],[41,68,0,9],[41,69,0,9],[41,70,0,9],[41,71,0,9],[41,72,0,9],[41,73,0,9],[41,74,0,9],[41,75,0,9],[41,76,0,9],[41,77,0,9],[41,78,0,9],[41,79,0,9],[41,80,0,9],[41,81,0,9],[41,82,0,9],[41,83,0,9],[41,84,0,9],[41,85,0,9],[41,86,0,9],[41,87,0,9],[41,88,0,9],[41,89,0,9],[41,90,0,9],[41,91,0,9],[41,92,0,9],[41,93,0,9],[41,94,0,9],[41,95,0,9],[41,96,0,9],[41,97,0,9],[41,98,0,9],[41,99,0,9],[41,100,0,9],[41,101,0,9],[41,102,0,9],[41,103,0,9],[41,104,0,9],[41,105,0,9],[41,106,0,9],[41,107,0,9],[41,108,0,9],[41,109,0,9],[41,110,0,9],[41,111,0,9],[41,112,0,9],[41,113,0,9],[41,114,0,9],[41,115,0,9],[41,116,0,9],[41,117,0,9],[41,118,0,9],[41,119,0,9],[41,120,0,9],[41,121,0,9],[41,122,0,9],[41,123,0,9],[41,124,0,9],[41,125,0,9],[41,126,0,9],[41,127,0,9],[42,0,0,34],[42,1,0,10],[42,2,0,10],[42,3,0,10],[42,4,0,10],[42,5,0,10],[42,6,0,10],[42,7,0,10],[42,8,0,10],[42,9,0,10],[42,10,0,10],[42,11,0,10],[42,12,0,34],[42,13,0,10],[42,14,0,10],[42,15,0,10],[42,16,0,10],[42,17,0,10],[42,18,0,34],[42,19,0,10],[42,20,0,10],[42,21,0,10],[42,22,0,10],[42,23,0,10],[42,24,0,10],[42,25,0,10],[42,26,0,10],[42,27,0,10],[42,28,0,10],[42,29,0,10],[42,30,0,34],[42,31,0,10],[42,32,0,10],[42,33,0,34],[42,34,0,10],[42,35,0,10],[42,36,0,10],[42,37,0,10],[42,38,0,10],[42,39,0,10],[42,40,0,10],[42,41,0,10],[42,42,0,10],[42,43,0,10],[42,44,0,10],[42,45,0,34],[42,46,0,10],[42,47,0,10],[42,48,0,10],[42,49,0,10],[42,50,0,10],[42,51,0,34],[42,52,0,10],[42,53,0,10],[42,54,0,10],[42,55,0,10],[42,56,0,10],[42,57,0,10],[42,58,0,10],[42,59,0,10],[42,60,0,10],[42,61,0,10],[42,62,0,10],[42,63,0,34],[42,64,0,34],[42,65,0,10],[42,66,0,10],[42,67,0,10],[42,68,0,10],[42,69,0,10],[42,70,0,10],[42,71,0,10],[42,72,0,10],[42,73,0,10],[42,74,0,10],[42,75,0,10],[42,76,0,34],[42,77,0,10],[42,78,0,10],[42,79,0,10],[42,80,0,10],[42,81,0,10],[42,82,0,34],[42,83,0,10],[42,84,0,10],[42,85,0,10],[42,86,0,10],[42,87,0,10],[42,88,0,10],[42,89,0,10],[42,90,0,10],[42,91,0,10],[42,92,0,10],[42,93,0,10],[42,94,0,34],[42,95,0,10],[42,96,0,10],[42,97,0,34],[42,98,0,10],[42,99,0,10],[42,100,0,10],[42,101,0,10],[42,102,0,10],[42,103,0,10],[42,104,0,10],[42,105,0,10],[42,106,0,10],[42,107,0,10],[42,108,0,10],[42,109,0,34],[42,110,0,10],[42,111,0,10],[42,112,0,10],[42,113,0,10],[42,114,0,10],[42,115,0,34],[42,116,0,10],[42,117,0,10],[42,118,0,10],[42,119,0,10],[42,120,0,10],[42,121,0,10],[42,122,0,10],[42,123,0,10],[42,124,0,10],[42,125,0,10],[42,126,0,10],[42,127,0,34],[43,0,0,3],[43,1,0,3],[43,2,0,3],[43,3,0,3],[43,4,0,3],[43,5,0,3],[43,6,0,3],[43,7,0,3],[43,8,0,3],[43,9,0,3],[43,10,0,3],[43,11,0,3],[43,12,0,3],[43,13,0,3],[43,14,0,3],[43,15,0,3],[43,16,0,3],[43,17,0,3],[43,18,0,3],[43,19,0,3],[43,20,0,3],[43,21,0,3],[43,22,0,3],[43,23,0,3],[43,24,0,3],[43,25,0,3],[43,26,0,3],[43,27,0,3],[43,28,0,3],[43,29,0,3],[43,30,0,3],[43,31,0,3],[43,32,0,3],[43,33,0,3],[43,34,0,3],[43,35,0,3],[43,36,0,3],[43,37,0,3],[43,38,0,3],[43,39,0,3],[43,40,0,3],[43,41,0,3],[43,42,0,3],[43,43,0,3],[43,44,0,3],[43,45,0,3],[43,46,0,3],[43,47,0,3],[43,48,0,3],[43,49,0,3],[43,50,0,3],[43,51,0,3],[43,52,0,3],[43,53,0,3],[43,54,0,3],[43,55,0,3],[43,56,0,3],[43,57,0,3],[43,58,0,3],[43,59,0,3],[43,60,0,3],[43,61,0,3],[43,62,0,3],[43,63,0,3],[43,64,0,3],[43,65,0,3],[43,66,0,3],[43,67,0,3],[43,68,0,3],[43,69,0,3],[43,70,0,3],[43,71,0,3],[43,72,0,3],[43,73,0,3],[43,74,0,3],[43,75,0,3],[43,76,0,3],[43,77,0,3],[43,78,0,3],[43,79,0,3],[43,80,0,3],[43,81,0,3],[43,82,0,3],[43,83,0,3],[43,84,0,3],[43,85,0,3],[43,86,0,3],[43,87,0,3],[43,88,0,3],[43,89,0,3],[43,90,0,3],[43,91,0,3],[43,92,0,3],[43,93,0,3],[43,94,0,3],[43,95,0,3],[43,96,0,3],[43,97,0,3],[43,98,0,3],[43,99,0,3],[43,100,0,3],[43,101,0,3],[43,102,0,3],[43,103,0,3],[43,104,0,3],[43,105,0,3],[43,106,0,3],[43,107,0,3],[43,108,0,3],[43,109,0,3],[43,110,0,3],[43,111,0,3],[43,112,0,3],[43,113,0,3],[43,114,0,3],[43,115,0,3],[43,116,0,3],[43,117,0,3],[43,118,0,3],[43,119,0,3],[43,120,0,3],[43,121,0,3],[43,122,0,3],[43,123,0,3],[43,124,0,3],[43,125,0,3],[43,126,0,3],[43,127,0,3],[44,0,0,12],[44,1,0,12],[44,2,0,12],[44,3,0,12],[44,4,0,12],[44,5,0,12],[44,6,0,12],[44,7,0,12],[44,8,0,12],[44,9,0,12],[44,10,0,12],[44,11,0,12],[44,12,0,12],[44,13,0,12],[44,14,0,12],[44,15,0,12],[44,16,0,12],[44,17,0,12],[44,18,0,12],[44,19,0,12],[44,20,0,12],[44,21,0,12],[44,22,0,12],[44,23,0,12],[44,24,0,12],[44,25,0,12],[44,26,0,12],[44,27,0,12],[44,28,0,12],[44,29,0,12],[44,30,0,12],[44,31,0,12],[44,32,0,12],[44,33,0,12],[44,34,0,12],[44,35,0,12],[44,36,0,12],[44,37,0,12],[44,38,0,12],[44,39,0,12],[44,40,0,12],[44,41,0,12],[44,42,0,12],[44,43,0,12],[44,44,0,12],[44,45,0,12],[44,46,0,12],[44,47,0,12],[44,48,0,12],[44,49,0,12],[44,50,0,12],[44,51,0,12],[44,52,0,12],[44,53,0,12],[44,54,0,12],[44,55,0,12],[44,56,0,12],[44,57,0,12],[44,58,0,12],[44,59,0,12],[44,60,0,12],[44,61,0,12],[44,62,0,12],[44,63,0,12],[44,64,0,12],[44,65,0,12],[44,66,0,12],[44,67,0,12],[44,68,0,12],[44,69,0,12],[44,70,0,12],[44,71,0,12],[44,72,0,12],[44,73,0,12],[44,74,0,12],[44,75,0,12],[44,76,0,12],[44,77,0,12],[44,78,0,12],[44,79,0,12],[44,80,0,12],[44,81,0,12],[44,82,0,12],[44,83,0,12],[44,84,0,12],[44,85,0,12],[44,86,0,12],[44,87,0,12],[44,88,0,12],[44,89,0,12],[44,90,0,12],[44,91,0,12],[44,92,0,12],[44,93,0,12],[44,94,0,12],[44,95,0,12],[44,96,0,12],[44,97,0,12],[44,98,0,12],[44,99,0,12],[44,100,0,12],[44,101,0,12],[44,102,0,12],[44,103,0,12],[44,104,0,12],[44,105,0,12],[44,106,0,12],[44,107,0,12],[44,108,0,12],[44,109,0,12],[44,110,0,12],[44,111,0,12],[44,112,0,12],[44,113,0,12],[44,114,0,12],[44,115,0,12],[44,116,0,12],[44,117,0,12],[44,118,0,12],[44,119,0,12],[44,120,0,12],[44,121,0,12],[44,122,0,12],[44,123,0,12],[44,124,0,12],[44,125,0,12],[44,126,0,12],[44,127,0,12],[45,0,0,5],[45,1,0,5],[45,2,0,5],[45,3,0,5],[45,4,0,5],[45,5,0,5],[45,6,0,5],[45,7,0,5],[45,8,0,5],[45,9,0,5],[45,10,0,5],[45,11,0,5],[45,12,0,5],[45,13,0,5],[45,14,0,5],[45,15,0,5],[45,16,0,5],[45,17,0,5],[45,18,0,5],[45,19,0,5],[45,20,0,5],[45,21,0,5],[45,22,0,5],[45,23,0,5],[45,24,0,5],[45,25,0,5],[45,26,0,5],[45,27,0,5],[45,28,0,5],[45,29,0,5],[45,30,0,5],[45,31,0,5],[45,32,0,5],[45,33,0,5],[45,34,0,5],[45,35,0,5],[45,36,0,5],[45,37,0,5],[45,38,0,5],[45,39,0,5],[45,40,0,5],[45,41,0,5],[45,42,0,5],[45,43,0,5],[45,44,0,5],[45,45,0,5],[45,46,0,5],[45,47,0,5],[45,48,0,5],[45,49,0,5],[45,50,0,5],[45,51,0,5],[45,52,0,5],[45,53,0,5],[45,54,0,5],[45,55,0,5],[45,56,0,5],[45,57,0,5],[45,58,0,5],[45,59,0,5],[45,60,0,5],[45,61,0,5],[45,62,0,5],[45,63,0,5],[45,64,0,5],[45,65,0,5],[45,66,0,5],[45,67,0,5],[45,68,0,5],[45,69,0,5],[45,70,0,5],[45,71,0,5],[45,72,0,5],[45,73,0,5],[45,74,0,5],[45,75,0,5],[45,76,0,5],[45,77,0,5],[45,78,0,5],[45,79,0,5],[45,80,0,5],[45,81,0,5],[45,82,0,5],[45,83,0,5],[45,84,0,5],[45,85,0,5],[45,86,0,5],[45,87,0,5],[45,88,0,5],[45,89,0,5],[45,90,0,5],[45,91,0,5],[45,92,0,5],[45,93,0,5],[45,94,0,5],[45,95,0,5],[45,96,0,5],[45,97,0,5],[45,98,0,5],[45,99,0,5],[45,100,0,5],[45,101,0,5],[45,102,0,5],[45,103,0,5],[45,104,0,5],[45,105,0,5],[45,106,0,5],[45,107,0,5],[45,108,0,5],[45,109,0,5],[45,110,0,5],[45,111,0,5],[45,112,0,5],[45,113,0,5],[45,114,0,5],[45,115,0,5],[45,116,0,5],[45,117,0,5],[45,118,0,5],[45,119,0,5],[45,120,0,5],[45,121,0,5],[45,122,0,5],[45,123,0,5],[45,124,0,5],[45,125,0,5],[45,126,0,5],[45,127,0,5],[46,0,0,6],[46,1,0,6],[46,2,0,6],[46,3,0,6],[46,4,0,6],[46,5,0,6],[46,6,0,6],[46,7,0,6],[46,8,0,6],[46,9,0,6],[46,10,0,6],[46,11,0,6],[46,12,0,6],[46,13,0,6],[46,14,0,6],[46,15,0,6],[46,16,0,6],[46,17,0,6],[46,18,0,6],[46,19,0,6],[46,20,0,6],[46,21,0,6],[46,22,0,6],[46,23,0,6],[46,24,0,6],[46,25,0,6],[46,26,0,6],[46,27,0,6],[46,28,0,6],[46,29,0,6],[46,30,0,6],[46,31,0,6],[46,32,0,6],[46,33,0,6],[46,34,0,6],[46,35,0,6],[46,36,0,6],[46,37,0,6],[46,38,0,6],[46,39,0,6],[46,40,0,6],[46,41,0,6],[46,42,0,6],[46,43,0,6],[46,44,0,6],[46,45,0,6],[46,46,0,6],[46,47,0,6],[46,48,0,6],[46,49,0,6],[46,50,0,6],[46,51,0,6],[46,52,0,6],[46,53,0,6],[46,54,0,6],[46,55,0,6],[46,56,0,6],[46,57,0,6],[46,58,0,6],[46,59,0,6],[46,60,0,6],[46,61,0,6],[46,62,0,6],[46,63,0,6],[46,64,0,6],[46,65,0,6],[46,66,0,6],[46,67,0,6],[46,68,0,6],[46,69,0,6],[46,70,0,6],[46,71,0,6],[46,72,0,6],[46,73,0,6],[46,74,0,6],[46,75,0,6],[46,76,0,6],[46,77,0,6],[46,78,0,6],[46,79,0,6],[46,80,0,6],[46,81,0,6],[46,82,0,6],[46,83,0,6],[46,84,0,6],[46,85,0,6],[46,86,0,6],[46,87,0,6],[46,88,0,6],[46,89,0,6],[46,90,0,6],[46,91,0,6],[46,92,0,6],[46,93,0,6],[46,94,0,6],[46,95,0,6],[46,96,0,6],[46,97,0,6],[46,98,0,6],[46,99,0,6],[46,100,0,6],[46,101,0,6],[46,102,0,6],[46,103,0,6],[46,104,0,6],[46,105,0,6],[46,106,0,6],[46,107,0,6],[46,108,0,6],[46,109,0,6],[46,110,0,6],[46,111,0,6],[46,112,0,6],[46,113,0,6],[46,114,0,6],[46,115,0,6],[46,116,0,6],[46,117,0,6],[46,118,0,6],[46,119,0,6],[46,120,0,6],[46,121,0,6],[46,122,0,6],[46,123,0,6],[46,124,0,6],[46,125,0,6],[46,126,0,6],[46,127,0,6],[47,0,0,3],[47,1,0,3],[47,2,0,3],[47,3,0,3],[47,4,0,3],[47,5,0,3],[47,6,0,3],[47,7,0,3],[47,8,0,3],[47,9,0,3],[47,10,0,3],[47,11,0,3],[47,12,0,3],[47,13,0,3],[47,14,0,3],[47,15,0,3],[47,16,0,3],[47,17,0,3],[47,18,0,3],[47,19,0,3],[47,20,0,3],[47,21,0,3],[47,22,0,3],[47,23,0,3],[47,24,0,3],[47,25,0,3],[47,26,0,3],[47,27,0,3],[47,28,0,3],[47,29,0,3],[47,30,0,3],[47,31,0,3],[47,32,0,3],[47,33,0,3],[47,34,0,3],[47,35,0,3],[47,36,0,3],[47,37,0,3],[47,38,0,3],[47,39,0,3],[47,40,0,3],[47,41,0,3],[47,42,0,3],[47,43,0,3],[47,44,0,3],[47,45,0,3],[47,46,0,3],[47,47,0,3],[47,48,0,3],[47,49,0,3],[47,50,0,3],[47,51,0,3],[47,52,0,3],[47,53,0,3],[47,54,0,3],[47,55,0,3],[47,56,0,3],[47,57,0,3],[47,58,0,3],[47,59,0,3],[47,60,0,3],[47,61,0,3],[47,62,0,3],[47,63,0,3],[47,64,0,3],[47,65,0,3],[47,66,0,3],[47,67,0,3],[47,68,0,3],[47,69,0,3],[47,70,0,3],[47,71,0,3],[47,72,0,3],[47,73,0,3],[47,74,0,3],[47,75,0,3],[47,76,0,3],[47,77,0,3],[47,78,0,3],[47,79,0,3],[47,80,0,3],[47,81,0,3],[47,82,0,3],[47,83,0,3],[47,84,0,3],[47,85,0,3],[47,86,0,3],[47,87,0,3],[47,88,0,3],[47,89,0,3],[47,90,0,3],[47,91,0,3],[47,92,0,3],[47,93,0,3],[47,94,0,3],[47,95,0,3],[47,96,0,3],[47,97,0,3],[47,98,0,3],[47,99,0,3],[47,100,0,3],[47,101,0,3],[47,102,0,3],[47,103,0,3],[47,104,0,3],[47,105,0,3],[47,106,0,3],[47,107,0,3],[47,108,0,3],[47,109,0,3],[47,110,0,3],[47,111,0,3],[47,112,0,3],[47,113,0,3],[47,114,0,3],[47,115,0,3],[47,116,0,3],[47,117,0,3],[47,118,0,3],[47,119,0,3],[47,120,0,3],[47,121,0,3],[47,122,0,3],[47,123,0,3],[47,124,0,3],[47,125,0,3],[47,126,0,3],[47,127,0,3],[48,0,0,48],[48,1,0,48],[48,2,0,48],[48,3,0,48],[48,4,0,48],[48,5,0,48],[48,6,0,48],[48,7,0,48],[48,8,0,48],[48,9,0,48],[48,10,0,48],[48,11,0,48],[48,12,0,48],[48,13,0,48],[48,14,0,48],[48,15,0,48],[48,16,0,48],[48,17,0,48],[48,18,0,48],[48,19,0,48],[48,20,0,48],[48,21,0,48],[48,22,0,48],[48,23,0,48],[48,24,0,48],[48,25,0,48],[48,26,0,48],[48,27,0,48],[48,28,0,48],[48,29,0,48],[48,30,0,48],[48,31,0,48],[48,32,0,48],[48,33,0,48],[48,34,0,48],[48,35,0,48],[48,36,0,48],[48,37,0,48],[48,38,0,48],[48,39,0,48],[48,40,0,48],[48,41,0,48],[48,42,0,48],[48,43,0,48],[48,44,0,48],[48,45,0,48],[48,46,0,48],[48,47,0,48],[48,48,0,48],[48,49,0,48],[48,50,0,48],[48,51,0,48],[48,52,0,48],[48,53,0,48],[48,54,0,48],[48,55,0,48],[48,56,0,48],[48,57,0,48],[48,58,0,48],[48,59,0,48],[48,60,0,48],[48,61,0,48],[48,62,0,48],[48,63,0,48],[48,64,0,48],[48,65,0,48],[48,66,0,48],[48,67,0,48],[48,68,0,48],[48,69,0,48],[48,70,0,48],[48,71,0,48],[48,72,0,48],[48,73,0,48],[48,74,0,48],[48,75,0,48],[48,76,0,48],[48,77,0,48],[48,78,0,48],[48,79,0,48],[48,80,0,48],[48,81,0,48],[48,82,0,48],[48,83,0,48],[48,84,0,48],[48,85,0,48],[48,86,0,48],[48,87,0,48],[48,88,0,48],[48,89,0,48],[48,90,0,48],[48,91,0,48],[48,92,0,48],[48,93,0,48],[48,94,0,48],[48,95,0,48],[48,96,0,48],[48,97,0,48],[48,98,0,48],[48,99,0,48],[48,100,0,48],[48,101,0,48],[48,102,0,48],[48,103,0,48],[48,104,0,48],[48,105,0,48],[48,106,0,48],[48,107,0,48],[48,108,0,48],[48,109,0,48],[48,110,0,48],[48,111,0,48],[48,112,0,48],[48,113,0,48],[48,114,0,48],[48,115,0,48],[48,116,0,48],[48,117,0,48],[48,118,0,48],[48,119,0,48],[48,120,0,48],[48,121,0,48],[48,122,0,48],[48,123,0,48],[48,124,0,48],[48,125,0,48],[48,126,0,48],[48,127,0,48],[49,0,0,17],[49,1,0,17],[49,2,0,17],[49,3,0,17],[49,4,0,17],[49,5,0,17],[49,6,0,17],[49,7,0,17],[49,8,0,17],[49,9,0,17],[49,10,0,17],[49,11,0,17],[49,12,0,17],[49,13,0,17],[49,14,0,17],[49,15,0,17],[49,16,0,17],[49,17,0,17],[49,18,0,17],[49,19,0,17],[49,20,0,17],[49,21,0,17],[49,22,0,17],[49,23,0,17],[49,24,0,17],[49,25,0,17],[49,26,0,17],[49,27,0,17],[49,28,0,17],[49,29,0,17],[49,30,0,17],[49,31,0,17],[49,32,0,17],[49,33,0,17],[49,34,0,17],[49,35,0,17],[49,36,0,17],[49,37,0,17],[49,38,0,17],[49,39,0,17],[49,40,0,17],[49,41,0,17],[49,42,0,17],[49,43,0,17],[49,44,0,17],[49,45,0,17],[49,46,0,17],[49,47,0,17],[49,48,0,17],[49,49,0,17],[49,50,0,17],[49,51,0,17],[49,52,0,17],[49,53,0,17],[49,54,0,17],[49,55,0,17],[49,56,0,17],[49,57,0,17],[49,58,0,17],[49,59,0,17],[49,60,0,17],[49,61,0,17],[49,62,0,17],[49,63,0,17],[49,64,0,17],[49,65,0,17],[49,66,0,17],[49,67,0,17],[49,68,0,17],[49,69,0,17],[49,70,0,17],[49,71,0,17],[49,72,0,17],[49,73,0,17],[49,74,0,17],[49,75,0,17],[49,76,0,17],[49,77,0,17],[49,78,0,17],[49,79,0,17],[49,80,0,17],[49,81,0,17],[49,82,0,17],[49,83,0,17],[49,84,0,17],[49,85,0,17],[49,86,0,17],[49,87,0,17],[49,88,0,17],[49,89,0,17],[49,90,0,17],[49,91,0,17],[49,92,0,17],[49,93,0,17],[49,94,0,17],[49,95,0,17],[49,96,0,17],[49,97,0,17],[49,98,0,17],[49,99,0,17],[49,100,0,17],[49,101,0,17],[49,102,0,17],[49,103,0,17],[49,104,0,17],[49,105,0,17],[49,106,0,17],[49,107,0,17],[49,108,0,17],[49,109,0,17],[49,110,0,17],[49,111,0,17],[49,112,0,17],[49,113,0,17],[49,114,0,17],[49,115,0,17],[49,116,0,17],[49,117,0,17],[49,118,0,17],[49,119,0,17],[49,120,0,17],[49,121,0,17],[49,122,0,17],[49,123,0,17],[49,124,0,17],[49,125,0,17],[49,126,0,17],[49,127,0,17],[50,0,0,48],[50,1,0,18],[50,2,0,18],[50,3,0,48],[50,4,0,18],[50,5,0,18],[50,6,0,18],[50,7,0,18],[50,8,0,18],[50,9,0,18],[50,10,0,18],[50,11,0,18],[50,12,0,18],[50,13,0,18],[50,14,0,18],[50,15,0,18],[50,16,0,48],[50,17,0,18],[50,18,0,18],[50,19,0,48],[50,20,0,18],[50,21,0,18],[50,22,0,18],[50,23,0,18],[50,24,0,18],[50,25,0,18],[50,26,0,18],[50,27,0,18],[50,28,0,18],[50,29,0,18],[50,30,0,18],[50,31,0,18],[50,32,0,18],[50,33,0,18],[50,34,0,18],[50,35,0,18],[50,36,0,18],[50,37,0,18],[50,38,0,18],[50,39,0,18],[50,40,0,48],[50,41,0,18],[50,42,0,18],[50,43,0,48],[50,44,0,18],[50,45,0,18],[50,46,0,18],[50,47,0,18],[50,48,0,18],[50,49,0,18],[50,50,0,18],[50,51,0,18],[50,52,0,18],[50,53,0,18],[50,54,0,18],[50,55,0,18],[50,56,0,48],[50,57,0,18],[50,58,0,18],[50,59,0,48],[50,60,0,18],[50,61,0,18],[50,62,0,18],[50,63,0,18],[50,64,0,18],[50,65,0,18],[50,66,0,18],[50,67,0,18],[50,68,0,48],[50,69,0,18],[50,70,0,18],[50,71,0,48],[50,72,0,18],[50,73,0,18],[50,74,0,18],[50,75,0,18],[50,76,0,18],[50,77,0,18],[50,78,0,18],[50,79,0,18],[50,80,0,18],[50,81,0,18],[50,82,0,18],[50,83,0,18],[50,84,0,48],[50,85,0,18],[50,86,0,18],[50,87,0,48],[50,88,0,18],[50,89,0,18],[50,90,0,18],[50,91,0,18],[50,92,0,18],[50,93,0,18],[50,94,0,18],[50,95,0,18],[50,96,0,18],[50,97,0,18],[50,98,0,18],[50,99,0,18],[50,100,0,18],[50,101,0,18],[50,102,0,18],[50,103,0,18],[50,104,0,18],[50,105,0,18],[50,106,0,18],[50,107,0,18],[50,108,0,48],[50,109,0,18],[50,110,0,18],[50,111,0,48],[50,112,0,18],[50,113,0,18],[50,114,0,18],[50,115,0,18],[50,116,0,18],[50,117,0,18],[50,118,0,18],[50,119,0,18],[50,120,0,18],[50,121,0,18],[50,122,0,18],[50,123,0,18],[50,124,0,48],[50,125,0,18],[50,126,0,18],[50,127,0,48],[51,0,0,3],[51,1,0,3],[51,2,0,3],[51,3,0,3],[51,4,0,3],[51,5,0,3],[51,6,0,3],[51,7,0,3],[51,8,0,3],[51,9,0,3],[51,10,0,3],[51,11,0,3],[51,12,0,3],[51,13,0,3],[51,14,0,3],[51,15,0,3],[51,16,0,3],[51,17,0,3],[51,18,0,3],[51,19,0,3],[51,20,0,3],[51,21,0,3],[51,22,0,3],[51,23,0,3],[51,24,0,3],[51,25,0,3],[51,26,0,3],[51,27,0,3],[51,28,0,3],[51,29,0,3],[51,30,0,3],[51,31,0,3],[51,32,0,3],[51,33,0,3],[51,34,0,3],[51,35,0,3],[51,36,0,3],[51,37,0,3],[51,38,0,3],[51,39,0,3],[51,40,0,3],[51,41,0,3],[51,42,0,3],[51,43,0,3],[51,44,0,3],[51,45,0,3],[51,46,0,3],[51,47,0,3],[51,48,0,3],[51,49,0,3],[51,50,0,3],[51,51,0,3],[51,52,0,3],[51,53,0,3],[51,54,0,3],[51,55,0,3],[51,56,0,3],[51,57,0,3],[51,58,0,3],[51,59,0,3],[51,60,0,3],[51,61,0,3],[51,62,0,3],[51,63,0,3],[51,64,0,3],[51,65,0,3],[51,66,0,3],[51,67,0,3],[51,68,0,3],[51,69,0,3],[51,70,0,3],[51,71,0,3],[51,72,0,3],[51,73,0,3],[51,74,0,3],[51,75,0,3],[51,76,0,3],[51,77,0,3],[51,78,0,3],[51,79,0,3],[51,80,0,3],[51,81,0,3],[51,82,0,3],[51,83,0,3],[51,84,0,3],[51,85,0,3],[51,86,0,3],[51,87,0,3],[51,88,0,3],[51,89,0,3],[51,90,0,3],[51,91,0,3],[51,92,0,3],[51,93,0,3],[51,94,0,3],[51,95,0,3],[51,96,0,3],[51,97,0,3],[51,98,0,3],[51,99,0,3],[51,100,0,3],[51,101,0,3],[51,102,0,3],[51,103,0,3],[51,104,0,3],[51,105,0,3],[51,106,0,3],[51,107,0,3],[51,108,0,3],[51,109,0,3],[51,110,0,3],[51,111,0,3],[51,112,0,3],[51,113,0,3],[51,114,0,3],[51,115,0,3],[51,116,0,3],[51,117,0,3],[51,118,0,3],[51,119,0,3],[51,120,0,3],[51,121,0,3],[51,122,0,3],[51,123,0,3],[51,124,0,3],[51,125,0,3],[51,126,0,3],[51,127,0,3],[52,0,0,20],[52,1,0,20],[52,2,0,20],[52,3,0,20],[52,4,0,20],[52,5,0,20],[52,6,0,20],[52,7,0,20],[52,8,0,20],[52,9,0,20],[52,10,0,20],[52,11,0,20],[52,12,0,20],[52,13,0,20],[52,14,0,20],[52,15,0,20],[52,16,0,20],[52,17,0,20],[52,18,0,20],[52,19,0,20],[52,20,0,20],[52,21,0,20],[52,22,0,20],[52,23,0,20],[52,24,0,20],[52,25,0,20],[52,26,0,20],[52,27,0,20],[52,28,0,20],[52,29,0,20],[52,30,0,20],[52,31,0,20],[52,32,0,20],[52,33,0,20],[52,34,0,20],[52,35,0,20],[52,36,0,20],[52,37,0,20],[52,38,0,20],[52,39,0,20],[52,40,0,20],[52,41,0,20],[52,42,0,20],[52,43,0,20],[52,44,0,20],[52,45,0,20],[52,46,0,20],[52,47,0,20],[52,48,0,20],[52,49,0,20],[52,50,0,20],[52,51,0,20],[52,52,0,20],[52,53,0,20],[52,54,0,20],[52,55,0,20],[52,56,0,20],[52,57,0,20],[52,58,0,20],[52,59,0,20],[52,60,0,20],[52,61,0,20],[52,62,0,20],[52,63,0,20],[52,64,0,20],[52,65,0,20],[52,66,0,20],[52,67,0,20],[52,68,0,20],[52,69,0,20],[52,70,0,20],[52,71,0,20],[52,72,0,20],[52,73,0,20],[52,74,0,20],[52,75,0,20],[52,76,0,20],[52,77,0,20],[52,78,0,20],[52,79,0,20],[52,80,0,20],[52,81,0,20],[52,82,0,20],[52,83,0,20],[52,84,0,20],[52,85,0,20],[52,86,0,20],[52,87,0,20],[52,88,0,20],[52,89,0,20],[52,90,0,20],[52,91,0,20],[52,92,0,20],[52,93,0,20],[52,94,0,20],[52,95,0,20],[52,96,0,20],[52,97,0,20],[52,98,0,20],[52,99,0,20],[52,100,0,20],[52,101,0,20],[52,102,0,20],[52,103,0,20],[52,104,0,20],[52,105,0,20],[52,106,0,20],[52,107,0,20],[52,108,0,20],[52,109,0,20],[52,110,0,20],[52,111,0,20],[52,112,0,20],[52,113,0,20],[52,114,0,20],[52,115,0,20],[52,116,0,20],[52,117,0,20],[52,118,0,20],[52,119,0,20],[52,120,0,20],[52,121,0,20],[52,122,0,20],[52,123,0,20],[52,124,0,20],[52,125,0,20],[52,126,0,20],[52,127,0,20],[53,0,0,5],[53,1,0,5],[53,2,0,5],[53,3,0,5],[53,4,0,5],[53,5,0,5],[53,6,0,5],[53,7,0,5],[53,8,0,5],[53,9,0,5],[53,10,0,5],[53,11,0,5],[53,12,0,5],[53,13,0,5],[53,14,0,5],[53,15,0,5],[53,16,0,5],[53,17,0,5],[53,18,0,5],[53,19,0,5],[53,20,0,5],[53,21,0,5],[53,22,0,5],[53,23,0,5],[53,24,0,5],[53,25,0,5],[53,26,0,5],[53,27,0,5],[53,28,0,5],[53,29,0,5],[53,30,0,5],[53,31,0,5],[53,32,0,5],[53,33,0,5],[53,34,0,5],[53,35,0,5],[53,36,0,5],[53,37,0,5],[53,38,0,5],[53,39,0,5],[53,40,0,5],[53,41,0,5],[53,42,0,5],[53,43,0,5],[53,44,0,5],[53,45,0,5],[53,46,0,5],[53,47,0,5],[53,48,0,5],[53,49,0,5],[53,50,0,5],[53,51,0,5],[53,52,0,5],[53,53,0,5],[53,54,0,5],[53,55,0,5],[53,56,0,5],[53,57,0,5],[53,58,0,5],[53,59,0,5],[53,60,0,5],[53,61,0,5],[53,62,0,5],[53,63,0,5],[53,64,0,5],[53,65,0,5],[53,66,0,5],[53,67,0,5],[53,68,0,5],[53,69,0,5],[53,70,0,5],[53,71,0,5],[53,72,0,5],[53,73,0,5],[53,74,0,5],[53,75,0,5],[53,76,0,5],[53,77,0,5],[53,78,0,5],[53,79,0,5],[53,80,0,5],[53,81,0,5],[53,82,0,5],[53,83,0,5],[53,84,0,5],[53,85,0,5],[53,86,0,5],[53,87,0,5],[53,88,0,5],[53,89,0,5],[53,90,0,5],[53,91,0,5],[53,92,0,5],[53,93,0,5],[53,94,0,5],[53,95,0,5],[53,96,0,5],[53,97,0,5],[53,98,0,5],[53,99,0,5],[53,100,0,5],[53,101,0,5],[53,102,0,5],[53,103,0,5],[53,104,0,5],[53,105,0,5],[53,106,0,5],[53,107,0,5],[53,108,0,5],[53,109,0,5],[53,110,0,5],[53,111,0,5],[53,112,0,5],[53,113,0,5],[53,114,0,5],[53,115,0,5],[53,116,0,5],[53,117,0,5],[53,118,0,5],[53,119,0,5],[53,120,0,5],[53,121,0,5],[53,122,0,5],[53,123,0,5],[53,124,0,5],[53,125,0,5],[53,126,0,5],[53,127,0,5],[54,0,0,6],[54,1,0,6],[54,2,0,6],[54,3,0,6],[54,4,0,6],[54,5,0,6],[54,6,0,6],[54,7,0,6],[54,8,0,6],[54,9,0,6],[54,10,0,6],[54,11,0,6],[54,12,0,6],[54,13,0,6],[54,14,0,6],[54,15,0,6],[54,16,0,6],[54,17,0,6],[54,18,0,6],[54,19,0,6],[54,20,0,6],[54,21,0,6],[54,22,0,6],[54,23,0,6],[54,24,0,6],[54,25,0,6],[54,26,0,6],[54,27,0,6],[54,28,0,6],[54,29,0,6],[54,30,0,6],[54,31,0,6],[54,32,0,6],[54,33,0,6],[54,34,0,6],[54,35,0,6],[54,36,0,6],[54,37,0,6],[54,38,0,6],[54,39,0,6],[54,40,0,6],[54,41,0,6],[54,42,0,6],[54,43,0,6],[54,44,0,6],[54,45,0,6],[54,46,0,6],[54,47,0,6],[54,48,0,6],[54,49,0,6],[54,50,0,6],[54,51,0,6],[54,52,0,6],[54,53,0,6],[54,54,0,6],[54,55,0,6],[54,56,0,6],[54,57,0,6],[54,58,0,6],[54,59,0,6],[54,60,0,6],[54,61,0,6],[54,62,0,6],[54,63,0,6],[54,64,0,6],[54,65,0,6],[54,66,0,6],[54,67,0,6],[54,68,0,6],[54,69,0,6],[54,70,0,6],[54,71,0,6],[54,72,0,6],[54,73,0,6],[54,74,0,6],[54,75,0,6],[54,76,0,6],[54,77,0,6],[54,78,0,6],[54,79,0,6],[54,80,0,6],[54,81,0,6],[54,82,0,6],[54,83,0,6],[54,84,0,6],[54,85,0,6],[54,86,0,6],[54,87,0,6],[54,88,0,6],[54,89,0,6],[54,90,0,6],[54,91,0,6],[54,92,0,6],[54,93,0,6],[54,94,0,6],[54,95,0,6],[54,96,0,6],[54,97,0,6],[54,98,0,6],[54,99,0,6],[54,100,0,6],[54,101,0,6],[54,102,0,6],[54,103,0,6],[54,104,0,6],[54,105,0,6],[54,106,0,6],[54,107,0,6],[54,108,0,6],[54,109,0,6],[54,110,0,6],[54,111,0,6],[54,112,0,6],[54,113,0,6],[54,114,0,6],[54,115,0,6],[54,116,0,6],[54,117,0,6],[54,118,0,6],[54,119,0,6],[54,120,0,6],[54,121,0,6],[54,122,0,6],[54,123,0,6],[54,124,0,6],[54,125,0,6],[54,126,0,6],[54,127,0,6],[55,0,0,5],[55,1,0,3],[55,2,0,3],[55,3,0,5],[55,4,0,3],[55,5,0,3],[55,6,0,3],[55,7,0,3],[55,8,0,3],[55,9,0,3],[55,10,0,3],[55,11,0,3],[55,12,0,3],[55,13,0,3],[55,14,0,3],[55,15,0,3],[55,16,0,5],[55,17,0,3],[55,18,0,3],[55,19,0,5],[55,20,0,3],[55,21,0,3],[55,22,0,3],[55,23,0,3],[55,24,0,3],[55,25,0,3],[55,26,0,3],[55,27,0,3],[55,28,0,3],[55,29,0,3],[55,30,0,3],[55,31,0,3],[55,32,0,3],[55,33,0,3],[55,34,0,3],[55,35,0,3],[55,36,0,3],[55,37,0,3],[55,38,0,3],[55,39,0,3],[55,40,0,5],[55,41,0,3],[55,42,0,3],[55,43,0,5],[55,44,0,3],[55,45,0,3],[55,46,0,3],[55,47,0,3],[55,48,0,3],[55,49,0,3],[55,50,0,3],[55,51,0,3],[55,52,0,3],[55,53,0,3],[55,54,0,3],[55,55,0,3],[55,56,0,5],[55,57,0,3],[55,58,0,3],[55,59,0,5],[55,60,0,3],[55,61,0,3],[55,62,0,3],[55,63,0,3],[55,64,0,3],[55,65,0,3],[55,66,0,3],[55,67,0,3],[55,68,0,5],[55,69,0,3],[55,70,0,3],[55,71,0,5],[55,72,0,3],[55,73,0,3],[55,74,0,3],[55,75,0,3],[55,76,0,3],[55,77,0,3],[55,78,0,3],[55,79,0,3],[55,80,0,3],[55,81,0,3],[55,82,0,3],[55,83,0,3],[55,84,0,5],[55,85,0,3],[55,86,0,3],[55,87,0,5],[55,88,0,3],[55,89,0,3],[55,90,0,3],[55,91,0,3],[55,92,0,3],[55,93,0,3],[55,94,0,3],[55,95,0,3],[55,96,0,3],[55,97,0,3],[55,98,0,3],[55,99,0,3],[55,100,0,3],[55,101,0,3],[55,102,0,3],[55,103,0,3],[55,104,0,3],[55,105,0,3],[55,106,0,3],[55,107,0,3],[55,108,0,5],[55,109,0,3],[55,110,0,3],[55,111,0,5],[55,112,0,3],[55,113,0,3],[55,114,0,3],[55,115,0,3],[55,116,0,3],[55,117,0,3],[55,118,0,3],[55,119,0,3],[55,120,0,3],[55,121,0,3],[55,122,0,3],[55,123,0,3],[55,124,0,5],[55,125,0,3],[55,126,0,3],[55,127,0,5],[56,0,0,40],[56,1,0,40],[56,2,0,24],[56,3,0,24],[56,4,0,24],[56,5,0,24],[56,6,0,24],[56,7,0,24],[56,8,0,24],[56,9,0,24],[56,10,0,24],[56,11,0,24],[56,12,0,24],[56,13,0,24],[56,14,0,24],[56,15,0,24],[56,16,0,24],[56,17,0,24],[56,18,0,24],[56,19,0,24],[56,20,0,24],[56,21,0,24],[56,22,0,24],[56,23,0,24],[56,24,0,40],[56,25,0,40],[56,26,0,24],[56,27,0,24],[56,28,0,24],[56,29,0,24],[56,30,0,24],[56,31,0,24],[56,32,0,24],[56,33,0,24],[56,34,0,24],[56,35,0,24],[56,36,0,40],[56,37,0,40],[56,38,0,24],[56,39,0,24],[56,40,0,24],[56,41,0,24],[56,42,0,24],[56,43,0,24],[56,44,0,24],[56,45,0,24],[56,46,0,24],[56,47,0,24],[56,48,0,24],[56,49,0,24],[56,50,0,24],[56,51,0,24],[56,52,0,24],[56,53,0,24],[56,54,0,24],[56,55,0,24],[56,56,0,24],[56,57,0,24],[56,58,0,24],[56,59,0,24],[56,60,0,40],[56,61,0,40],[56,62,0,24],[56,63,0,24],[56,64,0,24],[56,65,0,24],[56,66,0,40],[56,67,0,40],[56,68,0,24],[56,69,0,24],[56,70,0,24],[56,71,0,24],[56,72,0,24],[56,73,0,24],[56,74,0,24],[56,75,0,24],[56,76,0,24],[56,77,0,24],[56,78,0,24],[56,79,0,24],[56,80,0,24],[56,81,0,24],[56,82,0,24],[56,83,0,24],[56,84,0,24],[56,85,0,24],[56,86,0,24],[56,87,0,24],[56,88,0,24],[56,89,0,24],[56,90,0,40],[56,91,0,40],[56,92,0,24],[56,93,0,24],[56,94,0,24],[56,95,0,24],[56,96,0,24],[56,97,0,24],[56,98,0,24],[56,99,0,24],[56,100,0,24],[56,101,0,24],[56,102,0,40],[56,103,0,40],[56,104,0,24],[56,105,0,24],[56,106,0,24],[56,107,0,24],[56,108,0,24],[56,109,0,24],[56,110,0,24],[56,111,0,24],[56,112,0,24],[56,113,0,24],[56,114,0,24],[56,115,0,24],[56,116,0,24],[56,117,0,24],[56,118,0,24],[56,119,0,24],[56,120,0,24],[56,121,0,24],[56,122,0,24],[56,123,0,24],[56,124,0,24],[56,125,0,24],[56,126,0,40],[56,127,0,40],[57,0,0,9],[57,1,0,9],[57,2,0,9],[57,3,0,9],[57,4,0,9],[57,5,0,9],[57,6,0,9],[57,7,0,9],[57,8,0,9],[57,9,0,9],[57,10,0,9],[57,11,0,9],[57,12,0,9],[57,13,0,9],[57,14,0,9],[57,15,0,9],[57,16,0,9],[57,17,0,9],[57,18,0,9],[57,19,0,9],[57,20,0,9],[57,21,0,9],[57,22,0,9],[57,23,0,9],[57,24,0,9],[57,25,0,9],[57,26,0,9],[57,27,0,9],[57,28,0,9],[57,29,0,9],[57,30,0,9],[57,31,0,9],[57,32,0,9],[57,33,0,9],[57,34,0,9],[57,35,0,9],[57,36,0,9],[57,37,0,9],[57,38,0,9],[57,39,0,9],[57,40,0,9],[57,41,0,9],[57,42,0,9],[57,43,0,9],[57,44,0,9],[57,45,0,9],[57,46,0,9],[57,47,0,9],[57,48,0,9],[57,49,0,9],[57,50,0,9],[57,51,0,9],[57,52,0,9],[57,53,0,9],[57,54,0,9],[57,55,0,9],[57,56,0,9],[57,57,0,9],[57,58,0,9],[57,59,0,9],[57,60,0,9],[57,61,0,9],[57,62,0,9],[57,63,0,9],[57,64,0,9],[57,65,0,9],[57,66,0,9],[57,67,0,9],[57,68,0,9],[57,69,0,9],[57,70,0,9],[57,71,0,9],[57,72,0,9],[57,73,0,9],[57,74,0,9],[57,75,0,9],[57,76,0,9],[57,77,0,9],[57,78,0,9],[57,79,0,9],[57,80,0,9],[57,81,0,9],[57,82,0,9],[57,83,0,9],[57,84,0,9],[57,85,0,9],[57,86,0,9],[57,87,0,9],[57,88,0,9],[57,89,0,9],[57,90,0,9],[57,91,0,9],[57,92,0,9],[57,93,0,9],[57,94,0,9],[57,95,0,9],[57,96,0,9],[57,97,0,9],[57,98,0,9],[57,99,0,9],[57,100,0,9],[57,101,0,9],[57,102,0,9],[57,103,0,9],[57,104,0,9],[57,105,0,9],[57,106,0,9],[57,107,0,9],[57,108,0,9],[57,109,0,9],[57,110,0,9],[57,111,0,9],[57,112,0,9],[57,113,0,9],[57,114,0,9],[57,115,0,9],[57,116,0,9],[57,117,0,9],[57,118,0,9],[57,119,0,9],[57,120,0,9],[57,121,0,9],[57,122,0,9],[57,123,0,9],[57,124,0,9],[57,125,0,9],[57,126,0,9],[57,127,0,9],[58,0,0,10],[58,1,0,10],[58,2,0,10],[58,3,0,10],[58,4,0,10],[58,5,0,10],[58,6,0,10],[58,7,0,10],[58,8,0,10],[58,9,0,10],[58,10,0,10],[58,11,0,10],[58,12,0,10],[58,13,0,10],[58,14,0,10],[58,15,0,10],[58,16,0,10],[58,17,0,10],[58,18,0,10],[58,19,0,10],[58,20,0,10],[58,21,0,10],[58,22,0,10],[58,23,0,10],[58,24,0,10],[58,25,0,10],[58,26,0,10],[58,27,0,10],[58,28,0,10],[58,29,0,10],[58,30,0,10],[58,31,0,10],[58,32,0,10],[58,33,0,10],[58,34,0,10],[58,35,0,10],[58,36,0,10],[58,37,0,10],[58,38,0,10],[58,39,0,10],[58,40,0,10],[58,41,0,10],[58,42,0,10],[58,43,0,10],[58,44,0,10],[58,45,0,10],[58,46,0,10],[58,47,0,10],[58,48,0,10],[58,49,0,10],[58,50,0,10],[58,51,0,10],[58,52,0,10],[58,53,0,10],[58,54,0,10],[58,55,0,10],[58,56,0,10],[58,57,0,10],[58,58,0,10],[58,59,0,10],[58,60,0,10],[58,61,0,10],[58,62,0,10],[58,63,0,10],[58,64,0,10],[58,65,0,10],[58,66,0,10],[58,67,0,10],[58,68,0,10],[58,69,0,10],[58,70,0,10],[58,71,0,10],[58,72,0,10],[58,73,0,10],[58,74,0,10],[58,75,0,10],[58,76,0,10],[58,77,0,10],[58,78,0,10],[58,79,0,10],[58,80,0,10],[58,81,0,10],[58,82,0,10],[58,83,0,10],[58,84,0,10],[58,85,0,10],[58,86,0,10],[58,87,0,10],[58,88,0,10],[58,89,0,10],[58,90,0,10],[58,91,0,10],[58,92,0,10],[58,93,0,10],[58,94,0,10],[58,95,0,10],[58,96,0,10],[58,97,0,10],[58,98,0,10],[58,99,0,10],[58,100,0,10],[58,101,0,10],[58,102,0,10],[58,103,0,10],[58,104,0,10],[58,105,0,10],[58,106,0,10],[58,107,0,10],[58,108,0,10],[58,109,0,10],[58,110,0,10],[58,111,0,10],[58,112,0,10],[58,113,0,10],[58,114,0,10],[58,115,0,10],[58,116,0,10],[58,117,0,10],[58,118,0,10],[58,119,0,10],[58,120,0,10],[58,121,0,10],[58,122,0,10],[58,123,0,10],[58,124,0,10],[58,125,0,10],[58,126,0,10],[58,127,0,10],[59,0,0,3],[59,1,0,3],[59,2,0,3],[59,3,0,3],[59,4,0,3],[59,5,0,3],[59,6,0,3],[59,7,0,3],[59,8,0,3],[59,9,0,3],[59,10,0,3],[59,11,0,3],[59,12,0,3],[59,13,0,3],[59,14,0,3],[59,15,0,3],[59,16,0,3],[59,17,0,3],[59,18,0,3],[59,19,0,3],[59,20,0,3],[59,21,0,3],[59,22,0,3],[59,23,0,3],[59,24,0,3],[59,25,0,3],[59,26,0,3],[59,27,0,3],[59,28,0,3],[59,29,0,3],[59,30,0,3],[59,31,0,3],[59,32,0,3],[59,33,0,3],[59,34,0,3],[59,35,0,3],[59,36,0,3],[59,37,0,3],[59,38,0,3],[59,39,0,3],[59,40,0,3],[59,41,0,3],[59,42,0,3],[59,43,0,3],[59,44,0,3],[59,45,0,3],[59,46,0,3],[59,47,0,3],[59,48,0,3],[59,49,0,3],[59,50,0,3],[59,51,0,3],[59,52,0,3],[59,53,0,3],[59,54,0,3],[59,55,0,3],[59,56,0,3],[59,57,0,3],[59,58,0,3],[59,59,0,3],[59,60,0,3],[59,61,0,3],[59,62,0,3],[59,63,0,3],[59,64,0,3],[59,65,0,3],[59,66,0,3],[59,67,0,3],[59,68,0,3],[59,69,0,3],[59,70,0,3],[59,71,0,3],[59,72,0,3],[59,73,0,3],[59,74,0,3],[59,75,0,3],[59,76,0,3],[59,77,0,3],[59,78,0,3],[59,79,0,3],[59,80,0,3],[59,81,0,3],[59,82,0,3],[59,83,0,3],[59,84,0,3],[59,85,0,3],[59,86,0,3],[59,87,0,3],[59,88,0,3],[59,89,0,3],[59,90,0,3],[59,91,0,3],[59,92,0,3],[59,93,0,3],[59,94,0,3],[59,95,0,3],[59,96,0,3],[59,97,0,3],[59,98,0,3],[59,99,0,3],[59,100,0,3],[59,101,0,3],[59,102,0,3],[59,103,0,3],[59,104,0,3],[59,105,0,3],[59,106,0,3],[59,107,0,3],[59,108,0,3],[59,109,0,3],[59,110,0,3],[59,111,0,3],[59,112,0,3],[59,113,0,3],[59,114,0,3],[59,115,0,3],[59,116,0,3],[59,117,0,3],[59,118,0,3],[59,119,0,3],[59,120,0,3],[59,121,0,3],[59,122,0,3],[59,123,0,3],[59,124,0,3],[59,125,0,3],[59,126,0,3],[59,127,0,3],[60,0,0,12],[60,1,0,12],[60,2,0,12],[60,3,0,12],[60,4,0,12],[60,5,0,12],[60,6,0,12],[60,7,0,12],[60,8,0,12],[60,9,0,12],[60,10,0,12],[60,11,0,12],[60,12,0,12],[60,13,0,12],[60,14,0,12],[60,15,0,12],[60,16,0,12],[60,17,0,12],[60,18,0,12],[60,19,0,12],[60,20,0,12],[60,21,0,12],[60,22,0,12],[60,23,0,12],[60,24,0,12],[60,25,0,12],[60,26,0,12],[60,27,0,12],[60,28,0,12],[60,29,0,12],[60,30,0,12],[60,31,0,12],[60,32,0,12],[60,33,0,12],[60,34,0,12],[60,35,0,12],[60,36,0,12],[60,37,0,12],[60,38,0,12],[60,39,0,12],[60,40,0,12],[60,41,0,12],[60,42,0,12],[60,43,0,12],[60,44,0,12],[60,45,0,12],[60,46,0,12],[60,47,0,12],[60,48,0,12],[60,49,0,12],[60,50,0,12],[60,51,0,12],[60,52,0,12],[60,53,0,12],[60,54,0,12],[60,55,0,12],[60,56,0,12],[60,57,0,12],[60,58,0,12],[60,59,0,12],[60,60,0,12],[60,61,0,12],[60,62,0,12],[60,63,0,12],[60,64,0,12],[60,65,0,12],[60,66,0,12],[60,67,0,12],[60,68,0,12],[60,69,0,12],[60,70,0,12],[60,71,0,12],[60,72,0,12],[60,73,0,12],[60,74,0,12],[60,75,0,12],[60,76,0,12],[60,77,0,12],[60,78,0,12],[60,79,0,12],[60,80,0,12],[60,81,0,12],[60,82,0,12],[60,83,0,12],[60,84,0,12],[60,85,0,12],[60,86,0,12],[60,87,0,12],[60,88,0,12],[60,89,0,12],[60,90,0,12],[60,91,0,12],[60,92,0,12],[60,93,0,12],[60,94,0,12],[60,95,0,12],[60,96,0,12],[60,97,0,12],[60,98,0,12],[60,99,0,12],[60,100,0,12],[60,101,0,12],[60,102,0,12],[60,103,0,12],[60,104,0,12],[60,105,0,12],[60,106,0,12],[60,107,0,12],[60,108,0,12],[60,109,0,12],[60,110,0,12],[60,111,0,12],[60,112,0,12],[60,113,0,12],[60,114,0,12],[60,115,0,12],[60,116,0,12],[60,117,0,12],[60,118,0,12],[60,119,0,12],[60,120,0,12],[60,121,0,12],[60,122,0,12],[60,123,0,12],[60,124,0,12],[60,125,0,12],[60,126,0,12],[60,127,0,12],[61,0,0,12],[61,1,0,5],[61,2,0,5],[61,3,0,5],[61,4,0,5],[61,5,0,5],[61,6,0,5],[61,7,0,5],[61,8,0,12],[61,9,0,5],[61,10,0,5],[61,11,0,5],[61,12,0,5],[61,13,0,5],[61,14,0,5],[61,15,0,5],[61,16,0,5],[61,17,0,5],[61,18,0,5],[61,19,0,5],[61,20,0,12],[61,21,0,5],[61,22,0,5],[61,23,0,5],[61,24,0,5],[61,25,0,5],[61,26,0,5],[61,27,0,5],[61,28,0,12],[61,29,0,5],[61,30,0,5],[61,31,0,5],[61,32,0,5],[61,33,0,5],[61,34,0,12],[61,35,0,5],[61,36,0,5],[61,37,0,5],[61,38,0,5],[61,39,0,5],[61,40,0,5],[61,41,0,5],[61,42,0,12],[61,43,0,5],[61,44,0,5],[61,45,0,5],[61,46,0,5],[61,47,0,5],[61,48,0,5],[61,49,0,5],[61,50,0,5],[61,51,0,5],[61,52,0,5],[61,53,0,5],[61,54,0,12],[61,55,0,5],[61,56,0,5],[61,57,0,5],[61,58,0,5],[61,59,0,5],[61,60,0,5],[61,61,0,5],[61,62,0,12],[61,63,0,5],[61,64,0,5],[61,65,0,12],[61,66,0,5],[61,67,0,5],[61,68,0,5],[61,69,0,5],[61,70,0,5],[61,71,0,5],[61,72,0,5],[61,73,0,12],[61,74,0,5],[61,75,0,5],[61,76,0,5],[61,77,0,5],[61,78,0,5],[61,79,0,5],[61,80,0,5],[61,81,0,5],[61,82,0,5],[61,83,0,5],[61,84,0,5],[61,85,0,12],[61,86,0,5],[61,87,0,5],[61,88,0,5],[61,89,0,5],[61,90,0,5],[61,91,0,5],[61,92,0,5],[61,93,0,12],[61,94,0,5],[61,95,0,5],[61,96,0,5],[61,97,0,5],[61,98,0,5],[61,99,0,12],[61,100,0,5],[61,101,0,5],[61,102,0,5],[61,103,0,5],[61,104,0,5],[61,105,0,5],[61,106,0,5],[61,107,0,12],[61,108,0,5],[61,109,0,5],[61,110,0,5],[61,111,0,5],[61,112,0,5],[61,113,0,5],[61,114,0,5],[61,115,0,5],[61,116,0,5],[61,117,0,5],[61,118,0,5],[61,119,0,12],[61,120,0,5],[61,121,0,5],[61,122,0,5],[61,123,0,5],[61,124,0,5],[61,125,0,5],[61,126,0,5],[61,127,0,12],[62,0,0,6],[62,1,0,6],[62,2,0,6],[62,3,0,6],[62,4,0,6],[62,5,0,6],[62,6,0,6],[62,7,0,6],[62,8,0,6],[62,9,0,6],[62,10,0,6],[62,11,0,6],[62,12,0,6],[62,13,0,6],[62,14,0,6],[62,15,0,6],[62,16,0,6],[62,17,0,6],[62,18,0,6],[62,19,0,6],[62,20,0,6],[62,21,0,6],[62,22,0,6],[62,23,0,6],[62,24,0,6],[62,25,0,6],[62,26,0,6],[62,27,0,6],[62,28,0,6],[62,29,0,6],[62,30,0,6],[62,31,0,6],[62,32,0,6],[62,33,0,6],[62,34,0,6],[62,35,0,6],[62,36,0,6],[62,37,0,6],[62,38,0,6],[62,39,0,6],[62,40,0,6],[62,41,0,6],[62,42,0,6],[62,43,0,6],[62,44,0,6],[62,45,0,6],[62,46,0,6],[62,47,0,6],[62,48,0,6],[62,49,0,6],[62,50,0,6],[62,51,0,6],[62,52,0,6],[62,53,0,6],[62,54,0,6],[62,55,0,6],[62,56,0,6],[62,57,0,6],[62,58,0,6],[62,59,0,6],[62,60,0,6],[62,61,0,6],[62,62,0,6],[62,63,0,6],[62,64,0,6],[62,65,0,6],[62,66,0,6],[62,67,0,6],[62,68,0,6],[62,69,0,6],[62,70,0,6],[62,71,0,6],[62,72,0,6],[62,73,0,6],[62,74,0,6],[62,75,0,6],[62,76,0,6],[62,77,0,6],[62,78,0,6],[62,79,0,6],[62,80,0,6],[62,81,0,6],[62,82,0,6],[62,83,0,6],[62,84,0,6],[62,85,0,6],[62,86,0,6],[62,87,0,6],[62,88,0,6],[62,89,0,6],[62,90,0,6],[62,91,0,6],[62,92,0,6],[62,93,0,6],[62,94,0,6],[62,95,0,6],[62,96,0,6],[62,97,0,6],[62,98,0,6],[62,99,0,6],[62,100,0,6],[62,101,0,6],[62,102,0,6],[62,103,0,6],[62,104,0,6],[62,105,0,6],[62,106,0,6],[62,107,0,6],[62,108,0,6],[62,109,0,6],[62,110,0,6],[62,111,0,6],[62,112,0,6],[62,113,0,6],[62,114,0,6],[62,115,0,6],[62,116,0,6],[62,117,0,6],[62,118,0,6],[62,119,0,6],[62,120,0,6],[62,121,0,6],[62,122,0,6],[62,123,0,6],[62,124,0,6],[62,125,0,6],[62,126,0,6],[62,127,0,6],[63,0,0,12],[63,1,0,3],[63,2,0,3],[63,3,0,3],[63,4,0,12],[63,5,0,3],[63,6,0,3],[63,7,0,3],[63,8,0,3],[63,9,0,3],[63,10,0,3],[63,11,0,3],[63,12,0,3],[63,13,0,3],[63,14,0,3],[63,15,0,3],[63,16,0,3],[63,17,0,3],[63,18,0,3],[63,19,0,3],[63,20,0,3],[63,21,0,3],[63,22,0,3],[63,23,0,3],[63,24,0,3],[63,25,0,3],[63,26,0,3],[63,27,0,3],[63,28,0,3],[63,29,0,3],[63,30,0,3],[63,31,0,3],[63,32,0,3],[63,33,0,3],[63,34,0,3],[63,35,0,3],[63,36,0,3],[63,37,0,3],[63,38,0,3],[63,39,0,3],[63,40,0,3],[63,41,0,3],[63,42,0,3],[63,43,0,3],[63,44,0,3],[63,45,0,3],[63,46,0,3],[63,47,0,3],[63,48,0,3],[63,49,0,3],[63,50,0,3],[63,51,0,3],[63,52,0,3],[63,53,0,3],[63,54,0,3],[63,55,0,3],[63,56,0,3],[63,57,0,3],[63,58,0,3],[63,59,0,3],[63,60,0,3],[63,61,0,3],[63,62,0,3],[63,63,0,3],[63,64,0,3],[63,65,0,3],[63,66,0,3],[63,67,0,3],[63,68,0,3],[63,69,0,3],[63,70,0,3],[63,71,0,3],[63,72,0,3],[63,73,0,3],[63,74,0,3],[63,75,0,3],[63,76,0,3],[63,77,0,3],[63,78,0,3],[63,79,0,3],[63,80,0,3],[63,81,0,3],[63,82,0,3],[63,83,0,3],[63,84,0,3],[63,85,0,3],[63,86,0,3],[63,87,0,3],[63,88,0,3],[63,89,0,3],[63,90,0,3],[63,91,0,3],[63,92,0,3],[63,93,0,3],[63,94,0,3],[63,95,0,3],[63,96,0,3],[63,97,0,3],[63,98,0,3],[63,99,0,3],[63,100,0,3],[63,101,0,3],[63,102,0,3],[63,103,0,3],[63,104,0,3],[63,105,0,3],[63,106,0,3],[63,107,0,3],[63,108,0,3],[63,109,0,3],[63,110,0,3],[63,111,0,3],[63,112,0,3],[63,113,0,3],[63,114,0,3],[63,115,0,3],[63,116,0,3],[63,117,0,3],[63,118,0,3],[63,119,0,3],[63,120,0,3],[63,121,0,3],[63,122,0,3],[63,123,0,12],[63,124,0,3],[63,125,0,3],[63,126,0,3],[63,127,0,12],[64,0,1,12],[64,1,1,3],[64,2,1,3],[64,3,1,3],[64,4,1,12],[64,5,1,3],[64,6,1,3],[64,7,1,3],[64,8,1,3],[64,9,1,3],[64,10,1,3],[64,11,1,3],[64,12,1,3],[64,13,1,3],[64,14,1,3],[64,15,1,3],[64,16,1,3],[64,17,1,3],[64,18,1,3],[64,19,1,3],[64,20,1,3],[64,21,1,3],[64,22,1,3],[64,23,1,3],[64,24,1,3],[64,25,1,3],[64,26,1,3],[64,27,1,3],[64,28,1,3],[64,29,1,3],[64,30,1,3],[64,31,1,3],[64,32,1,3],[64,33,1,3],[64,34,1,3],[64,35,1,3],[64,36,1,3],[64,37,1,3],[64,38,1,3],[64,39,1,3],[64,40,1,3],[64,41,1,3],[64,42,1,3],[64,43,1,3],[64,44,1,3],[64,45,1,3],[64,46,1,3],[64,47,1,3],[64,48,1,3],[64,49,1,3],[64,50,1,3],[64,51,1,3],[64,52,1,3],[64,53,1,3],[64,54,1,3],[64,55,1,3],[64,56,1,3],[64,57,1,3],[64,58,1,3],[64,59,1,3],[64,60,1,3],[64,61,1,3],[64,62,1,3],[64,63,1,3],[64,64,1,3],[64,65,1,3],[64,66,1,3],[64,67,1,3],[64,68,1,3],[64,69,1,3],[64,70,1,3],[64,71,1,3],[64,72,1,3],[64,73,1,3],[64,74,1,3],[64,75,1,3],[64,76,1,3],[64,77,1,3],[64,78,1,3],[64,79,1,3],[64,80,1,3],[64,81,1,3],[64,82,1,3],[64,83,1,3],[64,84,1,3],[64,85,1,3],[64,86,1,3],[64,87,1,3],[64,88,1,3],[64,89,1,3],[64,90,1,3],[64,91,1,3],[64,92,1,3],[64,93,1,3],[64,94,1,3],[64,95,1,3],[64,96,1,3],[64,97,1,3],[64,98,1,3],[64,99,1,3],[64,100,1,3],[64,101,1,3],[64,102,1,3],[64,103,1,3],[64,104,1,3],[64,105,1,3],[64,106,1,3],[64,107,1,3],[64,108,1,3],[64,109,1,3],[64,110,1,3],[64,111,1,3],[64,112,1,3],[64,113,1,3],[64,114,1,3],[64,115,1,3],[64,116,1,3],[64,117,1,3],[64,118,1,3],[64,119,1,3],[64,120,1,3],[64,121,1,3],[64,122,1,3],[64,123,1,12],[64,124,1,3],[64,125,1,3],[64,126,1,3],[64,127,1,12],[65,0,0,65],[65,1,0,65],[65,2,0,65],[65,3,0,65],[65,4,0,65],[65,5,0,65],[65,6,0,65],[65,7,0,65],[65,8,0,65],[65,9,0,65],[65,10,0,65],[65,11,0,65],[65,12,0,65],[65,13,0,65],[65,14,0,65],[65,15,0,65],[65,16,0,65],[65,17,0,65],[65,18,0,65],[65,19,0,65],[65,20,0,65],[65,21,0,65],[65,22,0,65],[65,23,0,65],[65,24,0,65],[65,25,0,65],[65,26,0,65],[65,27,0,65],[65,28,0,65],[65,29,0,65],[65,30,0,65],[65,31,0,65],[65,32,0,65],[65,33,0,65],[65,34,0,65],[65,35,0,65],[65,36,0,65],[65,37,0,65],[65,38,0,65],[65,39,0,65],[65,40,0,65],[65,41,0,65],[65,42,0,65],[65,43,0,65],[65,44,0,65],[65,45,0,65],[65,46,0,65],[65,47,0,65],[65,48,0,65],[65,49,0,65],[65,50,0,65],[65,51,0,65],[65,52,0,65],[65,53,0,65],[65,54,0,65],[65,55,0,65],[65,56,0,65],[65,57,0,65],[65,58,0,65],[65,59,0,65],[65,60,0,65],[65,61,0,65],[65,62,0,65],[65,63,0,65],[65,64,0,65],[65,65,0,65],[65,66,0,65],[65,67,0,65],[65,68,0,65],[65,69,0,65],[65,70,0,65],[65,71,0,65],[65,72,0,65],[65,73,0,65],[65,74,0,65],[65,75,0,65],[65,76,0,65],[65,77,0,65],[65,78,0,65],[65,79,0,65],[65,80,0,65],[65,81,0,65],[65,82,0,65],[65,83,0,65],[65,84,0,65],[65,85,0,65],[65,86,0,65],[65,87,0,65],[65,88,0,65],[65,89,0,65],[65,90,0,65],[65,91,0,65],[65,92,0,65],[65,93,0,65],[65,94,0,65],[65,95,0,65],[65,96,0,65],[65,97,0,65],[65,98,0,65],[65,99,0,65],[65,100,0,65],[65,101,0,65],[65,102,0,65],[65,103,0,65],[65,104,0,65],[65,105,0,65],[65,106,0,65],[65,107,0,65],[65,108,0,65],[65,109,0,65],[65,110,0,65],[65,111,0,65],[65,112,0,65],[65,113,0,65],[65,114,0,65],[65,115,0,65],[65,116,0,65],[65,117,0,65],[65,118,0,65],[65,119,0,65],[65,120,0,65],[65,121,0,65],[65,122,0,65],[65,123,0,65],[65,124,0,65],[65,125,0,65],[65,126,0,65],[65,127,0,65],[66,0,0,66],[66,1,0,66],[66,2,0,66],[66,3,0,66],[66,4,0,66],[66,5,0,66],[66,6,0,66],[66,7,0,66],[66,8,0,66],[66,9,0,66],[66,10,0,66],[66,11,0,66],[66,12,0,66],[66,13,0,66],[66,14,0,66],[66,15,0,66],[66,16,0,66],[66,17,0,66],[66,18,0,66],[66,19,0,66],[66,20,0,66],[66,21,0,66],[66,22,0,66],[66,23,0,66],[66,24,0,66],[66,25,0,66],[66,26,0,66],[66,27,0,66],[66,28,0,66],[66,29,0,66],[66,30,0,66],[66,31,0,66],[66,32,0,66],[66,33,0,66],[66,34,0,66],[66,35,0,66],[66,36,0,66],[66,37,0,66],[66,38,0,66],[66,39,0,66],[66,40,0,66],[66,41,0,66],[66,42,0,66],[66,43,0,66],[66,44,0,66],[66,45,0,66],[66,46,0,66],[66,47,0,66],[66,48,0,66],[66,49,0,66],[66,50,0,66],[66,51,0,66],[66,52,0,66],[66,53,0,66],[66,54,0,66],[66,55,0,66],[66,56,0,66],[66,57,0,66],[66,58,0,66],[66,59,0,66],[66,60,0,66],[66,61,0,66],[66,62,0,66],[66,63,0,66],[66,64,0,66],[66,65,0,66],[66,66,0,66],[66,67,0,66],[66,68,0,66],[66,69,0,66],[66,70,0,66],[66,71,0,66],[66,72,0,66],[66,73,0,66],[66,74,0,66],[66,75,0,66],[66,76,0,66],[66,77,0,66],[66,78,0,66],[66,79,0,66],[66,80,0,66],[66,81,0,66],[66,82,0,66],[66,83,0,66],[66,84,0,66],[66,85,0,66],[66,86,0,66],[66,87,0,66],[66,88,0,66],[66,89,0,66],[66,90,0,66],[66,91,0,66],[66,92,0,66],[66,93,0,66],[66,94,0,66],[66,95,0,66],[66,96,0,66],[66,97,0,66],[66,98,0,66],[66,99,0,66],[66,100,0,66],[66,101,0,66],[66,102,0,66],[66,103,0,66],[66,104,0,66],[66,105,0,66],[66,106,0,66],[66,107,0,66],[66,108,0,66],[66,109,0,66],[66,110,0,66],[66,111,0,66],[66,112,0,66],[66,113,0,66],[66,114,0,66],[66,115,0,66],[66,116,0,66],[66,117,0,66],[66,118,0,66],[66,119,0,66],[66,120,0,66],[66,121,0,66],[66,122,0,66],[66,123,0,66],[66,124,0,66],[66,125,0,66],[66,126,0,66],[66,127,0,66],[67,0,0,66],[67,1,0,3],[67,2,0,3],[67,3,0,3],[67,4,0,3],[67,5,0,3],[67,6,0,3],[67,7,0,3],[67,8,0,66],[67,9,0,3],[67,10,0,3],[67,11,0,3],[67,12,0,3],[67,13,0,3],[67,14,0,3],[67,15,0,3],[67,16,0,3],[67,17,0,3],[67,18,0,3],[67,19,0,3],[67,20,0,66],[67,21,0,3],[67,22,0,3],[67,23,0,3],[67,24,0,3],[67,25,0,3],[67,26,0,3],[67,27,0,3],[67,28,0,66],[67,29,0,3],[67,30,0,3],[67,31,0,3],[67,32,0,3],[67,33,0,3],[67,34,0,66],[67,35,0,3],[67,36,0,3],[67,37,0,3],[67,38,0,3],[67,39,0,3],[67,40,0,3],[67,41,0,3],[67,42,0,66],[67,43,0,3],[67,44,0,3],[67,45,0,3],[67,46,0,3],[67,47,0,3],[67,48,0,3],[67,49,0,3],[67,50,0,3],[67,51,0,3],[67,52,0,3],[67,53,0,3],[67,54,0,66],[67,55,0,3],[67,56,0,3],[67,57,0,3],[67,58,0,3],[67,59,0,3],[67,60,0,3],[67,61,0,3],[67,62,0,66],[67,63,0,3],[67,64,0,3],[67,65,0,66],[67,66,0,3],[67,67,0,3],[67,68,0,3],[67,69,0,3],[67,70,0,3],[67,71,0,3],[67,72,0,3],[67,73,0,66],[67,74,0,3],[67,75,0,3],[67,76,0,3],[67,77,0,3],[67,78,0,3],[67,79,0,3],[67,80,0,3],[67,81,0,3],[67,82,0,3],[67,83,0,3],[67,84,0,3],[67,85,0,66],[67,86,0,3],[67,87,0,3],[67,88,0,3],[67,89,0,3],[67,90,0,3],[67,91,0,3],[67,92,0,3],[67,93,0,66],[67,94,0,3],[67,95,0,3],[67,96,0,3],[67,97,0,3],[67,98,0,3],[67,99,0,66],[67,100,0,3],[67,101,0,3],[67,102,0,3],[67,103,0,3],[67,104,0,3],[67,105,0,3],[67,106,0,3],[67,107,0,66],[67,108,0,3],[67,109,0,3],[67,110,0,3],[67,111,0,3],[67,112,0,3],[67,113,0,3],[67,114,0,3],[67,115,0,3],[67,116,0,3],[67,117,0,3],[67,118,0,3],[67,119,0,66],[67,120,0,3],[67,121,0,3],[67,122,0,3],[67,123,0,3],[67,124,0,3],[67,125,0,3],[67,126,0,3],[67,127,0,66],[68,0,0,68],[68,1,0,68],[68,2,0,68],[68,3,0,68],[68,4,0,68],[68,5,0,68],[68,6,0,68],[68,7,0,68],[68,8,0,68],[68,9,0,68],[68,10,0,68],[68,11,0,68],[68,12,0,68],[68,13,0,68],[68,14,0,68],[68,15,0,68],[68,16,0,68],[68,17,0,68],[68,18,0,68],[68,19,0,68],[68,20,0,68],[68,21,0,68],[68,22,0,68],[68,23,0,68],[68,24,0,68],[68,25,0,68],[68,26,0,68],[68,27,0,68],[68,28,0,68],[68,29,0,68],[68,30,0,68],[68,31,0,68],[68,32,0,68],[68,33,0,68],[68,34,0,68],[68,35,0,68],[68,36,0,68],[68,37,0,68],[68,38,0,68],[68,39,0,68],[68,40,0,68],[68,41,0,68],[68,42,0,68],[68,43,0,68],[68,44,0,68],[68,45,0,68],[68,46,0,68],[68,47,0,68],[68,48,0,68],[68,49,0,68],[68,50,0,68],[68,51,0,68],[68,52,0,68],[68,53,0,68],[68,54,0,68],[68,55,0,68],[68,56,0,68],[68,57,0,68],[68,58,0,68],[68,59,0,68],[68,60,0,68],[68,61,0,68],[68,62,0,68],[68,63,0,68],[68,64,0,68],[68,65,0,68],[68,66,0,68],[68,67,0,68],[68,68,0,68],[68,69,0,68],[68,70,0,68],[68,71,0,68],[68,72,0,68],[68,73,0,68],[68,74,0,68],[68,75,0,68],[68,76,0,68],[68,77,0,68],[68,78,0,68],[68,79,0,68],[68,80,0,68],[68,81,0,68],[68,82,0,68],[68,83,0,68],[68,84,0,68],[68,85,0,68],[68,86,0,68],[68,87,0,68],[68,88,0,68],[68,89,0,68],[68,90,0,68],[68,91,0,68],[68,92,0,68],[68,93,0,68],[68,94,0,68],[68,95,0,68],[68,96,0,68],[68,97,0,68],[68,98,0,68],[68,99,0,68],[68,100,0,68],[68,101,0,68],[68,102,0,68],[68,103,0,68],[68,104,0,68],[68,105,0,68],[68,106,0,68],[68,107,0,68],[68,108,0,68],[68,109,0,68],[68,110,0,68],[68,111,0,68],[68,112,0,68],[68,113,0,68],[68,114,0,68],[68,115,0,68],[68,116,0,68],[68,117,0,68],[68,118,0,68],[68,119,0,68],[68,120,0,68],[68,121,0,68],[68,122,0,68],[68,123,0,68],[68,124,0,68],[68,125,0,68],[68,126,0,68],[68,127,0,68],[69,0,0,5],[69,1,0,5],[69,2,0,5],[69,3,0,5],[69,4,0,5],[69,5,0,5],[69,6,0,5],[69,7,0,5],[69,8,0,5],[69,9,0,5],[69,10,0,5],[69,11,0,5],[69,12,0,5],[69,13,0,5],[69,14,0,5],[69,15,0,5],[69,16,0,5],[69,17,0,5],[69,18,0,5],[69,19,0,5],[69,20,0,5],[69,21,0,5],[69,22,0,5],[69,23,0,5],[69,24,0,5],[69,25,0,5],[69,26,0,5],[69,27,0,5],[69,28,0,5],[69,29,0,5],[69,30,0,5],[69,31,0,5],[69,32,0,5],[69,33,0,5],[69,34,0,5],[69,35,0,5],[69,36,0,5],[69,37,0,5],[69,38,0,5],[69,39,0,5],[69,40,0,5],[69,41,0,5],[69,42,0,5],[69,43,0,5],[69,44,0,5],[69,45,0,5],[69,46,0,5],[69,47,0,5],[69,48,0,5],[69,49,0,5],[69,50,0,5],[69,51,0,5],[69,52,0,5],[69,53,0,5],[69,54,0,5],[69,55,0,5],[69,56,0,5],[69,57,0,5],[69,58,0,5],[69,59,0,5],[69,60,0,5],[69,61,0,5],[69,62,0,5],[69,63,0,5],[69,64,0,5],[69,65,0,5],[69,66,0,5],[69,67,0,5],[69,68,0,5],[69,69,0,5],[69,70,0,5],[69,71,0,5],[69,72,0,5],[69,73,0,5],[69,74,0,5],[69,75,0,5],[69,76,0,5],[69,77,0,5],[69,78,0,5],[69,79,0,5],[69,80,0,5],[69,81,0,5],[69,82,0,5],[69,83,0,5],[69,84,0,5],[69,85,0,5],[69,86,0,5],[69,87,0,5],[69,88,0,5],[69,89,0,5],[69,90,0,5],[69,91,0,5],[69,92,0,5],[69,93,0,5],[69,94,0,5],[69,95,0,5],[69,96,0,5],[69,97,0,5],[69,98,0,5],[69,99,0,5],[69,100,0,5],[69,101,0,5],[69,102,0,5],[69,103,0,5],[69,104,0,5],[69,105,0,5],[69,106,0,5],[69,107,0,5],[69,108,0,5],[69,109,0,5],[69,110,0,5],[69,111,0,5],[69,112,0,5],[69,113,0,5],[69,114,0,5],[69,115,0,5],[69,116,0,5],[69,117,0,5],[69,118,0,5],[69,119,0,5],[69,120,0,5],[69,121,0,5],[69,122,0,5],[69,123,0,5],[69,124,0,5],[69,125,0,5],[69,126,0,5],[69,127,0,5],[70,0,0,6],[70,1,0,6],[70,2,0,6],[70,3,0,6],[70,4,0,6],[70,5,0,6],[70,6,0,6],[70,7,0,6],[70,8,0,6],[70,9,0,6],[70,10,0,6],[70,11,0,6],[70,12,0,6],[70,13,0,6],[70,14,0,6],[70,15,0,6],[70,16,0,6],[70,17,0,6],[70,18,0,6],[70,19,0,6],[70,20,0,6],[70,21,0,6],[70,22,0,6],[70,23,0,6],[70,24,0,6],[70,25,0,6],[70,26,0,6],[70,27,0,6],[70,28,0,6],[70,29,0,6],[70,30,0,6],[70,31,0,6],[70,32,0,6],[70,33,0,6],[70,34,0,6],[70,35,0,6],[70,36,0,6],[70,37,0,6],[70,38,0,6],[70,39,0,6],[70,40,0,6],[70,41,0,6],[70,42,0,6],[70,43,0,6],[70,44,0,6],[70,45,0,6],[70,46,0,6],[70,47,0,6],[70,48,0,6],[70,49,0,6],[70,50,0,6],[70,51,0,6],[70,52,0,6],[70,53,0,6],[70,54,0,6],[70,55,0,6],[70,56,0,6],[70,57,0,6],[70,58,0,6],[70,59,0,6],[70,60,0,6],[70,61,0,6],[70,62,0,6],[70,63,0,6],[70,64,0,6],[70,65,0,6],[70,66,0,6],[70,67,0,6],[70,68,0,6],[70,69,0,6],[70,70,0,6],[70,71,0,6],[70,72,0,6],[70,73,0,6],[70,74,0,6],[70,75,0,6],[70,76,0,6],[70,77,0,6],[70,78,0,6],[70,79,0,6],[70,80,0,6],[70,81,0,6],[70,82,0,6],[70,83,0,6],[70,84,0,6],[70,85,0,6],[70,86,0,6],[70,87,0,6],[70,88,0,6],[70,89,0,6],[70,90,0,6],[70,91,0,6],[70,92,0,6],[70,93,0,6],[70,94,0,6],[70,95,0,6],[70,96,0,6],[70,97,0,6],[70,98,0,6],[70,99,0,6],[70,100,0,6],[70,101,0,6],[70,102,0,6],[70,103,0,6],[70,104,0,6],[70,105,0,6],[70,106,0,6],[70,107,0,6],[70,108,0,6],[70,109,0,6],[70,110,0,6],[70,111,0,6],[70,112,0,6],[70,113,0,6],[70,114,0,6],[70,115,0,6],[70,116,0,6],[70,117,0,6],[70,118,0,6],[70,119,0,6],[70,120,0,6],[70,121,0,6],[70,122,0,6],[70,123,0,6],[70,124,0,6],[70,125,0,6],[70,126,0,6],[70,127,0,6],[71,0,0,3],[71,1,0,3],[71,2,0,3],[71,3,0,3],[71,4,0,3],[71,5,0,3],[71,6,0,3],[71,7,0,3],[71,8,0,3],[71,9,0,3],[71,10,0,3],[71,11,0,3],[71,12,0,3],[71,13,0,3],[71,14,0,3],[71,15,0,3],[71,16,0,3],[71,17,0,3],[71,18,0,3],[71,19,0,3],[71,20,0,3],[71,21,0,3],[71,22,0,3],[71,23,0,3],[71,24,0,3],[71,25,0,3],[71,26,0,3],[71,27,0,3],[71,28,0,3],[71,29,0,3],[71,30,0,3],[71,31,0,3],[71,32,0,3],[71,33,0,3],[71,34,0,3],[71,35,0,3],[71,36,0,3],[71,37,0,3],[71,38,0,3],[71,39,0,3],[71,40,0,3],[71,41,0,3],[71,42,0,3],[71,43,0,3],[71,44,0,3],[71,45,0,3],[71,46,0,3],[71,47,0,3],[71,48,0,3],[71,49,0,3],[71,50,0,3],[71,51,0,3],[71,52,0,3],[71,53,0,3],[71,54,0,3],[71,55,0,3],[71,56,0,3],[71,57,0,3],[71,58,0,3],[71,59,0,3],[71,60,0,3],[71,61,0,3],[71,62,0,3],[71,63,0,3],[71,64,0,3],[71,65,0,3],[71,66,0,3],[71,67,0,3],[71,68,0,3],[71,69,0,3],[71,70,0,3],[71,71,0,3],[71,72,0,3],[71,73,0,3],[71,74,0,3],[71,75,0,3],[71,76,0,3],[71,77,0,3],[71,78,0,3],[71,79,0,3],[71,80,0,3],[71,81,0,3],[71,82,0,3],[71,83,0,3],[71,84,0,3],[71,85,0,3],[71,86,0,3],[71,87,0,3],[71,88,0,3],[71,89,0,3],[71,90,0,3],[71,91,0,3],[71,92,0,3],[71,93,0,3],[71,94,0,3],[71,95,0,3],[71,96,0,3],[71,97,0,3],[71,98,0,3],[71,99,0,3],[71,100,0,3],[71,101,0,3],[71,102,0,3],[71,103,0,3],[71,104,0,3],[71,105,0,3],[71,106,0,3],[71,107,0,3],[71,108,0,3],[71,109,0,3],[71,110,0,3],[71,111,0,3],[71,112,0,3],[71,113,0,3],[71,114,0,3],[71,115,0,3],[71,116,0,3],[71,117,0,3],[71,118,0,3],[71,119,0,3],[71,120,0,3],[71,121,0,3],[71,122,0,3],[71,123,0,3],[71,124,0,3],[71,125,0,3],[71,126,0,3],[71,127,0,3],[72,0,0,72],[72,1,0,72],[72,2,0,72],[72,3,0,72],[72,4,0,72],[72,5,0,72],[72,6,0,72],[72,7,0,72],[72,8,0,72],[72,9,0,72],[72,10,0,72],[72,11,0,72],[72,12,0,72],[72,13,0,72],[72,14,0,72],[72,15,0,72],[72,16,0,72],[72,17,0,72],[72,18,0,72],[72,19,0,72],[72,20,0,72],[72,21,0,72],[72,22,0,72],[72,23,0,72],[72,24,0,72],[72,25,0,72],[72,26,0,72],[72,27,0,72],[72,28,0,72],[72,29,0,72],[72,30,0,72],[72,31,0,72],[72,32,0,72],[72,33,0,72],[72,34,0,72],[72,35,0,72],[72,36,0,72],[72,37,0,72],[72,38,0,72],[72,39,0,72],[72,40,0,72],[72,41,0,72],[72,42,0,72],[72,43,0,72],[72,44,0,72],[72,45,0,72],[72,46,0,72],[72,47,0,72],[72,48,0,72],[72,49,0,72],[72,50,0,72],[72,51,0,72],[72,52,0,72],[72,53,0,72],[72,54,0,72],[72,55,0,72],[72,56,0,72],[72,57,0,72],[72,58,0,72],[72,59,0,72],[72,60,0,72],[72,61,0,72],[72,62,0,72],[72,63,0,72],[72,64,0,72],[72,65,0,72],[72,66,0,72],[72,67,0,72],[72,68,0,72],[72,69,0,72],[72,70,0,72],[72,71,0,72],[72,72,0,72],[72,73,0,72],[72,74,0,72],[72,75,0,72],[72,76,0,72],[72,77,0,72],[72,78,0,72],[72,79,0,72],[72,80,0,72],[72,81,0,72],[72,82,0,72],[72,83,0,72],[72,84,0,72],[72,85,0,72],[72,86,0,72],[72,87,0,72],[72,88,0,72],[72,89,0,72],[72,90,0,72],[72,91,0,72],[72,92,0,72],[72,93,0,72],[72,94,0,72],[72,95,0,72],[72,96,0,72],[72,97,0,72],[72,98,0,72],[72,99,0,72],[72,100,0,72],[72,101,0,72],[72,102,0,72],[72,103,0,72],[72,104,0,72],[72,105,0,72],[72,106,0,72],[72,107,0,72],[72,108,0,72],[72,109,0,72],[72,110,0,72],[72,111,0,72],[72,112,0,72],[72,113,0,72],[72,114,0,72],[72,115,0,72],[72,116,0,72],[72,117,0,72],[72,118,0,72],[72,119,0,72],[72,120,0,72],[72,121,0,72],[72,122,0,72],[72,123,0,72],[72,124,0,72],[72,125,0,72],[72,126,0,72],[72,127,0,72],[73,0,0,65],[73,1,0,9],[73,2,0,9],[73,3,0,9],[73,4,0,9],[73,5,0,9],[73,6,0,9],[73,7,0,9],[73,8,0,9],[73,9,0,9],[73,10,0,9],[73,11,0,9],[73,12,0,65],[73,13,0,9],[73,14,0,9],[73,15,0,9],[73,16,0,9],[73,17,0,9],[73,18,0,65],[73,19,0,9],[73,20,0,9],[73,21,0,9],[73,22,0,9],[73,23,0,9],[73,24,0,9],[73,25,0,9],[73,26,0,9],[73,27,0,9],[73,28,0,9],[73,29,0,9],[73,30,0,65],[73,31,0,9],[73,32,0,9],[73,33,0,65],[73,34,0,9],[73,35,0,9],[73,36,0,9],[73,37,0,9],[73,38,0,9],[73,39,0,9],[73,40,0,9],[73,41,0,9],[73,42,0,9],[73,43,0,9],[73,44,0,9],[73,45,0,65],[73,46,0,9],[73,47,0,9],[73,48,0,9],[73,49,0,9],[73,50,0,9],[73,51,0,65],[73,52,0,9],[73,53,0,9],[73,54,0,9],[73,55,0,9],[73,56,0,9],[73,57,0,9],[73,58,0,9],[73,59,0,9],[73,60,0,9],[73,61,0,9],[73,62,0,9],[73,63,0,65],[73,64,0,65],[73,65,0,9],[73,66,0,9],[73,67,0,9],[73,68,0,9],[73,69,0,9],[73,70,0,9],[73,71,0,9],[73,72,0,9],[73,73,0,9],[73,74,0,9],[73,75,0,9],[73,76,0,65],[73,77,0,9],[73,78,0,9],[73,79,0,9],[73,80,0,9],[73,81,0,9],[73,82,0,65],[73,83,0,9],[73,84,0,9],[73,85,0,9],[73,86,0,9],[73,87,0,9],[73,88,0,9],[73,89,0,9],[73,90,0,9],[73,91,0,9],[73,92,0,9],[73,93,0,9],[73,94,0,65],[73,95,0,9],[73,96,0,9],[73,97,0,65],[73,98,0,9],[73,99,0,9],[73,100,0,9],[73,101,0,9],[73,102,0,9],[73,103,0,9],[73,104,0,9],[73,105,0,9],[73,106,0,9],[73,107,0,9],[73,108,0,9],[73,109,0,65],[73,110,0,9],[73,111,0,9],[73,112,0,9],[73,113,0,9],[73,114,0,9],[73,115,0,65],[73,116,0,9],[73,117,0,9],[73,118,0,9],[73,119,0,9],[73,120,0,9],[73,121,0,9],[73,122,0,9],[73,123,0,9],[73,124,0,9],[73,125,0,9],[73,126,0,9],[73,127,0,65],[74,0,0,72],[74,1,0,10],[74,2,0,10],[74,3,0,72],[74,4,0,10],[74,5,0,10],[74,6,0,10],[74,7,0,10],[74,8,0,10],[74,9,0,10],[74,10,0,10],[74,11,0,10],[74,12,0,10],[74,13,0,10],[74,14,0,10],[74,15,0,10],[74,16,0,72],[74,17,0,10],[74,18,0,10],[74,19,0,72],[74,20,0,10],[74,21,0,10],[74,22,0,10],[74,23,0,10],[74,24,0,10],[74,25,0,10],[74,26,0,10],[74,27,0,10],[74,28,0,10],[74,29,0,10],[74,30,0,10],[74,31,0,10],[74,32,0,10],[74,33,0,10],[74,34,0,10],[74,35,0,10],[74,36,0,10],[74,37,0,10],[74,38,0,10],[74,39,0,10],[74,40,0,72],[74,41,0,10],[74,42,0,10],[74,43,0,72],[74,44,0,10],[74,45,0,10],[74,46,0,10],[74,47,0,10],[74,48,0,10],[74,49,0,10],[74,50,0,10],[74,51,0,10],[74,52,0,10],[74,53,0,10],[74,54,0,10],[74,55,0,10],[74,56,0,72],[74,57,0,10],[74,58,0,10],[74,59,0,72],[74,60,0,10],[74,61,0,10],[74,62,0,10],[74,63,0,10],[74,64,0,10],[74,65,0,10],[74,66,0,10],[74,67,0,10],[74,68,0,72],[74,69,0,10],[74,70,0,10],[74,71,0,72],[74,72,0,10],[74,73,0,10],[74,74,0,10],[74,75,0,10],[74,76,0,10],[74,77,0,10],[74,78,0,10],[74,79,0,10],[74,80,0,10],[74,81,0,10],[74,82,0,10],[74,83,0,10],[74,84,0,72],[74,85,0,10],[74,86,0,10],[74,87,0,72],[74,88,0,10],[74,89,0,10],[74,90,0,10],[74,91,0,10],[74,92,0,10],[74,93,0,10],[74,94,0,10],[74,95,0,10],[74,96,0,10],[74,97,0,10],[74,98,0,10],[74,99,0,10],[74,100,0,10],[74,101,0,10],[74,102,0,10],[74,103,0,10],[74,104,0,10],[74,105,0,10],[74,106,0,10],[74,107,0,10],[74,108,0,72],[74,109,0,10],[74,110,0,10],[74,111,0,72],[74,112,0,10],[74,113,0,10],[74,114,0,10],[74,115,0,10],[74,116,0,10],[74,117,0,10],[74,118,0,10],[74,119,0,10],[74,120,0,10],[74,121,0,10],[74,122,0,10],[74,123,0,10],[74,124,0,72],[74,125,0,10],[74,126,0,10],[74,127,0,72],[75,0,0,3],[75,1,0,3],[75,2,0,3],[75,3,0,3],[75,4,0,3],[75,5,0,3],[75,6,0,3],[75,7,0,3],[75,8,0,3],[75,9,0,3],[75,10,0,3],[75,11,0,3],[75,12,0,3],[75,13,0,3],[75,14,0,3],[75,15,0,3],[75,16,0,3],[75,17,0,3],[75,18,0,3],[75,19,0,3],[75,20,0,3],[75,21,0,3],[75,22,0,3],[75,23,0,3],[75,24,0,3],[75,25,0,3],[75,26,0,3],[75,27,0,3],[75,28,0,3],[75,29,0,3],[75,30,0,3],[75,31,0,3],[75,32,0,3],[75,33,0,3],[75,34,0,3],[75,35,0,3],[75,36,0,3],[75,37,0,3],[75,38,0,3],[75,39,0,3],[75,40,0,3],[75,41,0,3],[75,42,0,3],[75,43,0,3],[75,44,0,3],[75,45,0,3],[75,46,0,3],[75,47,0,3],[75,48,0,3],[75,49,0,3],[75,50,0,3],[75,51,0,3],[75,52,0,3],[75,53,0,3],[75,54,0,3],[75,55,0,3],[75,56,0,3],[75,57,0,3],[75,58,0,3],[75,59,0,3],[75,60,0,3],[75,61,0,3],[75,62,0,3],[75,63,0,3],[75,64,0,3],[75,65,0,3],[75,66,0,3],[75,67,0,3],[75,68,0,3],[75,69,0,3],[75,70,0,3],[75,71,0,3],[75,72,0,3],[75,73,0,3],[75,74,0,3],[75,75,0,3],[75,76,0,3],[75,77,0,3],[75,78,0,3],[75,79,0,3],[75,80,0,3],[75,81,0,3],[75,82,0,3],[75,83,0,3],[75,84,0,3],[75,85,0,3],[75,86,0,3],[75,87,0,3],[75,88,0,3],[75,89,0,3],[75,90,0,3],[75,91,0,3],[75,92,0,3],[75,93,0,3],[75,94,0,3],[75,95,0,3],[75,96,0,3],[75,97,0,3],[75,98,0,3],[75,99,0,3],[75,100,0,3],[75,101,0,3],[75,102,0,3],[75,103,0,3],[75,104,0,3],[75,105,0,3],[75,106,0,3],[75,107,0,3],[75,108,0,3],[75,109,0,3],[75,110,0,3],[75,111,0,3],[75,112,0,3],[75,113,0,3],[75,114,0,3],[75,115,0,3],[75,116,0,3],[75,117,0,3],[75,118,0,3],[75,119,0,3],[75,120,0,3],[75,121,0,3],[75,122,0,3],[75,123,0,3],[75,124,0,3],[75,125,0,3],[75,126,0,3],[75,127,0,3],[76,0,0,12],[76,1,0,12],[76,2,0,12],[76,3,0,12],[76,4,0,12],[76,5,0,12],[76,6,0,12],[76,7,0,12],[76,8,0,12],[76,9,0,12],[76,10,0,12],[76,11,0,12],[76,12,0,12],[76,13,0,12],[76,14,0,12],[76,15,0,12],[76,16,0,12],[76,17,0,12],[76,18,0,12],[76,19,0,12],[76,20,0,12],[76,21,0,12],[76,22,0,12],[76,23,0,12],[76,24,0,12],[76,25,0,12],[76,26,0,12],[76,27,0,12],[76,28,0,12],[76,29,0,12],[76,30,0,12],[76,31,0,12],[76,32,0,12],[76,33,0,12],[76,34,0,12],[76,35,0,12],[76,36,0,12],[76,37,0,12],[76,38,0,12],[76,39,0,12],[76,40,0,12],[76,41,0,12],[76,42,0,12],[76,43,0,12],[76,44,0,12],[76,45,0,12],[76,46,0,12],[76,47,0,12],[76,48,0,12],[76,49,0,12],[76,50,0,12],[76,51,0,12],[76,52,0,12],[76,53,0,12],[76,54,0,12],[76,55,0,12],[76,56,0,12],[76,57,0,12],[76,58,0,12],[76,59,0,12],[76,60,0,12],[76,61,0,12],[76,62,0,12],[76,63,0,12],[76,64,0,12],[76,65,0,12],[76,66,0,12],[76,67,0,12],[76,68,0,12],[76,69,0,12],[76,70,0,12],[76,71,0,12],[76,72,0,12],[76,73,0,12],[76,74,0,12],[76,75,0,12],[76,76,0,12],[76,77,0,12],[76,78,0,12],[76,79,0,12],[76,80,0,12],[76,81,0,12],[76,82,0,12],[76,83,0,12],[76,84,0,12],[76,85,0,12],[76,86,0,12],[76,87,0,12],[76,88,0,12],[76,89,0,12],[76,90,0,12],[76,91,0,12],[76,92,0,12],[76,93,0,12],[76,94,0,12],[76,95,0,12],[76,96,0,12],[76,97,0,12],[76,98,0,12],[76,99,0,12],[76,100,0,12],[76,101,0,12],[76,102,0,12],[76,103,0,12],[76,104,0,12],[76,105,0,12],[76,106,0,12],[76,107,0,12],[76,108,0,12],[76,109,0,12],[76,110,0,12],[76,111,0,12],[76,112,0,12],[76,113,0,12],[76,114,0,12],[76,115,0,12],[76,116,0,12],[76,117,0,12],[76,118,0,12],[76,119,0,12],[76,120,0,12],[76,121,0,12],[76,122,0,12],[76,123,0,12],[76,124,0,12],[76,125,0,12],[76,126,0,12],[76,127,0,12],[77,0,0,5],[77,1,0,5],[77,2,0,5],[77,3,0,5],[77,4,0,5],[77,5,0,5],[77,6,0,5],[77,7,0,5],[77,8,0,5],[77,9,0,5],[77,10,0,5],[77,11,0,5],[77,12,0,5],[77,13,0,5],[77,14,0,5],[77,15,0,5],[77,16,0,5],[77,17,0,5],[77,18,0,5],[77,19,0,5],[77,20,0,5],[77,21,0,5],[77,22,0,5],[77,23,0,5],[77,24,0,5],[77,25,0,5],[77,26,0,5],[77,27,0,5],[77,28,0,5],[77,29,0,5],[77,30,0,5],[77,31,0,5],[77,32,0,5],[77,33,0,5],[77,34,0,5],[77,35,0,5],[77,36,0,5],[77,37,0,5],[77,38,0,5],[77,39,0,5],[77,40,0,5],[77,41,0,5],[77,42,0,5],[77,43,0,5],[77,44,0,5],[77,45,0,5],[77,46,0,5],[77,47,0,5],[77,48,0,5],[77,49,0,5],[77,50,0,5],[77,51,0,5],[77,52,0,5],[77,53,0,5],[77,54,0,5],[77,55,0,5],[77,56,0,5],[77,57,0,5],[77,58,0,5],[77,59,0,5],[77,60,0,5],[77,61,0,5],[77,62,0,5],[77,63,0,5],[77,64,0,5],[77,65,0,5],[77,66,0,5],[77,67,0,5],[77,68,0,5],[77,69,0,5],[77,70,0,5],[77,71,0,5],[77,72,0,5],[77,73,0,5],[77,74,0,5],[77,75,0,5],[77,76,0,5],[77,77,0,5],[77,78,0,5],[77,79,0,5],[77,80,0,5],[77,81,0,5],[77,82,0,5],[77,83,0,5],[77,84,0,5],[77,85,0,5],[77,86,0,5],[77,87,0,5],[77,88,0,5],[77,89,0,5],[77,90,0,5],[77,91,0,5],[77,92,0,5],[77,93,0,5],[77,94,0,5],[77,95,0,5],[77,96,0,5],[77,97,0,5],[77,98,0,5],[77,99,0,5],[77,100,0,5],[77,101,0,5],[77,102,0,5],[77,103,0,5],[77,104,0,5],[77,105,0,5],[77,106,0,5],[77,107,0,5],[77,108,0,5],[77,109,0,5],[77,110,0,5],[77,111,0,5],[77,112,0,5],[77,113,0,5],[77,114,0,5],[77,115,0,5],[77,116,0,5],[77,117,0,5],[77,118,0,5],[77,119,0,5],[77,120,0,5],[77,121,0,5],[77,122,0,5],[77,123,0,5],[77,124,0,5],[77,125,0,5],[77,126,0,5],[77,127,0,5],[78,0,0,6],[78,1,0,6],[78,2,0,6],[78,3,0,6],[78,4,0,6],[78,5,0,6],[78,6,0,6],[78,7,0,6],[78,8,0,6],[78,9,0,6],[78,10,0,6],[78,11,0,6],[78,12,0,6],[78,13,0,6],[78,14,0,6],[78,15,0,6],[78,16,0,6],[78,17,0,6],[78,18,0,6],[78,19,0,6],[78,20,0,6],[78,21,0,6],[78,22,0,6],[78,23,0,6],[78,24,0,6],[78,25,0,6],[78,26,0,6],[78,27,0,6],[78,28,0,6],[78,29,0,6],[78,30,0,6],[78,31,0,6],[78,32,0,6],[78,33,0,6],[78,34,0,6],[78,35,0,6],[78,36,0,6],[78,37,0,6],[78,38,0,6],[78,39,0,6],[78,40,0,6],[78,41,0,6],[78,42,0,6],[78,43,0,6],[78,44,0,6],[78,45,0,6],[78,46,0,6],[78,47,0,6],[78,48,0,6],[78,49,0,6],[78,50,0,6],[78,51,0,6],[78,52,0,6],[78,53,0,6],[78,54,0,6],[78,55,0,6],[78,56,0,6],[78,57,0,6],[78,58,0,6],[78,59,0,6],[78,60,0,6],[78,61,0,6],[78,62,0,6],[78,63,0,6],[78,64,0,6],[78,65,0,6],[78,66,0,6],[78,67,0,6],[78,68,0,6],[78,69,0,6],[78,70,0,6],[78,71,0,6],[78,72,0,6],[78,73,0,6],[78,74,0,6],[78,75,0,6],[78,76,0,6],[78,77,0,6],[78,78,0,6],[78,79,0,6],[78,80,0,6],[78,81,0,6],[78,82,0,6],[78,83,0,6],[78,84,0,6],[78,85,0,6],[78,86,0,6],[78,87,0,6],[78,88,0,6],[78,89,0,6],[78,90,0,6],[78,91,0,6],[78,92,0,6],[78,93,0,6],[78,94,0,6],[78,95,0,6],[78,96,0,6],[78,97,0,6],[78,98,0,6],[78,99,0,6],[78,100,0,6],[78,101,0,6],[78,102,0,6],[78,103,0,6],[78,104,0,6],[78,105,0,6],[78,106,0,6],[78,107,0,6],[78,108,0,6],[78,109,0,6],[78,110,0,6],[78,111,0,6],[78,112,0,6],[78,113,0,6],[78,114,0,6],[78,115,0,6],[78,116,0,6],[78,117,0,6],[78,118,0,6],[78,119,0,6],[78,120,0,6],[78,121,0,6],[78,122,0,6],[78,123,0,6],[78,124,0,6],[78,125,0,6],[78,126,0,6],[78,127,0,6],[79,0,0,5],[79,1,0,3],[79,2,0,3],[79,3,0,5],[79,4,0,3],[79,5,0,3],[79,6,0,3],[79,7,0,3],[79,8,0,3],[79,9,0,3],[79,10,0,3],[79,11,0,3],[79,12,0,3],[79,13,0,3],[79,14,0,3],[79,15,0,3],[79,16,0,5],[79,17,0,3],[79,18,0,3],[79,19,0,5],[79,20,0,3],[79,21,0,3],[79,22,0,3],[79,23,0,3],[79,24,0,3],[79,25,0,3],[79,26,0,3],[79,27,0,3],[79,28,0,3],[79,29,0,3],[79,30,0,3],[79,31,0,3],[79,32,0,3],[79,33,0,3],[79,34,0,3],[79,35,0,3],[79,36,0,3],[79,37,0,3],[79,38,0,3],[79,39,0,3],[79,40,0,5],[79,41,0,3],[79,42,0,3],[79,43,0,5],[79,44,0,3],[79,45,0,3],[79,46,0,3],[79,47,0,3],[79,48,0,3],[79,49,0,3],[79,50,0,3],[79,51,0,3],[79,52,0,3],[79,53,0,3],[79,54,0,3],[79,55,0,3],[79,56,0,5],[79,57,0,3],[79,58,0,3],[79,59,0,5],[79,60,0,3],[79,61,0,3],[79,62,0,3],[79,63,0,3],[79,64,0,3],[79,65,0,3],[79,66,0,3],[79,67,0,3],[79,68,0,5],[79,69,0,3],[79,70,0,3],[79,71,0,5],[79,72,0,3],[79,73,0,3],[79,74,0,3],[79,75,0,3],[79,76,0,3],[79,77,0,3],[79,78,0,3],[79,79,0,3],[79,80,0,3],[79,81,0,3],[79,82,0,3],[79,83,0,3],[79,84,0,5],[79,85,0,3],[79,86,0,3],[79,87,0,5],[79,88,0,3],[79,89,0,3],[79,90,0,3],[79,91,0,3],[79,92,0,3],[79,93,0,3],[79,94,0,3],[79,95,0,3],[79,96,0,3],[79,97,0,3],[79,98,0,3],[79,99,0,3],[79,100,0,3],[79,101,0,3],[79,102,0,3],[79,103,0,3],[79,104,0,3],[79,105,0,3],[79,106,0,3],[79,107,0,3],[79,108,0,5],[79,109,0,3],[79,110,0,3],[79,111,0,5],[79,112,0,3],[79,113,0,3],[79,114,0,3],[79,115,0,3],[79,116,0,3],[79,117,0,3],[79,118,0,3],[79,119,0,3],[79,120,0,3],[79,121,0,3],[79,122,0,3],[79,123,0,3],[79,124,0,5],[79,125,0,3],[79,126,0,3],[79,127,0,5],[80,0,0,80],[80,1,0,80],[80,2,0,80],[80,3,0,80],[80,4,0,80],[80,5,0,80],[80,6,0,80],[80,7,0,80],[80,8,0,80],[80,9,0,80],[80,10,0,80],[80,11,0,80],[80,12,0,80],[80,13,0,80],[80,14,0,80],[80,15,0,80],[80,16,0,80],[80,17,0,80],[80,18,0,80],[80,19,0,80],[80,20,0,80],[80,21,0,80],[80,22,0,80],[80,23,0,80],[80,24,0,80],[80,25,0,80],[80,26,0,80],[80,27,0,80],[80,28,0,80],[80,29,0,80],[80,30,0,80],[80,31,0,80],[80,32,0,80],[80,33,0,80],[80,34,0,80],[80,35,0,80],[80,36,0,80],[80,37,0,80],[80,38,0,80],[80,39,0,80],[80,40,0,80],[80,41,0,80],[80,42,0,80],[80,43,0,80],[80,44,0,80],[80,45,0,80],[80,46,0,80],[80,47,0,80],[80,48,0,80],[80,49,0,80],[80,50,0,80],[80,51,0,80],[80,52,0,80],[80,53,0,80],[80,54,0,80],[80,55,0,80],[80,56,0,80],[80,57,0,80],[80,58,0,80],[80,59,0,80],[80,60,0,80],[80,61,0,80],[80,62,0,80],[80,63,0,80],[80,64,0,80],[80,65,0,80],[80,66,0,80],[80,67,0,80],[80,68,0,80],[80,69,0,80],[80,70,0,80],[80,71,0,80],[80,72,0,80],[80,73,0,80],[80,74,0,80],[80,75,0,80],[80,76,0,80],[80,77,0,80],[80,78,0,80],[80,79,0,80],[80,80,0,80],[80,81,0,80],[80,82,0,80],[80,83,0,80],[80,84,0,80],[80,85,0,80],[80,86,0,80],[80,87,0,80],[80,88,0,80],[80,89,0,80],[80,90,0,80],[80,91,0,80],[80,92,0,80],[80,93,0,80],[80,94,0,80],[80,95,0,80],[80,96,0,80],[80,97,0,80],[80,98,0,80],[80,99,0,80],[80,100,0,80],[80,101,0,80],[80,102,0,80],[80,103,0,80],[80,104,0,80],[80,105,0,80],[80,106,0,80],[80,107,0,80],[80,108,0,80],[80,109,0,80],[80,110,0,80],[80,111,0,80],[80,112,0,80],[80,113,0,80],[80,114,0,80],[80,115,0,80],[80,116,0,80],[80,117,0,80],[80,118,0,80],[80,119,0,80],[80,120,0,80],[80,121,0,80],[80,122,0,80],[80,123,0,80],[80,124,0,80],[80,125,0,80],[80,126,0,80],[80,127,0,80],[81,0,0,17],[81,1,0,17],[81,2,0,17],[81,3,0,17],[81,4,0,17],[81,5,0,17],[81,6,0,17],[81,7,0,17],[81,8,0,17],[81,9,0,17],[81,10,0,17],[81,11,0,17],[81,12,0,17],[81,13,0,17],[81,14,0,17],[81,15,0,17],[81,16,0,17],[81,17,0,17],[81,18,0,17],[81,19,0,17],[81,20,0,17],[81,21,0,17],[81,22,0,17],[81,23,0,17],[81,24,0,17],[81,25,0,17],[81,26,0,17],[81,27,0,17],[81,28,0,17],[81,29,0,17],[81,30,0,17],[81,31,0,17],[81,32,0,17],[81,33,0,17],[81,34,0,17],[81,35,0,17],[81,36,0,17],[81,37,0,17],[81,38,0,17],[81,39,0,17],[81,40,0,17],[81,41,0,17],[81,42,0,17],[81,43,0,17],[81,44,0,17],[81,45,0,17],[81,46,0,17],[81,47,0,17],[81,48,0,17],[81,49,0,17],[81,50,0,17],[81,51,0,17],[81,52,0,17],[81,53,0,17],[81,54,0,17],[81,55,0,17],[81,56,0,17],[81,57,0,17],[81,58,0,17],[81,59,0,17],[81,60,0,17],[81,61,0,17],[81,62,0,17],[81,63,0,17],[81,64,0,17],[81,65,0,17],[81,66,0,17],[81,67,0,17],[81,68,0,17],[81,69,0,17],[81,70,0,17],[81,71,0,17],[81,72,0,17],[81,73,0,17],[81,74,0,17],[81,75,0,17],[81,76,0,17],[81,77,0,17],[81,78,0,17],[81,79,0,17],[81,80,0,17],[81,81,0,17],[81,82,0,17],[81,83,0,17],[81,84,0,17],[81,85,0,17],[81,86,0,17],[81,87,0,17],[81,88,0,17],[81,89,0,17],[81,90,0,17],[81,91,0,17],[81,92,0,17],[81,93,0,17],[81,94,0,17],[81,95,0,17],[81,96,0,17],[81,97,0,17],[81,98,0,17],[81,99,0,17],[81,100,0,17],[81,101,0,17],[81,102,0,17],[81,103,0,17],[81,104,0,17],[81,105,0,17],[81,106,0,17],[81,107,0,17],[81,108,0,17],[81,109,0,17],[81,110,0,17],[81,111,0,17],[81,112,0,17],[81,113,0,17],[81,114,0,17],[81,115,0,17],[81,116,0,17],[81,117,0,17],[81,118,0,17],[81,119,0,17],[81,120,0,17],[81,121,0,17],[81,122,0,17],[81,123,0,17],[81,124,0,17],[81,125,0,17],[81,126,0,17],[81,127,0,17],[82,0,0,18],[82,1,0,18],[82,2,0,18],[82,3,0,18],[82,4,0,18],[82,5,0,18],[82,6,0,18],[82,7,0,18],[82,8,0,18],[82,9,0,18],[82,10,0,18],[82,11,0,18],[82,12,0,18],[82,13,0,18],[82,14,0,18],[82,15,0,18],[82,16,0,18],[82,17,0,18],[82,18,0,18],[82,19,0,18],[82,20,0,18],[82,21,0,18],[82,22,0,18],[82,23,0,18],[82,24,0,18],[82,25,0,18],[82,26,0,18],[82,27,0,18],[82,28,0,18],[82,29,0,18],[82,30,0,18],[82,31,0,18],[82,32,0,18],[82,33,0,18],[82,34,0,18],[82,35,0,18],[82,36,0,18],[82,37,0,18],[82,38,0,18],[82,39,0,18],[82,40,0,18],[82,41,0,18],[82,42,0,18],[82,43,0,18],[82,44,0,18],[82,45,0,18],[82,46,0,18],[82,47,0,18],[82,48,0,18],[82,49,0,18],[82,50,0,18],[82,51,0,18],[82,52,0,18],[82,53,0,18],[82,54,0,18],[82,55,0,18],[82,56,0,18],[82,57,0,18],[82,58,0,18],[82,59,0,18],[82,60,0,18],[82,61,0,18],[82,62,0,18],[82,63,0,18],[82,64,0,18],[82,65,0,18],[82,66,0,18],[82,67,0,18],[82,68,0,18],[82,69,0,18],[82,70,0,18],[82,71,0,18],[82,72,0,18],[82,73,0,18],[82,74,0,18],[82,75,0,18],[82,76,0,18],[82,77,0,18],[82,78,0,18],[82,79,0,18],[82,80,0,18],[82,81,0,18],[82,82,0,18],[82,83,0,18],[82,84,0,18],[82,85,0,18],[82,86,0,18],[82,87,0,18],[82,88,0,18],[82,89,0,18],[82,90,0,18],[82,91,0,18],[82,92,0,18],[82,93,0,18],[82,94,0,18],[82,95,0,18],[82,96,0,18],[82,97,0,18],[82,98,0,18],[82,99,0,18],[82,100,0,18],[82,101,0,18],[82,102,0,18],[82,103,0,18],[82,104,0,18],[82,105,0,18],[82,106,0,18],[82,107,0,18],[82,108,0,18],[82,109,0,18],[82,110,0,18],[82,111,0,18],[82,112,0,18],[82,113,0,18],[82,114,0,18],[82,115,0,18],[82,116,0,18],[82,117,0,18],[82,118,0,18],[82,119,0,18],[82,120,0,18],[82,121,0,18],[82,122,0,18],[82,123,0,18],[82,124,0,18],[82,125,0,18],[82,126,0,18],[82,127,0,18],[83,0,0,3],[83,1,0,3],[83,2,0,3],[83,3,0,3],[83,4,0,3],[83,5,0,3],[83,6,0,3],[83,7,0,3],[83,8,0,3],[83,9,0,3],[83,10,0,3],[83,11,0,3],[83,12,0,3],[83,13,0,3],[83,14,0,3],[83,15,0,3],[83,16,0,3],[83,17,0,3],[83,18,0,3],[83,19,0,3],[83,20,0,3],[83,21,0,3],[83,22,0,3],[83,23,0,3],[83,24,0,3],[83,25,0,3],[83,26,0,3],[83,27,0,3],[83,28,0,3],[83,29,0,3],[83,30,0,3],[83,31,0,3],[83,32,0,3],[83,33,0,3],[83,34,0,3],[83,35,0,3],[83,36,0,3],[83,37,0,3],[83,38,0,3],[83,39,0,3],[83,40,0,3],[83,41,0,3],[83,42,0,3],[83,43,0,3],[83,44,0,3],[83,45,0,3],[83,46,0,3],[83,47,0,3],[83,48,0,3],[83,49,0,3],[83,50,0,3],[83,51,0,3],[83,52,0,3],[83,53,0,3],[83,54,0,3],[83,55,0,3],[83,56,0,3],[83,57,0,3],[83,58,0,3],[83,59,0,3],[83,60,0,3],[83,61,0,3],[83,62,0,3],[83,63,0,3],[83,64,0,3],[83,65,0,3],[83,66,0,3],[83,67,0,3],[83,68,0,3],[83,69,0,3],[83,70,0,3],[83,71,0,3],[83,72,0,3],[83,73,0,3],[83,74,0,3],[83,75,0,3],[83,76,0,3],[83,77,0,3],[83,78,0,3],[83,79,0,3],[83,80,0,3],[83,81,0,3],[83,82,0,3],[83,83,0,3],[83,84,0,3],[83,85,0,3],[83,86,0,3],[83,87,0,3],[83,88,0,3],[83,89,0,3],[83,90,0,3],[83,91,0,3],[83,92,0,3],[83,93,0,3],[83,94,0,3],[83,95,0,3],[83,96,0,3],[83,97,0,3],[83,98,0,3],[83,99,0,3],[83,100,0,3],[83,101,0,3],[83,102,0,3],[83,103,0,3],[83,104,0,3],[83,105,0,3],[83,106,0,3],[83,107,0,3],[83,108,0,3],[83,109,0,3],[83,110,0,3],[83,111,0,3],[83,112,0,3],[83,113,0,3],[83,114,0,3],[83,115,0,3],[83,116,0,3],[83,117,0,3],[83,118,0,3],[83,119,0,3],[83,120,0,3],[83,121,0,3],[83,122,0,3],[83,123,0,3],[83,124,0,3],[83,125,0,3],[83,126,0,3],[83,127,0,3],[84,0,0,68],[84,1,0,68],[84,2,0,20],[84,3,0,20],[84,4,0,20],[84,5,0,20],[84,6,0,20],[84,7,0,20],[84,8,0,20],[84,9,0,20],[84,10,0,20],[84,11,0,20],[84,12,0,20],[84,13,0,20],[84,14,0,20],[84,15,0,20],[84,16,0,20],[84,17,0,20],[84,18,0,20],[84,19,0,20],[84,20,0,20],[84,21,0,20],[84,22,0,20],[84,23,0,20],[84,24,0,68],[84,25,0,68],[84,26,0,20],[84,27,0,20],[84,28,0,20],[84,29,0,20],[84,30,0,20],[84,31,0,20],[84,32,0,20],[84,33,0,20],[84,34,0,20],[84,35,0,20],[84,36,0,68],[84,37,0,68],[84,38,0,20],[84,39,0,20],[84,40,0,20],[84,41,0,20],[84,42,0,20],[84,43,0,20],[84,44,0,20],[84,45,0,20],[84,46,0,20],[84,47,0,20],[84,48,0,20],[84,49,0,20],[84,50,0,20],[84,51,0,20],[84,52,0,20],[84,53,0,20],[84,54,0,20],[84,55,0,20],[84,56,0,20],[84,57,0,20],[84,58,0,20],[84,59,0,20],[84,60,0,68],[84,61,0,68],[84,62,0,20],[84,63,0,20],[84,64,0,20],[84,65,0,20],[84,66,0,68],[84,67,0,68],[84,68,0,20],[84,69,0,20],[84,70,0,20],[84,71,0,20],[84,72,0,20],[84,73,0,20],[84,74,0,20],[84,75,0,20],[84,76,0,20],[84,77,0,20],[84,78,0,20],[84,79,0,20],[84,80,0,20],[84,81,0,20],[84,82,0,20],[84,83,0,20],[84,84,0,20],[84,85,0,20],[84,86,0,20],[84,87,0,20],[84,88,0,20],[84,89,0,20],[84,90,0,68],[84,91,0,68],[84,92,0,20],[84,93,0,20],[84,94,0,20],[84,95,0,20],[84,96,0,20],[84,97,0,20],[84,98,0,20],[84,99,0,20],[84,100,0,20],[84,101,0,20],[84,102,0,68],[84,103,0,68],[84,104,0,20],[84,105,0,20],[84,106,0,20],[84,107,0,20],[84,108,0,20],[84,109,0,20],[84,110,0,20],[84,111,0,20],[84,112,0,20],[84,113,0,20],[84,114,0,20],[84,115,0,20],[84,116,0,20],[84,117,0,20],[84,118,0,20],[84,119,0,20],[84,120,0,20],[84,121,0,20],[84,122,0,20],[84,123,0,20],[84,124,0,20],[84,125,0,20],[84,126,0,68],[84,127,0,68],[85,0,0,5],[85,1,0,5],[85,2,0,5],[85,3,0,5],[85,4,0,5],[85,5,0,5],[85,6,0,5],[85,7,0,5],[85,8,0,5],[85,9,0,5],[85,10,0,5],[85,11,0,5],[85,12,0,5],[85,13,0,5],[85,14,0,5],[85,15,0,5],[85,16,0,5],[85,17,0,5],[85,18,0,5],[85,19,0,5],[85,20,0,5],[85,21,0,5],[85,22,0,5],[85,23,0,5],[85,24,0,5],[85,25,0,5],[85,26,0,5],[85,27,0,5],[85,28,0,5],[85,29,0,5],[85,30,0,5],[85,31,0,5],[85,32,0,5],[85,33,0,5],[85,34,0,5],[85,35,0,5],[85,36,0,5],[85,37,0,5],[85,38,0,5],[85,39,0,5],[85,40,0,5],[85,41,0,5],[85,42,0,5],[85,43,0,5],[85,44,0,5],[85,45,0,5],[85,46,0,5],[85,47,0,5],[85,48,0,5],[85,49,0,5],[85,50,0,5],[85,51,0,5],[85,52,0,5],[85,53,0,5],[85,54,0,5],[85,55,0,5],[85,56,0,5],[85,57,0,5],[85,58,0,5],[85,59,0,5],[85,60,0,5],[85,61,0,5],[85,62,0,5],[85,63,0,5],[85,64,0,5],[85,65,0,5],[85,66,0,5],[85,67,0,5],[85,68,0,5],[85,69,0,5],[85,70,0,5],[85,71,0,5],[85,72,0,5],[85,73,0,5],[85,74,0,5],[85,75,0,5],[85,76,0,5],[85,77,0,5],[85,78,0,5],[85,79,0,5],[85,80,0,5],[85,81,0,5],[85,82,0,5],[85,83,0,5],[85,84,0,5],[85,85,0,5],[85,86,0,5],[85,87,0,5],[85,88,0,5],[85,89,0,5],[85,90,0,5],[85,91,0,5],[85,92,0,5],[85,93,0,5],[85,94,0,5],[85,95,0,5],[85,96,0,5],[85,97,0,5],[85,98,0,5],[85,99,0,5],[85,100,0,5],[85,101,0,5],[85,102,0,5],[85,103,0,5],[85,104,0,5],[85,105,0,5],[85,106,0,5],[85,107,0,5],[85,108,0,5],[85,109,0,5],[85,110,0,5],[85,111,0,5],[85,112,0,5],[85,113,0,5],[85,114,0,5],[85,115,0,5],[85,116,0,5],[85,117,0,5],[85,118,0,5],[85,119,0,5],[85,120,0,5],[85,121,0,5],[85,122,0,5],[85,123,0,5],[85,124,0,5],[85,125,0,5],[85,126,0,5],[85,127,0,5],[86,0,0,6],[86,1,0,6],[86,2,0,6],[86,3,0,6],[86,4,0,6],[86,5,0,6],[86,6,0,6],[86,7,0,6],[86,8,0,6],[86,9,0,6],[86,10,0,6],[86,11,0,6],[86,12,0,6],[86,13,0,6],[86,14,0,6],[86,15,0,6],[86,16,0,6],[86,17,0,6],[86,18,0,6],[86,19,0,6],[86,20,0,6],[86,21,0,6],[86,22,0,6],[86,23,0,6],[86,24,0,6],[86,25,0,6],[86,26,0,6],[86,27,0,6],[86,28,0,6],[86,29,0,6],[86,30,0,6],[86,31,0,6],[86,32,0,6],[86,33,0,6],[86,34,0,6],[86,35,0,6],[86,36,0,6],[86,37,0,6],[86,38,0,6],[86,39,0,6],[86,40,0,6],[86,41,0,6],[86,42,0,6],[86,43,0,6],[86,44,0,6],[86,45,0,6],[86,46,0,6],[86,47,0,6],[86,48,0,6],[86,49,0,6],[86,50,0,6],[86,51,0,6],[86,52,0,6],[86,53,0,6],[86,54,0,6],[86,55,0,6],[86,56,0,6],[86,57,0,6],[86,58,0,6],[86,59,0,6],[86,60,0,6],[86,61,0,6],[86,62,0,6],[86,63,0,6],[86,64,0,6],[86,65,0,6],[86,66,0,6],[86,67,0,6],[86,68,0,6],[86,69,0,6],[86,70,0,6],[86,71,0,6],[86,72,0,6],[86,73,0,6],[86,74,0,6],[86,75,0,6],[86,76,0,6],[86,77,0,6],[86,78,0,6],[86,79,0,6],[86,80,0,6],[86,81,0,6],[86,82,0,6],[86,83,0,6],[86,84,0,6],[86,85,0,6],[86,86,0,6],[86,87,0,6],[86,88,0,6],[86,89,0,6],[86,90,0,6],[86,91,0,6],[86,92,0,6],[86,93,0,6],[86,94,0,6],[86,95,0,6],[86,96,0,6],[86,97,0,6],[86,98,0,6],[86,99,0,6],[86,100,0,6],[86,101,0,6],[86,102,0,6],[86,103,0,6],[86,104,0,6],[86,105,0,6],[86,106,0,6],[86,107,0,6],[86,108,0,6],[86,109,0,6],[86,110,0,6],[86,111,0,6],[86,112,0,6],[86,113,0,6],[86,114,0,6],[86,115,0,6],[86,116,0,6],[86,117,0,6],[86,118,0,6],[86,119,0,6],[86,120,0,6],[86,121,0,6],[86,122,0,6],[86,123,0,6],[86,124,0,6],[86,125,0,6],[86,126,0,6],[86,127,0,6],[87,0,0,3],[87,1,0,3],[87,2,0,3],[87,3,0,3],[87,4,0,3],[87,5,0,3],[87,6,0,3],[87,7,0,3],[87,8,0,3],[87,9,0,3],[87,10,0,3],[87,11,0,3],[87,12,0,3],[87,13,0,3],[87,14,0,3],[87,15,0,3],[87,16,0,3],[87,17,0,3],[87,18,0,3],[87,19,0,3],[87,20,0,3],[87,21,0,3],[87,22,0,3],[87,23,0,3],[87,24,0,3],[87,25,0,3],[87,26,0,3],[87,27,0,3],[87,28,0,3],[87,29,0,3],[87,30,0,3],[87,31,0,3],[87,32,0,3],[87,33,0,3],[87,34,0,3],[87,35,0,3],[87,36,0,3],[87,37,0,3],[87,38,0,3],[87,39,0,3],[87,40,0,3],[87,41,0,3],[87,42,0,3],[87,43,0,3],[87,44,0,3],[87,45,0,3],[87,46,0,3],[87,47,0,3],[87,48,0,3],[87,49,0,3],[87,50,0,3],[87,51,0,3],[87,52,0,3],[87,53,0,3],[87,54,0,3],[87,55,0,3],[87,56,0,3],[87,57,0,3],[87,58,0,3],[87,59,0,3],[87,60,0,3],[87,61,0,3],[87,62,0,3],[87,63,0,3],[87,64,0,3],[87,65,0,3],[87,66,0,3],[87,67,0,3],[87,68,0,3],[87,69,0,3],[87,70,0,3],[87,71,0,3],[87,72,0,3],[87,73,0,3],[87,74,0,3],[87,75,0,3],[87,76,0,3],[87,77,0,3],[87,78,0,3],[87,79,0,3],[87,80,0,3],[87,81,0,3],[87,82,0,3],[87,83,0,3],[87,84,0,3],[87,85,0,3],[87,86,0,3],[87,87,0,3],[87,88,0,3],[87,89,0,3],[87,90,0,3],[87,91,0,3],[87,92,0,3],[87,93,0,3],[87,94,0,3],[87,95,0,3],[87,96,0,3],[87,97,0,3],[87,98,0,3],[87,99,0,3],[87,100,0,3],[87,101,0,3],[87,102,0,3],[87,103,0,3],[87,104,0,3],[87,105,0,3],[87,106,0,3],[87,107,0,3],[87,108,0,3],[87,109,0,3],[87,110,0,3],[87,111,0,3],[87,112,0,3],[87,113,0,3],[87,114,0,3],[87,115,0,3],[87,116,0,3],[87,117,0,3],[87,118,0,3],[87,119,0,3],[87,120,0,3],[87,121,0,3],[87,122,0,3],[87,123,0,3],[87,124,0,3],[87,125,0,3],[87,126,0,3],[87,127,0,3],[88,0,0,24],[88,1,0,24],[88,2,0,24],[88,3,0,24],[88,4,0,24],[88,5,0,24],[88,6,0,24],[88,7,0,24],[88,8,0,24],[88,9,0,24],[88,10,0,24],[88,11,0,24],[88,12,0,24],[88,13,0,24],[88,14,0,24],[88,15,0,24],[88,16,0,24],[88,17,0,24],[88,18,0,24],[88,19,0,24],[88,20,0,24],[88,21,0,24],[88,22,0,24],[88,23,0,24],[88,24,0,24],[88,25,0,24],[88,26,0,24],[88,27,0,24],[88,28,0,24],[88,29,0,24],[88,30,0,24],[88,31,0,24],[88,32,0,24],[88,33,0,24],[88,34,0,24],[88,35,0,24],[88,36,0,24],[88,37,0,24],[88,38,0,24],[88,39,0,24],[88,40,0,24],[88,41,0,24],[88,42,0,24],[88,43,0,24],[88,44,0,24],[88,45,0,24],[88,46,0,24],[88,47,0,24],[88,48,0,24],[88,49,0,24],[88,50,0,24],[88,51,0,24],[88,52,0,24],[88,53,0,24],[88,54,0,24],[88,55,0,24],[88,56,0,24],[88,57,0,24],[88,58,0,24],[88,59,0,24],[88,60,0,24],[88,61,0,24],[88,62,0,24],[88,63,0,24],[88,64,0,24],[88,65,0,24],[88,66,0,24],[88,67,0,24],[88,68,0,24],[88,69,0,24],[88,70,0,24],[88,71,0,24],[88,72,0,24],[88,73,0,24],[88,74,0,24],[88,75,0,24],[88,76,0,24],[88,77,0,24],[88,78,0,24],[88,79,0,24],[88,80,0,24],[88,81,0,24],[88,82,0,24],[88,83,0,24],[88,84,0,24],[88,85,0,24],[88,86,0,24],[88,87,0,24],[88,88,0,24],[88,89,0,24],[88,90,0,24],[88,91,0,24],[88,92,0,24],[88,93,0,24],[88,94,0,24],[88,95,0,24],[88,96,0,24],[88,97,0,24],[88,98,0,24],[88,99,0,24],[88,100,0,24],[88,101,0,24],[88,102,0,24],[88,103,0,24],[88,104,0,24],[88,105,0,24],[88,106,0,24],[88,107,0,24],[88,108,0,24],[88,109,0,24],[88,110,0,24],[88,111,0,24],[88,112,0,24],[88,113,0,24],[88,114,0,24],[88,115,0,24],[88,116,0,24],[88,117,0,24],[88,118,0,24],[88,119,0,24],[88,120,0,24],[88,121,0,24],[88,122,0,24],[88,123,0,24],[88,124,0,24],[88,125,0,24],[88,126,0,24],[88,127,0,24],[89,0,0,9],[89,1,0,9],[89,2,0,9],[89,3,0,9],[89,4,0,9],[89,5,0,9],[89,6,0,9],[89,7,0,9],[89,8,0,9],[89,9,0,9],[89,10,0,9],[89,11,0,9],[89,12,0,9],[89,13,0,9],[89,14,0,9],[89,15,0,9],[89,16,0,9],[89,17,0,9],[89,18,0,9],[89,19,0,9],[89,20,0,9],[89,21,0,9],[89,22,0,9],[89,23,0,9],[89,24,0,9],[89,25,0,9],[89,26,0,9],[89,27,0,9],[89,28,0,9],[89,29,0,9],[89,30,0,9],[89,31,0,9],[89,32,0,9],[89,33,0,9],[89,34,0,9],[89,35,0,9],[89,36,0,9],[89,37,0,9],[89,38,0,9],[89,39,0,9],[89,40,0,9],[89,41,0,9],[89,42,0,9],[89,43,0,9],[89,44,0,9],[89,45,0,9],[89,46,0,9],[89,47,0,9],[89,48,0,9],[89,49,0,9],[89,50,0,9],[89,51,0,9],[89,52,0,9],[89,53,0,9],[89,54,0,9],[89,55,0,9],[89,56,0,9],[89,57,0,9],[89,58,0,9],[89,59,0,9],[89,60,0,9],[89,61,0,9],[89,62,0,9],[89,63,0,9],[89,64,0,9],[89,65,0,9],[89,66,0,9],[89,67,0,9],[89,68,0,9],[89,69,0,9],[89,70,0,9],[89,71,0,9],[89,72,0,9],[89,73,0,9],[89,74,0,9],[89,75,0,9],[89,76,0,9],[89,77,0,9],[89,78,0,9],[89,79,0,9],[89,80,0,9],[89,81,0,9],[89,82,0,9],[89,83,0,9],[89,84,0,9],[89,85,0,9],[89,86,0,9],[89,87,0,9],[89,88,0,9],[89,89,0,9],[89,90,0,9],[89,91,0,9],[89,92,0,9],[89,93,0,9],[89,94,0,9],[89,95,0,9],[89,96,0,9],[89,97,0,9],[89,98,0,9],[89,99,0,9],[89,100,0,9],[89,101,0,9],[89,102,0,9],[89,103,0,9],[89,104,0,9],[89,105,0,9],[89,106,0,9],[89,107,0,9],[89,108,0,9],[89,109,0,9],[89,110,0,9],[89,111,0,9],[89,112,0,9],[89,113,0,9],[89,114,0,9],[89,115,0,9],[89,116,0,9],[89,117,0,9],[89,118,0,9],[89,119,0,9],[89,120,0,9],[89,121,0,9],[89,122,0,9],[89,123,0,9],[89,124,0,9],[89,125,0,9],[89,126,0,9],[89,127,0,9],[90,0,0,10],[90,1,0,10],[90,2,0,10],[90,3,0,10],[90,4,0,10],[90,5,0,10],[90,6,0,10],[90,7,0,10],[90,8,0,10],[90,9,0,10],[90,10,0,10],[90,11,0,10],[90,12,0,10],[90,13,0,10],[90,14,0,10],[90,15,0,10],[90,16,0,10],[90,17,0,10],[90,18,0,10],[90,19,0,10],[90,20,0,10],[90,21,0,10],[90,22,0,10],[90,23,0,10],[90,24,0,10],[90,25,0,10],[90,26,0,10],[90,27,0,10],[90,28,0,10],[90,29,0,10],[90,30,0,10],[90,31,0,10],[90,32,0,10],[90,33,0,10],[90,34,0,10],[90,35,0,10],[90,36,0,10],[90,37,0,10],[90,38,0,10],[90,39,0,10],[90,40,0,10],[90,41,0,10],[90,42,0,10],[90,43,0,10],[90,44,0,10],[90,45,0,10],[90,46,0,10],[90,47,0,10],[90,48,0,10],[90,49,0,10],[90,50,0,10],[90,51,0,10],[90,52,0,10],[90,53,0,10],[90,54,0,10],[90,55,0,10],[90,56,0,10],[90,57,0,10],[90,58,0,10],[90,59,0,10],[90,60,0,10],[90,61,0,10],[90,62,0,10],[90,63,0,10],[90,64,0,10],[90,65,0,10],[90,66,0,10],[90,67,0,10],[90,68,0,10],[90,69,0,10],[90,70,0,10],[90,71,0,10],[90,72,0,10],[90,73,0,10],[90,74,0,10],[90,75,0,10],[90,76,0,10],[90,77,0,10],[90,78,0,10],[90,79,0,10],[90,80,0,10],[90,81,0,10],[90,82,0,10],[90,83,0,10],[90,84,0,10],[90,85,0,10],[90,86,0,10],[90,87,0,10],[90,88,0,10],[90,89,0,10],[90,90,0,10],[90,91,0,10],[90,92,0,10],[90,93,0,10],[90,94,0,10],[90,95,0,10],[90,96,0,10],[90,97,0,10],[90,98,0,10],[90,99,0,10],[90,100,0,10],[90,101,0,10],[90,102,0,10],[90,103,0,10],[90,104,0,10],[90,105,0,10],[90,106,0,10],[90,107,0,10],[90,108,0,10],[90,109,0,10],[90,110,0,10],[90,111,0,10],[90,112,0,10],[90,113,0,10],[90,114,0,10],[90,115,0,10],[90,116,0,10],[90,117,0,10],[90,118,0,10],[90,119,0,10],[90,120,0,10],[90,121,0,10],[90,122,0,10],[90,123,0,10],[90,124,0,10],[90,125,0,10],[90,126,0,10],[90,127,0,10],[91,0,0,10],[91,1,0,3],[91,2,0,3],[91,3,0,3],[91,4,0,3],[91,5,0,3],[91,6,0,3],[91,7,0,3],[91,8,0,10],[91,9,0,3],[91,10,0,3],[91,11,0,3],[91,12,0,3],[91,13,0,3],[91,14,0,3],[91,15,0,3],[91,16,0,3],[91,17,0,3],[91,18,0,3],[91,19,0,3],[91,20,0,10],[91,21,0,3],[91,22,0,3],[91,23,0,3],[91,24,0,3],[91,25,0,3],[91,26,0,3],[91,27,0,3],[91,28,0,10],[91,29,0,3],[91,30,0,3],[91,31,0,3],[91,32,0,3],[91,33,0,3],[91,34,0,10],[91,35,0,3],[91,36,0,3],[91,37,0,3],[91,38,0,3],[91,39,0,3],[91,40,0,3],[91,41,0,3],[91,42,0,10],[91,43,0,3],[91,44,0,3],[91,45,0,3],[91,46,0,3],[91,47,0,3],[91,48,0,3],[91,49,0,3],[91,50,0,3],[91,51,0,3],[91,52,0,3],[91,53,0,3],[91,54,0,10],[91,55,0,3],[91,56,0,3],[91,57,0,3],[91,58,0,3],[91,59,0,3],[91,60,0,3],[91,61,0,3],[91,62,0,10],[91,63,0,3],[91,64,0,3],[91,65,0,10],[91,66,0,3],[91,67,0,3],[91,68,0,3],[91,69,0,3],[91,70,0,3],[91,71,0,3],[91,72,0,3],[91,73,0,10],[91,74,0,3],[91,75,0,3],[91,76,0,3],[91,77,0,3],[91,78,0,3],[91,79,0,3],[91,80,0,3],[91,81,0,3],[91,82,0,3],[91,83,0,3],[91,84,0,3],[91,85,0,10],[91,86,0,3],[91,87,0,3],[91,88,0,3],[91,89,0,3],[91,90,0,3],[91,91,0,3],[91,92,0,3],[91,93,0,10],[91,94,0,3],[91,95,0,3],[91,96,0,3],[91,97,0,3],[91,98,0,3],[91,99,0,10],[91,100,0,3],[91,101,0,3],[91,102,0,3],[91,103,0,3],[91,104,0,3],[91,105,0,3],[91,106,0,3],[91,107,0,10],[91,108,0,3],[91,109,0,3],[91,110,0,3],[91,111,0,3],[91,112,0,3],[91,113,0,3],[91,114,0,3],[91,115,0,3],[91,116,0,3],[91,117,0,3],[91,118,0,3],[91,119,0,10],[91,120,0,3],[91,121,0,3],[91,122,0,3],[91,123,0,3],[91,124,0,3],[91,125,0,3],[91,126,0,3],[91,127,0,10],[92,0,0,12],[92,1,0,12],[92,2,0,12],[92,3,0,12],[92,4,0,12],[92,5,0,12],[92,6,0,12],[92,7,0,12],[92,8,0,12],[92,9,0,12],[92,10,0,12],[92,11,0,12],[92,12,0,12],[92,13,0,12],[92,14,0,12],[92,15,0,12],[92,16,0,12],[92,17,0,12],[92,18,0,12],[92,19,0,12],[92,20,0,12],[92,21,0,12],[92,22,0,12],[92,23,0,12],[92,24,0,12],[92,25,0,12],[92,26,0,12],[92,27,0,12],[92,28,0,12],[92,29,0,12],[92,30,0,12],[92,31,0,12],[92,32,0,12],[92,33,0,12],[92,34,0,12],[92,35,0,12],[92,36,0,12],[92,37,0,12],[92,38,0,12],[92,39,0,12],[92,40,0,12],[92,41,0,12],[92,42,0,12],[92,43,0,12],[92,44,0,12],[92,45,0,12],[92,46,0,12],[92,47,0,12],[92,48,0,12],[92,49,0,12],[92,50,0,12],[92,51,0,12],[92,52,0,12],[92,53,0,12],[92,54,0,12],[92,55,0,12],[92,56,0,12],[92,57,0,12],[92,58,0,12],[92,59,0,12],[92,60,0,12],[92,61,0,12],[92,62,0,12],[92,63,0,12],[92,64,0,12],[92,65,0,12],[92,66,0,12],[92,67,0,12],[92,68,0,12],[92,69,0,12],[92,70,0,12],[92,71,0,12],[92,72,0,12],[92,73,0,12],[92,74,0,12],[92,75,0,12],[92,76,0,12],[92,77,0,12],[92,78,0,12],[92,79,0,12],[92,80,0,12],[92,81,0,12],[92,82,0,12],[92,83,0,12],[92,84,0,12],[92,85,0,12],[92,86,0,12],[92,87,0,12],[92,88,0,12],[92,89,0,12],[92,90,0,12],[92,91,0,12],[92,92,0,12],[92,93,0,12],[92,94,0,12],[92,95,0,12],[92,96,0,12],[92,97,0,12],[92,98,0,12],[92,99,0,12],[92,100,0,12],[92,101,0,12],[92,102,0,12],[92,103,0,12],[92,104,0,12],[92,105,0,12],[92,106,0,12],[92,107,0,12],[92,108,0,12],[92,109,0,12],[92,110,0,12],[92,111,0,12],[92,112,0,12],[92,113,0,12],[92,114,0,12],[92,115,0,12],[92,116,0,12],[92,117,0,12],[92,118,0,12],[92,119,0,12],[92,120,0,12],[92,121,0,12],[92,122,0,12],[92,123,0,12],[92,124,0,12],[92,125,0,12],[92,126,0,12],[92,127,0,12],[93,0,0,5],[93,1,0,5],[93,2,0,5],[93,3,0,5],[93,4,0,5],[93,5,0,5],[93,6,0,5],[93,7,0,5],[93,8,0,5],[93,9,0,5],[93,10,0,5],[93,11,0,5],[93,12,0,5],[93,13,0,5],[93,14,0,5],[93,15,0,5],[93,16,0,5],[93,17,0,5],[93,18,0,5],[93,19,0,5],[93,20,0,5],[93,21,0,5],[93,22,0,5],[93,23,0,5],[93,24,0,5],[93,25,0,5],[93,26,0,5],[93,27,0,5],[93,28,0,5],[93,29,0,5],[93,30,0,5],[93,31,0,5],[93,32,0,5],[93,33,0,5],[93,34,0,5],[93,35,0,5],[93,36,0,5],[93,37,0,5],[93,38,0,5],[93,39,0,5],[93,40,0,5],[93,41,0,5],[93,42,0,5],[93,43,0,5],[93,44,0,5],[93,45,0,5],[93,46,0,5],[93,47,0,5],[93,48,0,5],[93,49,0,5],[93,50,0,5],[93,51,0,5],[93,52,0,5],[93,53,0,5],[93,54,0,5],[93,55,0,5],[93,56,0,5],[93,57,0,5],[93,58,0,5],[93,59,0,5],[93,60,0,5],[93,61,0,5],[93,62,0,5],[93,63,0,5],[93,64,0,5],[93,65,0,5],[93,66,0,5],[93,67,0,5],[93,68,0,5],[93,69,0,5],[93,70,0,5],[93,71,0,5],[93,72,0,5],[93,73,0,5],[93,74,0,5],[93,75,0,5],[93,76,0,5],[93,77,0,5],[93,78,0,5],[93,79,0,5],[93,80,0,5],[93,81,0,5],[93,82,0,5],[93,83,0,5],[93,84,0,5],[93,85,0,5],[93,86,0,5],[93,87,0,5],[93,88,0,5],[93,89,0,5],[93,90,0,5],[93,91,0,5],[93,92,0,5],[93,93,0,5],[93,94,0,5],[93,95,0,5],[93,96,0,5],[93,97,0,5],[93,98,0,5],[93,99,0,5],[93,100,0,5],[93,101,0,5],[93,102,0,5],[93,103,0,5],[93,104,0,5],[93,105,0,5],[93,106,0,5],[93,107,0,5],[93,108,0,5],[93,109,0,5],[93,110,0,5],[93,111,0,5],[93,112,0,5],[93,113,0,5],[93,114,0,5],[93,115,0,5],[93,116,0,5],[93,117,0,5],[93,118,0,5],[93,119,0,5],[93,120,0,5],[93,121,0,5],[93,122,0,5],[93,123,0,5],[93,124,0,5],[93,125,0,5],[93,126,0,5],[93,127,0,5],[94,0,0,6],[94,1,0,6],[94,2,0,6],[94,3,0,6],[94,4,0,6],[94,5,0,6],[94,6,0,6],[94,7,0,6],[94,8,0,6],[94,9,0,6],[94,10,0,6],[94,11,0,6],[94,12,0,6],[94,13,0,6],[94,14,0,6],[94,15,0,6],[94,16,0,6],[94,17,0,6],[94,18,0,6],[94,19,0,6],[94,20,0,6],[94,21,0,6],[94,22,0,6],[94,23,0,6],[94,24,0,6],[94,25,0,6],[94,26,0,6],[94,27,0,6],[94,28,0,6],[94,29,0,6],[94,30,0,6],[94,31,0,6],[94,32,0,6],[94,33,0,6],[94,34,0,6],[94,35,0,6],[94,36,0,6],[94,37,0,6],[94,38,0,6],[94,39,0,6],[94,40,0,6],[94,41,0,6],[94,42,0,6],[94,43,0,6],[94,44,0,6],[94,45,0,6],[94,46,0,6],[94,47,0,6],[94,48,0,6],[94,49,0,6],[94,50,0,6],[94,51,0,6],[94,52,0,6],[94,53,0,6],[94,54,0,6],[94,55,0,6],[94,56,0,6],[94,57,0,6],[94,58,0,6],[94,59,0,6],[94,60,0,6],[94,61,0,6],[94,62,0,6],[94,63,0,6],[94,64,0,6],[94,65,0,6],[94,66,0,6],[94,67,0,6],[94,68,0,6],[94,69,0,6],[94,70,0,6],[94,71,0,6],[94,72,0,6],[94,73,0,6],[94,74,0,6],[94,75,0,6],[94,76,0,6],[94,77,0,6],[94,78,0,6],[94,79,0,6],[94,80,0,6],[94,81,0,6],[94,82,0,6],[94,83,0,6],[94,84,0,6],[94,85,0,6],[94,86,0,6],[94,87,0,6],[94,88,0,6],[94,89,0,6],[94,90,0,6],[94,91,0,6],[94,92,0,6],[94,93,0,6],[94,94,0,6],[94,95,0,6],[94,96,0,6],[94,97,0,6],[94,98,0,6],[94,99,0,6],[94,100,0,6],[94,101,0,6],[94,102,0,6],[94,103,0,6],[94,104,0,6],[94,105,0,6],[94,106,0,6],[94,107,0,6],[94,108,0,6],[94,109,0,6],[94,110,0,6],[94,111,0,6],[94,112,0,6],[94,113,0,6],[94,114,0,6],[94,115,0,6],[94,116,0,6],[94,117,0,6],[94,118,0,6],[94,119,0,6],[94,120,0,6],[94,121,0,6],[94,122,0,6],[94,123,0,6],[94,124,0,6],[94,125,0,6],[94,126,0,6],[94,127,0,6],[95,0,0,6],[95,1,0,3],[95,2,0,6],[95,3,0,3],[95,4,0,3],[95,5,0,3],[95,6,0,3],[95,7,0,3],[95,8,0,3],[95,9,0,3],[95,10,0,3],[95,11,0,3],[95,12,0,3],[95,13,0,3],[95,14,0,3],[95,15,0,3],[95,16,0,3],[95,17,0,3],[95,18,0,3],[95,19,0,3],[95,20,0,3],[95,21,0,3],[95,22,0,3],[95,23,0,3],[95,24,0,3],[95,25,0,3],[95,26,0,3],[95,27,0,3],[95,28,0,3],[95,29,0,3],[95,30,0,3],[95,31,0,3],[95,32,0,3],[95,33,0,3],[95,34,0,3],[95,35,0,3],[95,36,0,3],[95,37,0,3],[95,38,0,3],[95,39,0,3],[95,40,0,3],[95,41,0,3],[95,42,0,3],[95,43,0,3],[95,44,0,3],[95,45,0,3],[95,46,0,3],[95,47,0,3],[95,48,0,3],[95,49,0,3],[95,50,0,3],[95,51,0,3],[95,52,0,3],[95,53,0,3],[95,54,0,3],[95,55,0,3],[95,56,0,3],[95,57,0,3],[95,58,0,3],[95,59,0,3],[95,60,0,3],[95,61,0,3],[95,62,0,3],[95,63,0,3],[95,64,0,3],[95,65,0,3],[95,66,0,3],[95,67,0,3],[95,68,0,3],[95,69,0,3],[95,70,0,3],[95,71,0,3],[95,72,0,3],[95,73,0,3],[95,74,0,3],[95,75,0,3],[95,76,0,3],[95,77,0,3],[95,78,0,3],[95,79,0,3],[95,80,0,3],[95,81,0,3],[95,82,0,3],[95,83,0,3],[95,84,0,3],[95,85,0,3],[95,86,0,3],[95,87,0,3],[95,88,0,3],[95,89,0,3],[95,90,0,3],[95,91,0,3],[95,92,0,3],[95,93,0,3],[95,94,0,3],[95,95,0,3],[95,96,0,3],[95,97,0,3],[95,98,0,3],[95,99,0,3],[95,100,0,3],[95,101,0,3],[95,102,0,3],[95,103,0,3],[95,104,0,3],[95,105,0,3],[95,106,0,3],[95,107,0,3],[95,108,0,3],[95,109,0,3],[95,110,0,3],[95,111,0,3],[95,112,0,3],[95,113,0,3],[95,114,0,3],[95,115,0,3],[95,116,0,3],[95,117,0,3],[95,118,0,3],[95,119,0,3],[95,120,0,3],[95,121,0,3],[95,122,0,3],[95,123,0,3],[95,124,0,3],[95,125,0,6],[95,126,0,3],[95,127,0,6],[96,0,0,96],[96,1,0,96],[96,2,0,96],[96,3,0,96],[96,4,0,96],[96,5,0,96],[96,6,0,96],[96,7,0,96],[96,8,0,96],[96,9,0,96],[96,10,0,96],[96,11,0,96],[96,12,0,96],[96,13,0,96],[96,14,0,96],[96,15,0,96],[96,16,0,96],[96,17,0,96],[96,18,0,96],[96,19,0,96],[96,20,0,96],[96,21,0,96],[96,22,0,96],[96,23,0,96],[96,24,0,96],[96,25,0,96],[96,26,0,96],[96,27,0,96],[96,28,0,96],[96,29,0,96],[96,30,0,96],[96,31,0,96],[96,32,0,96],[96,33,0,96],[96,34,0,96],[96,35,0,96],[96,36,0,96],[96,37,0,96],[96,38,0,96],[96,39,0,96],[96,40,0,96],[96,41,0,96],[96,42,0,96],[96,43,0,96],[96,44,0,96],[96,45,0,96],[96,46,0,96],[96,47,0,96],[96,48,0,96],[96,49,0,96],[96,50,0,96],[96,51,0,96],[96,52,0,96],[96,53,0,96],[96,54,0,96],[96,55,0,96],[96,56,0,96],[96,57,0,96],[96,58,0,96],[96,59,0,96],[96,60,0,96],[96,61,0,96],[96,62,0,96],[96,63,0,96],[96,64,0,96],[96,65,0,96],[96,66,0,96],[96,67,0,96],[96,68,0,96],[96,69,0,96],[96,70,0,96],[96,71,0,96],[96,72,0,96],[96,73,0,96],[96,74,0,96],[96,75,0,96],[96,76,0,96],[96,77,0,96],[96,78,0,96],[96,79,0,96],[96,80,0,96],[96,81,0,96],[96,82,0,96],[96,83,0,96],[96,84,0,96],[96,85,0,96],[96,86,0,96],[96,87,0,96],[96,88,0,96],[96,89,0,96],[96,90,0,96],[96,91,0,96],[96,92,0,96],[96,93,0,96],[96,94,0,96],[96,95,0,96],[96,96,0,96],[96,97,0,96],[96,98,0,96],[96,99,0,96],[96,100,0,96],[96,101,0,96],[96,102,0,96],[96,103,0,96],[96,104,0,96],[96,105,0,96],[96,106,0,96],[96,107,0,96],[96,108,0,96],[96,109,0,96],[96,110,0,96],[96,111,0,96],[96,112,0,96],[96,113,0,96],[96,114,0,96],[96,115,0,96],[96,116,0,96],[96,117,0,96],[96,118,0,96],[96,119,0,96],[96,120,0,96],[96,121,0,96],[96,122,0,96],[96,123,0,96],[96,124,0,96],[96,125,0,96],[96,126,0,96],[96,127,0,96],[97,0,0,33],[97,1,0,33],[97,2,0,33],[97,3,0,33],[97,4,0,33],[97,5,0,33],[97,6,0,33],[97,7,0,33],[97,8,0,33],[97,9,0,33],[97,10,0,33],[97,11,0,33],[97,12,0,33],[97,13,0,33],[97,14,0,33],[97,15,0,33],[97,16,0,33],[97,17,0,33],[97,18,0,33],[97,19,0,33],[97,20,0,33],[97,21,0,33],[97,22,0,33],[97,23,0,33],[97,24,0,33],[97,25,0,33],[97,26,0,33],[97,27,0,33],[97,28,0,33],[97,29,0,33],[97,30,0,33],[97,31,0,33],[97,32,0,33],[97,33,0,33],[97,34,0,33],[97,35,0,33],[97,36,0,33],[97,37,0,33],[97,38,0,33],[97,39,0,33],[97,40,0,33],[97,41,0,33],[97,42,0,33],[97,43,0,33],[97,44,0,33],[97,45,0,33],[97,46,0,33],[97,47,0,33],[97,48,0,33],[97,49,0,33],[97,50,0,33],[97,51,0,33],[97,52,0,33],[97,53,0,33],[97,54,0,33],[97,55,0,33],[97,56,0,33],[97,57,0,33],[97,58,0,33],[97,59,0,33],[97,60,0,33],[97,61,0,33],[97,62,0,33],[97,63,0,33],[97,64,0,33],[97,65,0,33],[97,66,0,33],[97,67,0,33],[97,68,0,33],[97,69,0,33],[97,70,0,33],[97,71,0,33],[97,72,0,33],[97,73,0,33],[97,74,0,33],[97,75,0,33],[97,76,0,33],[97,77,0,33],[97,78,0,33],[97,79,0,33],[97,80,0,33],[97,81,0,33],[97,82,0,33],[97,83,0,33],[97,84,0,33],[97,85,0,33],[97,86,0,33],[97,87,0,33],[97,88,0,33],[97,89,0,33],[97,90,0,33],[97,91,0,33],[97,92,0,33],[97,93,0,33],[97,94,0,33],[97,95,0,33],[97,96,0,33],[97,97,0,33],[97,98,0,33],[97,99,0,33],[97,100,0,33],[97,101,0,33],[97,102,0,33],[97,103,0,33],[97,104,0,33],[97,105,0,33],[97,106,0,33],[97,107,0,33],[97,108,0,33],[97,109,0,33],[97,110,0,33],[97,111,0,33],[97,112,0,33],[97,113,0,33],[97,114,0,33],[97,115,0,33],[97,116,0,33],[97,117,0,33],[97,118,0,33],[97,119,0,33],[97,120,0,33],[97,121,0,33],[97,122,0,33],[97,123,0,33],[97,124,0,33],[97,125,0,33],[97,126,0,33],[97,127,0,33],[98,0,0,34],[98,1,0,34],[98,2,0,34],[98,3,0,34],[98,4,0,34],[98,5,0,34],[98,6,0,34],[98,7,0,34],[98,8,0,34],[98,9,0,34],[98,10,0,34],[98,11,0,34],[98,12,0,34],[98,13,0,34],[98,14,0,34],[98,15,0,34],[98,16,0,34],[98,17,0,34],[98,18,0,34],[98,19,0,34],[98,20,0,34],[98,21,0,34],[98,22,0,34],[98,23,0,34],[98,24,0,34],[98,25,0,34],[98,26,0,34],[98,27,0,34],[98,28,0,34],[98,29,0,34],[98,30,0,34],[98,31,0,34],[98,32,0,34],[98,33,0,34],[98,34,0,34],[98,35,0,34],[98,36,0,34],[98,37,0,34],[98,38,0,34],[98,39,0,34],[98,40,0,34],[98,41,0,34],[98,42,0,34],[98,43,0,34],[98,44,0,34],[98,45,0,34],[98,46,0,34],[98,47,0,34],[98,48,0,34],[98,49,0,34],[98,50,0,34],[98,51,0,34],[98,52,0,34],[98,53,0,34],[98,54,0,34],[98,55,0,34],[98,56,0,34],[98,57,0,34],[98,58,0,34],[98,59,0,34],[98,60,0,34],[98,61,0,34],[98,62,0,34],[98,63,0,34],[98,64,0,34],[98,65,0,34],[98,66,0,34],[98,67,0,34],[98,68,0,34],[98,69,0,34],[98,70,0,34],[98,71,0,34],[98,72,0,34],[98,73,0,34],[98,74,0,34],[98,75,0,34],[98,76,0,34],[98,77,0,34],[98,78,0,34],[98,79,0,34],[98,80,0,34],[98,81,0,34],[98,82,0,34],[98,83,0,34],[98,84,0,34],[98,85,0,34],[98,86,0,34],[98,87,0,34],[98,88,0,34],[98,89,0,34],[98,90,0,34],[98,91,0,34],[98,92,0,34],[98,93,0,34],[98,94,0,34],[98,95,0,34],[98,96,0,34],[98,97,0,34],[98,98,0,34],[98,99,0,34],[98,100,0,34],[98,101,0,34],[98,102,0,34],[98,103,0,34],[98,104,0,34],[98,105,0,34],[98,106,0,34],[98,107,0,34],[98,108,0,34],[98,109,0,34],[98,110,0,34],[98,111,0,34],[98,112,0,34],[98,113,0,34],[98,114,0,34],[98,115,0,34],[98,116,0,34],[98,117,0,34],[98,118,0,34],[98,119,0,34],[98,120,0,34],[98,121,0,34],[98,122,0,34],[98,123,0,34],[98,124,0,34],[98,125,0,34],[98,126,0,34],[98,127,0,34],[99,0,0,3],[99,1,0,3],[99,2,0,3],[99,3,0,3],[99,4,0,3],[99,5,0,3],[99,6,0,3],[99,7,0,3],[99,8,0,3],[99,9,0,3],[99,10,0,3],[99,11,0,3],[99,12,0,3],[99,13,0,3],[99,14,0,3],[99,15,0,3],[99,16,0,3],[99,17,0,3],[99,18,0,3],[99,19,0,3],[99,20,0,3],[99,21,0,3],[99,22,0,3],[99,23,0,3],[99,24,0,3],[99,25,0,3],[99,26,0,3],[99,27,0,3],[99,28,0,3],[99,29,0,3],[99,30,0,3],[99,31,0,3],[99,32,0,3],[99,33,0,3],[99,34,0,3],[99,35,0,3],[99,36,0,3],[99,37,0,3],[99,38,0,3],[99,39,0,3],[99,40,0,3],[99,41,0,3],[99,42,0,3],[99,43,0,3],[99,44,0,3],[99,45,0,3],[99,46,0,3],[99,47,0,3],[99,48,0,3],[99,49,0,3],[99,50,0,3],[99,51,0,3],[99,52,0,3],[99,53,0,3],[99,54,0,3],[99,55,0,3],[99,56,0,3],[99,57,0,3],[99,58,0,3],[99,59,0,3],[99,60,0,3],[99,61,0,3],[99,62,0,3],[99,63,0,3],[99,64,0,3],[99,65,0,3],[99,66,0,3],[99,67,0,3],[99,68,0,3],[99,69,0,3],[99,70,0,3],[99,71,0,3],[99,72,0,3],[99,73,0,3],[99,74,0,3],[99,75,0,3],[99,76,0,3],[99,77,0,3],[99,78,0,3],[99,79,0,3],[99,80,0,3],[99,81,0,3],[99,82,0,3],[99,83,0,3],[99,84,0,3],[99,85,0,3],[99,86,0,3],[99,87,0,3],[99,88,0,3],[99,89,0,3],[99,90,0,3],[99,91,0,3],[99,92,0,3],[99,93,0,3],[99,94,0,3],[99,95,0,3],[99,96,0,3],[99,97,0,3],[99,98,0,3],[99,99,0,3],[99,100,0,3],[99,101,0,3],[99,102,0,3],[99,103,0,3],[99,104,0,3],[99,105,0,3],[99,106,0,3],[99,107,0,3],[99,108,0,3],[99,109,0,3],[99,110,0,3],[99,111,0,3],[99,112,0,3],[99,113,0,3],[99,114,0,3],[99,115,0,3],[99,116,0,3],[99,117,0,3],[99,118,0,3],[99,119,0,3],[99,120,0,3],[99,121,0,3],[99,122,0,3],[99,123,0,3],[99,124,0,3],[99,125,0,3],[99,126,0,3],[99,127,0,3],[100,0,0,96],[100,1,0,36],[100,2,0,36],[100,3,0,36],[100,4,0,36],[100,5,0,36],[100,6,0,96],[100,7,0,36],[100,8,0,36],[100,9,0,96],[100,10,0,36],[100,11,0,36],[100,12,0,36],[100,13,0,36],[100,14,0,36],[100,15,0,96],[100,16,0,36],[100,17,0,36],[100,18,0,36],[100,19,0,36],[100,20,0,36],[100,21,0,36],[100,22,0,36],[100,23,0,36],[100,24,0,36],[100,25,0,36],[100,26,0,36],[100,27,0,36],[100,28,0,36],[100,29,0,36],[100,30,0,36],[100,31,0,36],[100,32,0,96],[100,33,0,36],[100,34,0,36],[100,35,0,36],[100,36,0,36],[100,37,0,36],[100,38,0,96],[100,39,0,36],[100,40,0,36],[100,41,0,96],[100,42,0,36],[100,43,0,36],[100,44,0,36],[100,45,0,36],[100,46,0,36],[100,47,0,96],[100,48,0,36],[100,49,0,36],[100,50,0,36],[100,51,0,36],[100,52,0,36],[100,53,0,36],[100,54,0,36],[100,55,0,36],[100,56,0,36],[100,57,0,36],[100,58,0,36],[100,59,0,36],[100,60,0,36],[100,61,0,36],[100,62,0,36],[100,63,0,36],[100,64,0,36],[100,65,0,36],[100,66,0,36],[100,67,0,36],[100,68,0,36],[100,69,0,36],[100,70,0,36],[100,71,0,36],[100,72,0,36],[100,73,0,36],[100,74,0,36],[100,75,0,36],[100,76,0,36],[100,77,0,36],[100,78,0,36],[100,79,0,36],[100,80,0,96],[100,81,0,36],[100,82,0,36],[100,83,0,36],[100,84,0,36],[100,85,0,36],[100,86,0,96],[100,87,0,36],[100,88,0,36],[100,89,0,96],[100,90,0,36],[100,91,0,36],[100,92,0,36],[100,93,0,36],[100,94,0,36],[100,95,0,96],[100,96,0,36],[100,97,0,36],[100,98,0,36],[100,99,0,36],[100,100,0,36],[100,101,0,36],[100,102,0,36],[100,103,0,36],[100,104,0,36],[100,105,0,36],[100,106,0,36],[100,107,0,36],[100,108,0,36],[100,109,0,36],[100,110,0,36],[100,111,0,36],[100,112,0,96],[100,113,0,36],[100,114,0,36],[100,115,0,36],[100,116,0,36],[100,117,0,36],[100,118,0,96],[100,119,0,36],[100,120,0,36],[100,121,0,96],[100,122,0,36],[100,123,0,36],[100,124,0,36],[100,125,0,36],[100,126,0,36],[100,127,0,96],[101,0,0,5],[101,1,0,5],[101,2,0,5],[101,3,0,5],[101,4,0,5],[101,5,0,5],[101,6,0,5],[101,7,0,5],[101,8,0,5],[101,9,0,5],[101,10,0,5],[101,11,0,5],[101,12,0,5],[101,13,0,5],[101,14,0,5],[101,15,0,5],[101,16,0,5],[101,17,0,5],[101,18,0,5],[101,19,0,5],[101,20,0,5],[101,21,0,5],[101,22,0,5],[101,23,0,5],[101,24,0,5],[101,25,0,5],[101,26,0,5],[101,27,0,5],[101,28,0,5],[101,29,0,5],[101,30,0,5],[101,31,0,5],[101,32,0,5],[101,33,0,5],[101,34,0,5],[101,35,0,5],[101,36,0,5],[101,37,0,5],[101,38,0,5],[101,39,0,5],[101,40,0,5],[101,41,0,5],[101,42,0,5],[101,43,0,5],[101,44,0,5],[101,45,0,5],[101,46,0,5],[101,47,0,5],[101,48,0,5],[101,49,0,5],[101,50,0,5],[101,51,0,5],[101,52,0,5],[101,53,0,5],[101,54,0,5],[101,55,0,5],[101,56,0,5],[101,57,0,5],[101,58,0,5],[101,59,0,5],[101,60,0,5],[101,61,0,5],[101,62,0,5],[101,63,0,5],[101,64,0,5],[101,65,0,5],[101,66,0,5],[101,67,0,5],[101,68,0,5],[101,69,0,5],[101,70,0,5],[101,71,0,5],[101,72,0,5],[101,73,0,5],[101,74,0,5],[101,75,0,5],[101,76,0,5],[101,77,0,5],[101,78,0,5],[101,79,0,5],[101,80,0,5],[101,81,0,5],[101,82,0,5],[101,83,0,5],[101,84,0,5],[101,85,0,5],[101,86,0,5],[101,87,0,5],[101,88,0,5],[101,89,0,5],[101,90,0,5],[101,91,0,5],[101,92,0,5],[101,93,0,5],[101,94,0,5],[101,95,0,5],[101,96,0,5],[101,97,0,5],[101,98,0,5],[101,99,0,5],[101,100,0,5],[101,101,0,5],[101,102,0,5],[101,103,0,5],[101,104,0,5],[101,105,0,5],[101,106,0,5],[101,107,0,5],[101,108,0,5],[101,109,0,5],[101,110,0,5],[101,111,0,5],[101,112,0,5],[101,113,0,5],[101,114,0,5],[101,115,0,5],[101,116,0,5],[101,117,0,5],[101,118,0,5],[101,119,0,5],[101,120,0,5],[101,121,0,5],[101,122,0,5],[101,123,0,5],[101,124,0,5],[101,125,0,5],[101,126,0,5],[101,127,0,5],[102,0,0,6],[102,1,0,6],[102,2,0,6],[102,3,0,6],[102,4,0,6],[102,5,0,6],[102,6,0,6],[102,7,0,6],[102,8,0,6],[102,9,0,6],[102,10,0,6],[102,11,0,6],[102,12,0,6],[102,13,0,6],[102,14,0,6],[102,15,0,6],[102,16,0,6],[102,17,0,6],[102,18,0,6],[102,19,0,6],[102,20,0,6],[102,21,0,6],[102,22,0,6],[102,23,0,6],[102,24,0,6],[102,25,0,6],[102,26,0,6],[102,27,0,6],[102,28,0,6],[102,29,0,6],[102,30,0,6],[102,31,0,6],[102,32,0,6],[102,33,0,6],[102,34,0,6],[102,35,0,6],[102,36,0,6],[102,37,0,6],[102,38,0,6],[102,39,0,6],[102,40,0,6],[102,41,0,6],[102,42,0,6],[102,43,0,6],[102,44,0,6],[102,45,0,6],[102,46,0,6],[102,47,0,6],[102,48,0,6],[102,49,0,6],[102,50,0,6],[102,51,0,6],[102,52,0,6],[102,53,0,6],[102,54,0,6],[102,55,0,6],[102,56,0,6],[102,57,0,6],[102,58,0,6],[102,59,0,6],[102,60,0,6],[102,61,0,6],[102,62,0,6],[102,63,0,6],[102,64,0,6],[102,65,0,6],[102,66,0,6],[102,67,0,6],[102,68,0,6],[102,69,0,6],[102,70,0,6],[102,71,0,6],[102,72,0,6],[102,73,0,6],[102,74,0,6],[102,75,0,6],[102,76,0,6],[102,77,0,6],[102,78,0,6],[102,79,0,6],[102,80,0,6],[102,81,0,6],[102,82,0,6],[102,83,0,6],[102,84,0,6],[102,85,0,6],[102,86,0,6],[102,87,0,6],[102,88,0,6],[102,89,0,6],[102,90,0,6],[102,91,0,6],[102,92,0,6],[102,93,0,6],[102,94,0,6],[102,95,0,6],[102,96,0,6],[102,97,0,6],[102,98,0,6],[102,99,0,6],[102,100,0,6],[102,101,0,6],[102,102,0,6],[102,103,0,6],[102,104,0,6],[102,105,0,6],[102,106,0,6],[102,107,0,6],[102,108,0,6],[102,109,0,6],[102,110,0,6],[102,111,0,6],[102,112,0,6],[102,113,0,6],[102,114,0,6],[102,115,0,6],[102,116,0,6],[102,117,0,6],[102,118,0,6],[102,119,0,6],[102,120,0,6],[102,121,0,6],[102,122,0,6],[102,123,0,6],[102,124,0,6],[102,125,0,6],[102,126,0,6],[102,127,0,6],[103,0,0,6],[103,1,0,3],[103,2,0,3],[103,3,0,3],[103,4,0,3],[103,5,0,3],[103,6,0,3],[103,7,0,3],[103,8,0,6],[103,9,0,3],[103,10,0,3],[103,11,0,3],[103,12,0,3],[103,13,0,3],[103,14,0,3],[103,15,0,3],[103,16,0,3],[103,17,0,3],[103,18,0,3],[103,19,0,3],[103,20,0,6],[103,21,0,3],[103,22,0,3],[103,23,0,3],[103,24,0,3],[103,25,0,3],[103,26,0,3],[103,27,0,3],[103,28,0,6],[103,29,0,3],[103,30,0,3],[103,31,0,3],[103,32,0,3],[103,33,0,3],[103,34,0,6],[103,35,0,3],[103,36,0,3],[103,37,0,3],[103,38,0,3],[103,39,0,3],[103,40,0,3],[103,41,0,3],[103,42,0,6],[103,43,0,3],[103,44,0,3],[103,45,0,3],[103,46,0,3],[103,47,0,3],[103,48,0,3],[103,49,0,3],[103,50,0,3],[103,51,0,3],[103,52,0,3],[103,53,0,3],[103,54,0,6],[103,55,0,3],[103,56,0,3],[103,57,0,3],[103,58,0,3],[103,59,0,3],[103,60,0,3],[103,61,0,3],[103,62,0,6],[103,63,0,3],[103,64,0,3],[103,65,0,6],[103,66,0,3],[103,67,0,3],[103,68,0,3],[103,69,0,3],[103,70,0,3],[103,71,0,3],[103,72,0,3],[103,73,0,6],[103,74,0,3],[103,75,0,3],[103,76,0,3],[103,77,0,3],[103,78,0,3],[103,79,0,3],[103,80,0,3],[103,81,0,3],[103,82,0,3],[103,83,0,3],[103,84,0,3],[103,85,0,6],[103,86,0,3],[103,87,0,3],[103,88,0,3],[103,89,0,3],[103,90,0,3],[103,91,0,3],[103,92,0,3],[103,93,0,6],[103,94,0,3],[103,95,0,3],[103,96,0,3],[103,97,0,3],[103,98,0,3],[103,99,0,6],[103,100,0,3],[103,101,0,3],[103,102,0,3],[103,103,0,3],[103,104,0,3],[103,105,0,3],[103,106,0,3],[103,107,0,6],[103,108,0,3],[103,109,0,3],[103,110,0,3],[103,111,0,3],[103,112,0,3],[103,113,0,3],[103,114,0,3],[103,115,0,3],[103,116,0,3],[103,117,0,3],[103,118,0,3],[103,119,0,6],[103,120,0,3],[103,121,0,3],[103,122,0,3],[103,123,0,3],[103,124,0,3],[103,125,0,3],[103,126,0,3],[103,127,0,6],[104,0,0,40],[104,1,0,40],[104,2,0,40],[104,3,0,40],[104,4,0,40],[104,5,0,40],[104,6,0,40],[104,7,0,40],[104,8,0,40],[104,9,0,40],[104,10,0,40],[104,11,0,40],[104,12,0,40],[104,13,0,40],[104,14,0,40],[104,15,0,40],[104,16,0,40],[104,17,0,40],[104,18,0,40],[104,19,0,40],[104,20,0,40],[104,21,0,40],[104,22,0,40],[104,23,0,40],[104,24,0,40],[104,25,0,40],[104,26,0,40],[104,27,0,40],[104,28,0,40],[104,29,0,40],[104,30,0,40],[104,31,0,40],[104,32,0,40],[104,33,0,40],[104,34,0,40],[104,35,0,40],[104,36,0,40],[104,37,0,40],[104,38,0,40],[104,39,0,40],[104,40,0,40],[104,41,0,40],[104,42,0,40],[104,43,0,40],[104,44,0,40],[104,45,0,40],[104,46,0,40],[104,47,0,40],[104,48,0,40],[104,49,0,40],[104,50,0,40],[104,51,0,40],[104,52,0,40],[104,53,0,40],[104,54,0,40],[104,55,0,40],[104,56,0,40],[104,57,0,40],[104,58,0,40],[104,59,0,40],[104,60,0,40],[104,61,0,40],[104,62,0,40],[104,63,0,40],[104,64,0,40],[104,65,0,40],[104,66,0,40],[104,67,0,40],[104,68,0,40],[104,69,0,40],[104,70,0,40],[104,71,0,40],[104,72,0,40],[104,73,0,40],[104,74,0,40],[104,75,0,40],[104,76,0,40],[104,77,0,40],[104,78,0,40],[104,79,0,40],[104,80,0,40],[104,81,0,40],[104,82,0,40],[104,83,0,40],[104,84,0,40],[104,85,0,40],[104,86,0,40],[104,87,0,40],[104,88,0,40],[104,89,0,40],[104,90,0,40],[104,91,0,40],[104,92,0,40],[104,93,0,40],[104,94,0,40],[104,95,0,40],[104,96,0,40],[104,97,0,40],[104,98,0,40],[104,99,0,40],[104,100,0,40],[104,101,0,40],[104,102,0,40],[104,103,0,40],[104,104,0,40],[104,105,0,40],[104,106,0,40],[104,107,0,40],[104,108,0,40],[104,109,0,40],[104,110,0,40],[104,111,0,40],[104,112,0,40],[104,113,0,40],[104,114,0,40],[104,115,0,40],[104,116,0,40],[104,117,0,40],[104,118,0,40],[104,119,0,40],[104,120,0,40],[104,121,0,40],[104,122,0,40],[104,123,0,40],[104,124,0,40],[104,125,0,40],[104,126,0,40],[104,127,0,40],[105,0,0,9],[105,1,0,9],[105,2,0,9],[105,3,0,9],[105,4,0,9],[105,5,0,9],[105,6,0,9],[105,7,0,9],[105,8,0,9],[105,9,0,9],[105,10,0,9],[105,11,0,9],[105,12,0,9],[105,13,0,9],[105,14,0,9],[105,15,0,9],[105,16,0,9],[105,17,0,9],[105,18,0,9],[105,19,0,9],[105,20,0,9],[105,21,0,9],[105,22,0,9],[105,23,0,9],[105,24,0,9],[105,25,0,9],[105,26,0,9],[105,27,0,9],[105,28,0,9],[105,29,0,9],[105,30,0,9],[105,31,0,9],[105,32,0,9],[105,33,0,9],[105,34,0,9],[105,35,0,9],[105,36,0,9],[105,37,0,9],[105,38,0,9],[105,39,0,9],[105,40,0,9],[105,41,0,9],[105,42,0,9],[105,43,0,9],[105,44,0,9],[105,45,0,9],[105,46,0,9],[105,47,0,9],[105,48,0,9],[105,49,0,9],[105,50,0,9],[105,51,0,9],[105,52,0,9],[105,53,0,9],[105,54,0,9],[105,55,0,9],[105,56,0,9],[105,57,0,9],[105,58,0,9],[105,59,0,9],[105,60,0,9],[105,61,0,9],[105,62,0,9],[105,63,0,9],[105,64,0,9],[105,65,0,9],[105,66,0,9],[105,67,0,9],[105,68,0,9],[105,69,0,9],[105,70,0,9],[105,71,0,9],[105,72,0,9],[105,73,0,9],[105,74,0,9],[105,75,0,9],[105,76,0,9],[105,77,0,9],[105,78,0,9],[105,79,0,9],[105,80,0,9],[105,81,0,9],[105,82,0,9],[105,83,0,9],[105,84,0,9],[105,85,0,9],[105,86,0,9],[105,87,0,9],[105,88,0,9],[105,89,0,9],[105,90,0,9],[105,91,0,9],[105,92,0,9],[105,93,0,9],[105,94,0,9],[105,95,0,9],[105,96,0,9],[105,97,0,9],[105,98,0,9],[105,99,0,9],[105,100,0,9],[105,101,0,9],[105,102,0,9],[105,103,0,9],[105,104,0,9],[105,105,0,9],[105,106,0,9],[105,107,0,9],[105,108,0,9],[105,109,0,9],[105,110,0,9],[105,111,0,9],[105,112,0,9],[105,113,0,9],[105,114,0,9],[105,115,0,9],[105,116,0,9],[105,117,0,9],[105,118,0,9],[105,119,0,9],[105,120,0,9],[105,121,0,9],[105,122,0,9],[105,123,0,9],[105,124,0,9],[105,125,0,9],[105,126,0,9],[105,127,0,9],[106,0,0,10],[106,1,0,10],[106,2,0,10],[106,3,0,10],[106,4,0,10],[106,5,0,10],[106,6,0,10],[106,7,0,10],[106,8,0,10],[106,9,0,10],[106,10,0,10],[106,11,0,10],[106,12,0,10],[106,13,0,10],[106,14,0,10],[106,15,0,10],[106,16,0,10],[106,17,0,10],[106,18,0,10],[106,19,0,10],[106,20,0,10],[106,21,0,10],[106,22,0,10],[106,23,0,10],[106,24,0,10],[106,25,0,10],[106,26,0,10],[106,27,0,10],[106,28,0,10],[106,29,0,10],[106,30,0,10],[106,31,0,10],[106,32,0,10],[106,33,0,10],[106,34,0,10],[106,35,0,10],[106,36,0,10],[106,37,0,10],[106,38,0,10],[106,39,0,10],[106,40,0,10],[106,41,0,10],[106,42,0,10],[106,43,0,10],[106,44,0,10],[106,45,0,10],[106,46,0,10],[106,47,0,10],[106,48,0,10],[106,49,0,10],[106,50,0,10],[106,51,0,10],[106,52,0,10],[106,53,0,10],[106,54,0,10],[106,55,0,10],[106,56,0,10],[106,57,0,10],[106,58,0,10],[106,59,0,10],[106,60,0,10],[106,61,0,10],[106,62,0,10],[106,63,0,10],[106,64,0,10],[106,65,0,10],[106,66,0,10],[106,67,0,10],[106,68,0,10],[106,69,0,10],[106,70,0,10],[106,71,0,10],[106,72,0,10],[106,73,0,10],[106,74,0,10],[106,75,0,10],[106,76,0,10],[106,77,0,10],[106,78,0,10],[106,79,0,10],[106,80,0,10],[106,81,0,10],[106,82,0,10],[106,83,0,10],[106,84,0,10],[106,85,0,10],[106,86,0,10],[106,87,0,10],[106,88,0,10],[106,89,0,10],[106,90,0,10],[106,91,0,10],[106,92,0,10],[106,93,0,10],[106,94,0,10],[106,95,0,10],[106,96,0,10],[106,97,0,10],[106,98,0,10],[106,99,0,10],[106,100,0,10],[106,101,0,10],[106,102,0,10],[106,103,0,10],[106,104,0,10],[106,105,0,10],[106,106,0,10],[106,107,0,10],[106,108,0,10],[106,109,0,10],[106,110,0,10],[106,111,0,10],[106,112,0,10],[106,113,0,10],[106,114,0,10],[106,115,0,10],[106,116,0,10],[106,117,0,10],[106,118,0,10],[106,119,0,10],[106,120,0,10],[106,121,0,10],[106,122,0,10],[106,123,0,10],[106,124,0,10],[106,125,0,10],[106,126,0,10],[106,127,0,10],[107,0,0,3],[107,1,0,3],[107,2,0,3],[107,3,0,3],[107,4,0,3],[107,5,0,3],[107,6,0,3],[107,7,0,3],[107,8,0,3],[107,9,0,3],[107,10,0,3],[107,11,0,3],[107,12,0,3],[107,13,0,3],[107,14,0,3],[107,15,0,3],[107,16,0,3],[107,17,0,3],[107,18,0,3],[107,19,0,3],[107,20,0,3],[107,21,0,3],[107,22,0,3],[107,23,0,3],[107,24,0,3],[107,25,0,3],[107,26,0,3],[107,27,0,3],[107,28,0,3],[107,29,0,3],[107,30,0,3],[107,31,0,3],[107,32,0,3],[107,33,0,3],[107,34,0,3],[107,35,0,3],[107,36,0,3],[107,37,0,3],[107,38,0,3],[107,39,0,3],[107,40,0,3],[107,41,0,3],[107,42,0,3],[107,43,0,3],[107,44,0,3],[107,45,0,3],[107,46,0,3],[107,47,0,3],[107,48,0,3],[107,49,0,3],[107,50,0,3],[107,51,0,3],[107,52,0,3],[107,53,0,3],[107,54,0,3],[107,55,0,3],[107,56,0,3],[107,57,0,3],[107,58,0,3],[107,59,0,3],[107,60,0,3],[107,61,0,3],[107,62,0,3],[107,63,0,3],[107,64,0,3],[107,65,0,3],[107,66,0,3],[107,67,0,3],[107,68,0,3],[107,69,0,3],[107,70,0,3],[107,71,0,3],[107,72,0,3],[107,73,0,3],[107,74,0,3],[107,75,0,3],[107,76,0,3],[107,77,0,3],[107,78,0,3],[107,79,0,3],[107,80,0,3],[107,81,0,3],[107,82,0,3],[107,83,0,3],[107,84,0,3],[107,85,0,3],[107,86,0,3],[107,87,0,3],[107,88,0,3],[107,89,0,3],[107,90,0,3],[107,91,0,3],[107,92,0,3],[107,93,0,3],[107,94,0,3],[107,95,0,3],[107,96,0,3],[107,97,0,3],[107,98,0,3],[107,99,0,3],[107,100,0,3],[107,101,0,3],[107,102,0,3],[107,103,0,3],[107,104,0,3],[107,105,0,3],[107,106,0,3],[107,107,0,3],[107,108,0,3],[107,109,0,3],[107,110,0,3],[107,111,0,3],[107,112,0,3],[107,113,0,3],[107,114,0,3],[107,115,0,3],[107,116,0,3],[107,117,0,3],[107,118,0,3],[107,119,0,3],[107,120,0,3],[107,121,0,3],[107,122,0,3],[107,123,0,3],[107,124,0,3],[107,125,0,3],[107,126,0,3],[107,127,0,3],[108,0,0,12],[108,1,0,12],[108,2,0,12],[108,3,0,12],[108,4,0,12],[108,5,0,12],[108,6,0,12],[108,7,0,12],[108,8,0,12],[108,9,0,12],[108,10,0,12],[108,11,0,12],[108,12,0,12],[108,13,0,12],[108,14,0,12],[108,15,0,12],[108,16,0,12],[108,17,0,12],[108,18,0,12],[108,19,0,12],[108,20,0,12],[108,21,0,12],[108,22,0,12],[108,23,0,12],[108,24,0,12],[108,25,0,12],[108,26,0,12],[108,27,0,12],[108,28,0,12],[108,29,0,12],[108,30,0,12],[108,31,0,12],[108,32,0,12],[108,33,0,12],[108,34,0,12],[108,35,0,12],[108,36,0,12],[108,37,0,12],[108,38,0,12],[108,39,0,12],[108,40,0,12],[108,41,0,12],[108,42,0,12],[108,43,0,12],[108,44,0,12],[108,45,0,12],[108,46,0,12],[108,47,0,12],[108,48,0,12],[108,49,0,12],[108,50,0,12],[108,51,0,12],[108,52,0,12],[108,53,0,12],[108,54,0,12],[108,55,0,12],[108,56,0,12],[108,57,0,12],[108,58,0,12],[108,59,0,12],[108,60,0,12],[108,61,0,12],[108,62,0,12],[108,63,0,12],[108,64,0,12],[108,65,0,12],[108,66,0,12],[108,67,0,12],[108,68,0,12],[108,69,0,12],[108,70,0,12],[108,71,0,12],[108,72,0,12],[108,73,0,12],[108,74,0,12],[108,75,0,12],[108,76,0,12],[108,77,0,12],[108,78,0,12],[108,79,0,12],[108,80,0,12],[108,81,0,12],[108,82,0,12],[108,83,0,12],[108,84,0,12],[108,85,0,12],[108,86,0,12],[108,87,0,12],[108,88,0,12],[108,89,0,12],[108,90,0,12],[108,91,0,12],[108,92,0,12],[108,93,0,12],[108,94,0,12],[108,95,0,12],[108,96,0,12],[108,97,0,12],[108,98,0,12],[108,99,0,12],[108,100,0,12],[108,101,0,12],[108,102,0,12],[108,103,0,12],[108,104,0,12],[108,105,0,12],[108,106,0,12],[108,107,0,12],[108,108,0,12],[108,109,0,12],[108,110,0,12],[108,111,0,12],[108,112,0,12],[108,113,0,12],[108,114,0,12],[108,115,0,12],[108,116,0,12],[108,117,0,12],[108,118,0,12],[108,119,0,12],[108,120,0,12],[108,121,0,12],[108,122,0,12],[108,123,0,12],[108,124,0,12],[108,125,0,12],[108,126,0,12],[108,127,0,12],[109,0,0,5],[109,1,0,5],[109,2,0,5],[109,3,0,5],[109,4,0,5],[109,5,0,5],[109,6,0,5],[109,7,0,5],[109,8,0,5],[109,9,0,5],[109,10,0,5],[109,11,0,5],[109,12,0,5],[109,13,0,5],[109,14,0,5],[109,15,0,5],[109,16,0,5],[109,17,0,5],[109,18,0,5],[109,19,0,5],[109,20,0,5],[109,21,0,5],[109,22,0,5],[109,23,0,5],[109,24,0,5],[109,25,0,5],[109,26,0,5],[109,27,0,5],[109,28,0,5],[109,29,0,5],[109,30,0,5],[109,31,0,5],[109,32,0,5],[109,33,0,5],[109,34,0,5],[109,35,0,5],[109,36,0,5],[109,37,0,5],[109,38,0,5],[109,39,0,5],[109,40,0,5],[109,41,0,5],[109,42,0,5],[109,43,0,5],[109,44,0,5],[109,45,0,5],[109,46,0,5],[109,47,0,5],[109,48,0,5],[109,49,0,5],[109,50,0,5],[109,51,0,5],[109,52,0,5],[109,53,0,5],[109,54,0,5],[109,55,0,5],[109,56,0,5],[109,57,0,5],[109,58,0,5],[109,59,0,5],[109,60,0,5],[109,61,0,5],[109,62,0,5],[109,63,0,5],[109,64,0,5],[109,65,0,5],[109,66,0,5],[109,67,0,5],[109,68,0,5],[109,69,0,5],[109,70,0,5],[109,71,0,5],[109,72,0,5],[109,73,0,5],[109,74,0,5],[109,75,0,5],[109,76,0,5],[109,77,0,5],[109,78,0,5],[109,79,0,5],[109,80,0,5],[109,81,0,5],[109,82,0,5],[109,83,0,5],[109,84,0,5],[109,85,0,5],[109,86,0,5],[109,87,0,5],[109,88,0,5],[109,89,0,5],[109,90,0,5],[109,91,0,5],[109,92,0,5],[109,93,0,5],[109,94,0,5],[109,95,0,5],[109,96,0,5],[109,97,0,5],[109,98,0,5],[109,99,0,5],[109,100,0,5],[109,101,0,5],[109,102,0,5],[109,103,0,5],[109,104,0,5],[109,105,0,5],[109,106,0,5],[109,107,0,5],[109,108,0,5],[109,109,0,5],[109,110,0,5],[109,111,0,5],[109,112,0,5],[109,113,0,5],[109,114,0,5],[109,115,0,5],[109,116,0,5],[109,117,0,5],[109,118,0,5],[109,119,0,5],[109,120,0,5],[109,121,0,5],[109,122,0,5],[109,123,0,5],[109,124,0,5],[109,125,0,5],[109,126,0,5],[109,127,0,5],[110,0,0,10],[110,1,0,6],[110,2,0,6],[110,3,0,6],[110,4,0,6],[110,5,0,6],[110,6,0,10],[110,7,0,6],[110,8,0,6],[110,9,0,10],[110,10,0,6],[110,11,0,6],[110,12,0,6],[110,13,0,6],[110,14,0,6],[110,15,0,10],[110,16,0,6],[110,17,0,6],[110,18,0,6],[110,19,0,6],[110,20,0,6],[110,21,0,6],[110,22,0,6],[110,23,0,6],[110,24,0,6],[110,25,0,6],[110,26,0,6],[110,27,0,6],[110,28,0,6],[110,29,0,6],[110,30,0,6],[110,31,0,6],[110,32,0,10],[110,33,0,6],[110,34,0,6],[110,35,0,6],[110,36,0,6],[110,37,0,6],[110,38,0,10],[110,39,0,6],[110,40,0,6],[110,41,0,10],[110,42,0,6],[110,43,0,6],[110,44,0,6],[110,45,0,6],[110,46,0,6],[110,47,0,10],[110,48,0,6],[110,49,0,6],[110,50,0,6],[110,51,0,6],[110,52,0,6],[110,53,0,6],[110,54,0,6],[110,55,0,6],[110,56,0,6],[110,57,0,6],[110,58,0,6],[110,59,0,6],[110,60,0,6],[110,61,0,6],[110,62,0,6],[110,63,0,6],[110,64,0,6],[110,65,0,6],[110,66,0,6],[110,67,0,6],[110,68,0,6],[110,69,0,6],[110,70,0,6],[110,71,0,6],[110,72,0,6],[110,73,0,6],[110,74,0,6],[110,75,0,6],[110,76,0,6],[110,77,0,6],[110,78,0,6],[110,79,0,6],[110,80,0,10],[110,81,0,6],[110,82,0,6],[110,83,0,6],[110,84,0,6],[110,85,0,6],[110,86,0,10],[110,87,0,6],[110,88,0,6],[110,89,0,10],[110,90,0,6],[110,91,0,6],[110,92,0,6],[110,93,0,6],[110,94,0,6],[110,95,0,10],[110,96,0,6],[110,97,0,6],[110,98,0,6],[110,99,0,6],[110,100,0,6],[110,101,0,6],[110,102,0,6],[110,103,0,6],[110,104,0,6],[110,105,0,6],[110,106,0,6],[110,107,0,6],[110,108,0,6],[110,109,0,6],[110,110,0,6],[110,111,0,6],[110,112,0,10],[110,113,0,6],[110,114,0,6],[110,115,0,6],[110,116,0,6],[110,117,0,6],[110,118,0,10],[110,119,0,6],[110,120,0,6],[110,121,0,10],[110,122,0,6],[110,123,0,6],[110,124,0,6],[110,125,0,6],[110,126,0,6],[110,127,0,10],[111,0,0,3],[111,1,0,3],[111,2,0,3],[111,3,0,3],[111,4,0,3],[111,5,0,3],[111,6,0,3],[111,7,0,3],[111,8,0,3],[111,9,0,3],[111,10,0,3],[111,11,0,3],[111,12,0,3],[111,13,0,3],[111,14,0,3],[111,15,0,3],[111,16,0,3],[111,17,0,3],[111,18,0,3],[111,19,0,3],[111,20,0,3],[111,21,0,3],[111,22,0,3],[111,23,0,3],[111,24,0,3],[111,25,0,3],[111,26,0,3],[111,27,0,3],[111,28,0,3],[111,29,0,3],[111,30,0,3],[111,31,0,3],[111,32,0,3],[111,33,0,3],[111,34,0,3],[111,35,0,3],[111,36,0,3],[111,37,0,3],[111,38,0,3],[111,39,0,3],[111,40,0,3],[111,41,0,3],[111,42,0,3],[111,43,0,3],[111,44,0,3],[111,45,0,3],[111,46,0,3],[111,47,0,3],[111,48,0,3],[111,49,0,3],[111,50,0,3],[111,51,0,3],[111,52,0,3],[111,53,0,3],[111,54,0,3],[111,55,0,3],[111,56,0,3],[111,57,0,3],[111,58,0,3],[111,59,0,3],[111,60,0,3],[111,61,0,3],[111,62,0,3],[111,63,0,3],[111,64,0,3],[111,65,0,3],[111,66,0,3],[111,67,0,3],[111,68,0,3],[111,69,0,3],[111,70,0,3],[111,71,0,3],[111,72,0,3],[111,73,0,3],[111,74,0,3],[111,75,0,3],[111,76,0,3],[111,77,0,3],[111,78,0,3],[111,79,0,3],[111,80,0,3],[111,81,0,3],[111,82,0,3],[111,83,0,3],[111,84,0,3],[111,85,0,3],[111,86,0,3],[111,87,0,3],[111,88,0,3],[111,89,0,3],[111,90,0,3],[111,91,0,3],[111,92,0,3],[111,93,0,3],[111,94,0,3],[111,95,0,3],[111,96,0,3],[111,97,0,3],[111,98,0,3],[111,99,0,3],[111,100,0,3],[111,101,0,3],[111,102,0,3],[111,103,0,3],[111,104,0,3],[111,105,0,3],[111,106,0,3],[111,107,0,3],[111,108,0,3],[111,109,0,3],[111,110,0,3],[111,111,0,3],[111,112,0,3],[111,113,0,3],[111,114,0,3],[111,115,0,3],[111,116,0,3],[111,117,0,3],[111,118,0,3],[111,119,0,3],[111,120,0,3],[111,121,0,3],[111,122,0,3],[111,123,0,3],[111,124,0,3],[111,125,0,3],[111,126,0,3],[111,127,0,3],[112,0,0,80],[112,1,0,48],[112,2,0,80],[112,3,0,48],[112,4,0,48],[112,5,0,80],[112,6,0,48],[112,7,0,80],[112,8,0,48],[112,9,0,48],[112,10,0,48],[112,11,0,48],[112,12,0,48],[112,13,0,48],[112,14,0,48],[112,15,0,48],[112,16,0,48],[112,17,0,48],[112,18,0,48],[112,19,0,48],[112,20,0,48],[112,21,0,48],[112,22,0,48],[112,23,0,48],[112,24,0,48],[112,25,0,48],[112,26,0,48],[112,27,0,48],[112,28,0,48],[112,29,0,48],[112,30,0,48],[112,31,0,48],[112,32,0,48],[112,33,0,48],[112,34,0,48],[112,35,0,48],[112,36,0,48],[112,37,0,48],[112,38,0,48],[112,39,0,48],[112,40,0,48],[112,41,0,48],[112,42,0,48],[112,43,0,48],[112,44,0,48],[112,45,0,48],[112,46,0,48],[112,47,0,48],[112,48,0,80],[112,49,0,48],[112,50,0,80],[112,51,0,48],[112,52,0,48],[112,53,0,80],[112,54,0,48],[112,55,0,80],[112,56,0,48],[112,57,0,48],[112,58,0,48],[112,59,0,48],[112,60,0,48],[112,61,0,48],[112,62,0,48],[112,63,0,48],[112,64,0,48],[112,65,0,48],[112,66,0,48],[112,67,0,48],[112,68,0,48],[112,69,0,48],[112,70,0,48],[112,71,0,48],[112,72,0,80],[112,73,0,48],[112,74,0,80],[112,75,0,48],[112,76,0,48],[112,77,0,80],[112,78,0,48],[112,79,0,80],[112,80,0,48],[112,81,0,48],[112,82,0,48],[112,83,0,48],[112,84,0,48],[112,85,0,48],[112,86,0,48],[112,87,0,48],[112,88,0,48],[112,89,0,48],[112,90,0,48],[112,91,0,48],[112,92,0,48],[112,93,0,48],[112,94,0,48],[112,95,0,48],[112,96,0,48],[112,97,0,48],[112,98,0,48],[112,99,0,48],[112,100,0,48],[112,101,0,48],[112,102,0,48],[112,103,0,48],[112,104,0,48],[112,105,0,48],[112,106,0,48],[112,107,0,48],[112,108,0,48],[112,109,0,48],[112,110,0,48],[112,111,0,48],[112,112,0,48],[112,113,0,48],[112,114,0,48],[112,115,0,48],[112,116,0,48],[112,117,0,48],[112,118,0,48],[112,119,0,48],[112,120,0,80],[112,121,0,48],[112,122,0,80],[112,123,0,48],[112,124,0,48],[112,125,0,80],[112,126,0,48],[112,127,0,80],[113,0,0,17],[113,1,0,17],[113,2,0,17],[113,3,0,17],[113,4,0,17],[113,5,0,17],[113,6,0,17],[113,7,0,17],[113,8,0,17],[113,9,0,17],[113,10,0,17],[113,11,0,17],[113,12,0,17],[113,13,0,17],[113,14,0,17],[113,15,0,17],[113,16,0,17],[113,17,0,17],[113,18,0,17],[113,19,0,17],[113,20,0,17],[113,21,0,17],[113,22,0,17],[113,23,0,17],[113,24,0,17],[113,25,0,17],[113,26,0,17],[113,27,0,17],[113,28,0,17],[113,29,0,17],[113,30,0,17],[113,31,0,17],[113,32,0,17],[113,33,0,17],[113,34,0,17],[113,35,0,17],[113,36,0,17],[113,37,0,17],[113,38,0,17],[113,39,0,17],[113,40,0,17],[113,41,0,17],[113,42,0,17],[113,43,0,17],[113,44,0,17],[113,45,0,17],[113,46,0,17],[113,47,0,17],[113,48,0,17],[113,49,0,17],[113,50,0,17],[113,51,0,17],[113,52,0,17],[113,53,0,17],[113,54,0,17],[113,55,0,17],[113,56,0,17],[113,57,0,17],[113,58,0,17],[113,59,0,17],[113,60,0,17],[113,61,0,17],[113,62,0,17],[113,63,0,17],[113,64,0,17],[113,65,0,17],[113,66,0,17],[113,67,0,17],[113,68,0,17],[113,69,0,17],[113,70,0,17],[113,71,0,17],[113,72,0,17],[113,73,0,17],[113,74,0,17],[113,75,0,17],[113,76,0,17],[113,77,0,17],[113,78,0,17],[113,79,0,17],[113,80,0,17],[113,81,0,17],[113,82,0,17],[113,83,0,17],[113,84,0,17],[113,85,0,17],[113,86,0,17],[113,87,0,17],[113,88,0,17],[113,89,0,17],[113,90,0,17],[113,91,0,17],[113,92,0,17],[113,93,0,17],[113,94,0,17],[113,95,0,17],[113,96,0,17],[113,97,0,17],[113,98,0,17],[113,99,0,17],[113,100,0,17],[113,101,0,17],[113,102,0,17],[113,103,0,17],[113,104,0,17],[113,105,0,17],[113,106,0,17],[113,107,0,17],[113,108,0,17],[113,109,0,17],[113,110,0,17],[113,111,0,17],[113,112,0,17],[113,113,0,17],[113,114,0,17],[113,115,0,17],[113,116,0,17],[113,117,0,17],[113,118,0,17],[113,119,0,17],[113,120,0,17],[113,121,0,17],[113,122,0,17],[113,123,0,17],[113,124,0,17],[113,125,0,17],[113,126,0,17],[113,127,0,17],[114,0,0,18],[114,1,0,18],[114,2,0,18],[114,3,0,18],[114,4,0,18],[114,5,0,18],[114,6,0,18],[114,7,0,18],[114,8,0,18],[114,9,0,18],[114,10,0,18],[114,11,0,18],[114,12,0,18],[114,13,0,18],[114,14,0,18],[114,15,0,18],[114,16,0,18],[114,17,0,18],[114,18,0,18],[114,19,0,18],[114,20,0,18],[114,21,0,18],[114,22,0,18],[114,23,0,18],[114,24,0,18],[114,25,0,18],[114,26,0,18],[114,27,0,18],[114,28,0,18],[114,29,0,18],[114,30,0,18],[114,31,0,18],[114,32,0,18],[114,33,0,18],[114,34,0,18],[114,35,0,18],[114,36,0,18],[114,37,0,18],[114,38,0,18],[114,39,0,18],[114,40,0,18],[114,41,0,18],[114,42,0,18],[114,43,0,18],[114,44,0,18],[114,45,0,18],[114,46,0,18],[114,47,0,18],[114,48,0,18],[114,49,0,18],[114,50,0,18],[114,51,0,18],[114,52,0,18],[114,53,0,18],[114,54,0,18],[114,55,0,18],[114,56,0,18],[114,57,0,18],[114,58,0,18],[114,59,0,18],[114,60,0,18],[114,61,0,18],[114,62,0,18],[114,63,0,18],[114,64,0,18],[114,65,0,18],[114,66,0,18],[114,67,0,18],[114,68,0,18],[114,69,0,18],[114,70,0,18],[114,71,0,18],[114,72,0,18],[114,73,0,18],[114,74,0,18],[114,75,0,18],[114,76,0,18],[114,77,0,18],[114,78,0,18],[114,79,0,18],[114,80,0,18],[114,81,0,18],[114,82,0,18],[114,83,0,18],[114,84,0,18],[114,85,0,18],[114,86,0,18],[114,87,0,18],[114,88,0,18],[114,89,0,18],[114,90,0,18],[114,91,0,18],[114,92,0,18],[114,93,0,18],[114,94,0,18],[114,95,0,18],[114,96,0,18],[114,97,0,18],[114,98,0,18],[114,99,0,18],[114,100,0,18],[114,101,0,18],[114,102,0,18],[114,103,0,18],[114,104,0,18],[114,105,0,18],[114,106,0,18],[114,107,0,18],[114,108,0,18],[114,109,0,18],[114,110,0,18],[114,111,0,18],[114,112,0,18],[114,113,0,18],[114,114,0,18],[114,115,0,18],[114,116,0,18],[114,117,0,18],[114,118,0,18],[114,119,0,18],[114,120,0,18],[114,121,0,18],[114,122,0,18],[114,123,0,18],[114,124,0,18],[114,125,0,18],[114,126,0,18],[114,127,0,18],[115,0,0,3],[115,1,0,3],[115,2,0,3],[115,3,0,3],[115,4,0,3],[115,5,0,3],[115,6,0,3],[115,7,0,3],[115,8,0,3],[115,9,0,3],[115,10,0,3],[115,11,0,3],[115,12,0,3],[115,13,0,3],[115,14,0,3],[115,15,0,3],[115,16,0,3],[115,17,0,3],[115,18,0,3],[115,19,0,3],[115,20,0,3],[115,21,0,3],[115,22,0,3],[115,23,0,3],[115,24,0,3],[115,25,0,3],[115,26,0,3],[115,27,0,3],[115,28,0,3],[115,29,0,3],[115,30,0,3],[115,31,0,3],[115,32,0,3],[115,33,0,3],[115,34,0,3],[115,35,0,3],[115,36,0,3],[115,37,0,3],[115,38,0,3],[115,39,0,3],[115,40,0,3],[115,41,0,3],[115,42,0,3],[115,43,0,3],[115,44,0,3],[115,45,0,3],[115,46,0,3],[115,47,0,3],[115,48,0,3],[115,49,0,3],[115,50,0,3],[115,51,0,3],[115,52,0,3],[115,53,0,3],[115,54,0,3],[115,55,0,3],[115,56,0,3],[115,57,0,3],[115,58,0,3],[115,59,0,3],[115,60,0,3],[115,61,0,3],[115,62,0,3],[115,63,0,3],[115,64,0,3],[115,65,0,3],[115,66,0,3],[115,67,0,3],[115,68,0,3],[115,69,0,3],[115,70,0,3],[115,71,0,3],[115,72,0,3],[115,73,0,3],[115,74,0,3],[115,75,0,3],[115,76,0,3],[115,77,0,3],[115,78,0,3],[115,79,0,3],[115,80,0,3],[115,81,0,3],[115,82,0,3],[115,83,0,3],[115,84,0,3],[115,85,0,3],[115,86,0,3],[115,87,0,3],[115,88,0,3],[115,89,0,3],[115,90,0,3],[115,91,0,3],[115,92,0,3],[115,93,0,3],[115,94,0,3],[115,95,0,3],[115,96,0,3],[115,97,0,3],[115,98,0,3],[115,99,0,3],[115,100,0,3],[115,101,0,3],[115,102,0,3],[115,103,0,3],[115,104,0,3],[115,105,0,3],[115,106,0,3],[115,107,0,3],[115,108,0,3],[115,109,0,3],[115,110,0,3],[115,111,0,3],[115,112,0,3],[115,113,0,3],[115,114,0,3],[115,115,0,3],[115,116,0,3],[115,117,0,3],[115,118,0,3],[115,119,0,3],[115,120,0,3],[115,121,0,3],[115,122,0,3],[115,123,0,3],[115,124,0,3],[115,125,0,3],[115,126,0,3],[115,127,0,3],[116,0,0,20],[116,1,0,20],[116,2,0,20],[116,3,0,20],[116,4,0,20],[116,5,0,20],[116,6,0,20],[116,7,0,20],[116,8,0,20],[116,9,0,20],[116,10,0,20],[116,11,0,20],[116,12,0,20],[116,13,0,20],[116,14,0,20],[116,15,0,20],[116,16,0,20],[116,17,0,20],[116,18,0,20],[116,19,0,20],[116,20,0,20],[116,21,0,20],[116,22,0,20],[116,23,0,20],[116,24,0,20],[116,25,0,20],[116,26,0,20],[116,27,0,20],[116,28,0,20],[116,29,0,20],[116,30,0,20],[116,31,0,20],[116,32,0,20],[116,33,0,20],[116,34,0,20],[116,35,0,20],[116,36,0,20],[116,37,0,20],[116,38,0,20],[116,39,0,20],[116,40,0,20],[116,41,0,20],[116,42,0,20],[116,43,0,20],[116,44,0,20],[116,45,0,20],[116,46,0,20],[116,47,0,20],[116,48,0,20],[116,49,0,20],[116,50,0,20],[116,51,0,20],[116,52,0,20],[116,53,0,20],[116,54,0,20],[116,55,0,20],[116,56,0,20],[116,57,0,20],[116,58,0,20],[116,59,0,20],[116,60,0,20],[116,61,0,20],[116,62,0,20],[116,63,0,20],[116,64,0,20],[116,65,0,20],[116,66,0,20],[116,67,0,20],[116,68,0,20],[116,69,0,20],[116,70,0,20],[116,71,0,20],[116,72,0,20],[116,73,0,20],[116,74,0,20],[116,75,0,20],[116,76,0,20],[116,77,0,20],[116,78,0,20],[116,79,0,20],[116,80,0,20],[116,81,0,20],[116,82,0,20],[116,83,0,20],[116,84,0,20],[116,85,0,20],[116,86,0,20],[116,87,0,20],[116,88,0,20],[116,89,0,20],[116,90,0,20],[116,91,0,20],[116,92,0,20],[116,93,0,20],[116,94,0,20],[116,95,0,20],[116,96,0,20],[116,97,0,20],[116,98,0,20],[116,99,0,20],[116,100,0,20],[116,101,0,20],[116,102,0,20],[116,103,0,20],[116,104,0,20],[116,105,0,20],[116,106,0,20],[116,107,0,20],[116,108,0,20],[116,109,0,20],[116,110,0,20],[116,111,0,20],[116,112,0,20],[116,113,0,20],[116,114,0,20],[116,115,0,20],[116,116,0,20],[116,117,0,20],[116,118,0,20],[116,119,0,20],[116,120,0,20],[116,121,0,20],[116,122,0,20],[116,123,0,20],[116,124,0,20],[116,125,0,20],[116,126,0,20],[116,127,0,20],[117,0,0,17],[117,1,0,5],[117,2,0,5],[117,3,0,5],[117,4,0,5],[117,5,0,5],[117,6,0,17],[117,7,0,5],[117,8,0,5],[117,9,0,17],[117,10,0,5],[117,11,0,5],[117,12,0,5],[117,13,0,5],[117,14,0,5],[117,15,0,17],[117,16,0,5],[117,17,0,5],[117,18,0,5],[117,19,0,5],[117,20,0,5],[117,21,0,5],[117,22,0,5],[117,23,0,5],[117,24,0,5],[117,25,0,5],[117,26,0,5],[117,27,0,5],[117,28,0,5],[117,29,0,5],[117,30,0,5],[117,31,0,5],[117,32,0,17],[117,33,0,5],[117,34,0,5],[117,35,0,5],[117,36,0,5],[117,37,0,5],[117,38,0,17],[117,39,0,5],[117,40,0,5],[117,41,0,17],[117,42,0,5],[117,43,0,5],[117,44,0,5],[117,45,0,5],[117,46,0,5],[117,47,0,17],[117,48,0,5],[117,49,0,5],[117,50,0,5],[117,51,0,5],[117,52,0,5],[117,53,0,5],[117,54,0,5],[117,55,0,5],[117,56,0,5],[117,57,0,5],[117,58,0,5],[117,59,0,5],[117,60,0,5],[117,61,0,5],[117,62,0,5],[117,63,0,5],[117,64,0,5],[117,65,0,5],[117,66,0,5],[117,67,0,5],[117,68,0,5],[117,69,0,5],[117,70,0,5],[117,71,0,5],[117,72,0,5],[117,73,0,5],[117,74,0,5],[117,75,0,5],[117,76,0,5],[117,77,0,5],[117,78,0,5],[117,79,0,5],[117,80,0,17],[117,81,0,5],[117,82,0,5],[117,83,0,5],[117,84,0,5],[117,85,0,5],[117,86,0,17],[117,87,0,5],[117,88,0,5],[117,89,0,17],[117,90,0,5],[117,91,0,5],[117,92,0,5],[117,93,0,5],[117,94,0,5],[117,95,0,17],[117,96,0,5],[117,97,0,5],[117,98,0,5],[117,99,0,5],[117,100,0,5],[117,101,0,5],[117,102,0,5],[117,103,0,5],[117,104,0,5],[117,105,0,5],[117,106,0,5],[117,107,0,5],[117,108,0,5],[117,109,0,5],[117,110,0,5],[117,111,0,5],[117,112,0,17],[117,113,0,5],[117,114,0,5],[117,115,0,5],[117,116,0,5],[117,117,0,5],[117,118,0,17],[117,119,0,5],[117,120,0,5],[117,121,0,17],[117,122,0,5],[117,123,0,5],[117,124,0,5],[117,125,0,5],[117,126,0,5],[117,127,0,17],[118,0,0,6],[118,1,0,6],[118,2,0,6],[118,3,0,6],[118,4,0,6],[118,5,0,6],[118,6,0,6],[118,7,0,6],[118,8,0,6],[118,9,0,6],[118,10,0,6],[118,11,0,6],[118,12,0,6],[118,13,0,6],[118,14,0,6],[118,15,0,6],[118,16,0,6],[118,17,0,6],[118,18,0,6],[118,19,0,6],[118,20,0,6],[118,21,0,6],[118,22,0,6],[118,23,0,6],[118,24,0,6],[118,25,0,6],[118,26,0,6],[118,27,0,6],[118,28,0,6],[118,29,0,6],[118,30,0,6],[118,31,0,6],[118,32,0,6],[118,33,0,6],[118,34,0,6],[118,35,0,6],[118,36,0,6],[118,37,0,6],[118,38,0,6],[118,39,0,6],[118,40,0,6],[118,41,0,6],[118,42,0,6],[118,43,0,6],[118,44,0,6],[118,45,0,6],[118,46,0,6],[118,47,0,6],[118,48,0,6],[118,49,0,6],[118,50,0,6],[118,51,0,6],[118,52,0,6],[118,53,0,6],[118,54,0,6],[118,55,0,6],[118,56,0,6],[118,57,0,6],[118,58,0,6],[118,59,0,6],[118,60,0,6],[118,61,0,6],[118,62,0,6],[118,63,0,6],[118,64,0,6],[118,65,0,6],[118,66,0,6],[118,67,0,6],[118,68,0,6],[118,69,0,6],[118,70,0,6],[118,71,0,6],[118,72,0,6],[118,73,0,6],[118,74,0,6],[118,75,0,6],[118,76,0,6],[118,77,0,6],[118,78,0,6],[118,79,0,6],[118,80,0,6],[118,81,0,6],[118,82,0,6],[118,83,0,6],[118,84,0,6],[118,85,0,6],[118,86,0,6],[118,87,0,6],[118,88,0,6],[118,89,0,6],[118,90,0,6],[118,91,0,6],[118,92,0,6],[118,93,0,6],[118,94,0,6],[118,95,0,6],[118,96,0,6],[118,97,0,6],[118,98,0,6],[118,99,0,6],[118,100,0,6],[118,101,0,6],[118,102,0,6],[118,103,0,6],[118,104,0,6],[118,105,0,6],[118,106,0,6],[118,107,0,6],[118,108,0,6],[118,109,0,6],[118,110,0,6],[118,111,0,6],[118,112,0,6],[118,113,0,6],[118,114,0,6],[118,115,0,6],[118,116,0,6],[118,117,0,6],[118,118,0,6],[118,119,0,6],[118,120,0,6],[118,121,0,6],[118,122,0,6],[118,123,0,6],[118,124,0,6],[118,125,0,6],[118,126,0,6],[118,127,0,6],[119,0,0,20],[119,1,0,3],[119,2,0,3],[119,3,0,3],[119,4,0,3],[119,5,0,3],[119,6,0,3],[119,7,0,3],[119,8,0,3],[119,9,0,3],[119,10,0,3],[119,11,0,3],[119,12,0,3],[119,13,0,3],[119,14,0,3],[119,15,0,3],[119,16,0,3],[119,17,0,3],[119,18,0,3],[119,19,0,3],[119,20,0,3],[119,21,0,3],[119,22,0,3],[119,23,0,3],[119,24,0,3],[119,25,0,3],[119,26,0,3],[119,27,0,3],[119,28,0,3],[119,29,0,3],[119,30,0,3],[119,31,0,3],[119,32,0,3],[119,33,0,3],[119,34,0,3],[119,35,0,3],[119,36,0,3],[119,37,0,3],[119,38,0,3],[119,39,0,3],[119,40,0,3],[119,41,0,3],[119,42,0,3],[119,43,0,3],[119,44,0,3],[119,45,0,3],[119,46,0,3],[119,47,0,3],[119,48,0,3],[119,49,0,3],[119,50,0,3],[119,51,0,3],[119,52,0,3],[119,53,0,3],[119,54,0,3],[119,55,0,3],[119,56,0,3],[119,57,0,3],[119,58,0,3],[119,59,0,3],[119,60,0,3],[119,61,0,3],[119,62,0,3],[119,63,0,20],[119,64,0,20],[119,65,0,3],[119,66,0,3],[119,67,0,3],[119,68,0,3],[119,69,0,3],[119,70,0,3],[119,71,0,3],[119,72,0,3],[119,73,0,3],[119,74,0,3],[119,75,0,3],[119,76,0,3],[119,77,0,3],[119,78,0,3],[119,79,0,3],[119,80,0,3],[119,81,0,3],[119,82,0,3],[119,83,0,3],[119,84,0,3],[119,85,0,3],[119,86,0,3],[119,87,0,3],[119,88,0,3],[119,89,0,3],[119,90,0,3],[119,91,0,3],[119,92,0,3],[119,93,0,3],[119,94,0,3],[119,95,0,3],[119,96,0,3],[119,97,0,3],[119,98,0,3],[119,99,0,3],[119,100,0,3],[119,101,0,3],[119,102,0,3],[119,103,0,3],[119,104,0,3],[119,105,0,3],[119,106,0,3],[119,107,0,3],[119,108,0,3],[119,109,0,3],[119,110,0,3],[119,111,0,3],[119,112,0,3],[119,113,0,3],[119,114,0,3],[119,115,0,3],[119,116,0,3],[119,117,0,3],[119,118,0,3],[119,119,0,3],[119,120,0,3],[119,121,0,3],[119,122,0,3],[119,123,0,3],[119,124,0,3],[119,125,0,3],[119,126,0,3],[119,127,0,20],[120,0,0,24],[120,1,0,24],[120,2,0,24],[120,3,0,24],[120,4,0,24],[120,5,0,24],[120,6,0,24],[120,7,0,24],[120,8,0,24],[120,9,0,24],[120,10,0,24],[120,11,0,24],[120,12,0,24],[120,13,0,24],[120,14,0,24],[120,15,0,24],[120,16,0,24],[120,17,0,24],[120,18,0,24],[120,19,0,24],[120,20,0,24],[120,21,0,24],[120,22,0,24],[120,23,0,24],[120,24,0,24],[120,25,0,24],[120,26,0,24],[120,27,0,24],[120,28,0,24],[120,29,0,24],[120,30,0,24],[120,31,0,24],[120,32,0,24],[120,33,0,24],[120,34,0,24],[120,35,0,24],[120,36,0,24],[120,37,0,24],[120,38,0,24],[120,39,0,24],[120,40,0,24],[120,41,0,24],[120,42,0,24],[120,43,0,24],[120,44,0,24],[120,45,0,24],[120,46,0,24],[120,47,0,24],[120,48,0,24],[120,49,0,24],[120,50,0,24],[120,51,0,24],[120,52,0,24],[120,53,0,24],[120,54,0,24],[120,55,0,24],[120,56,0,24],[120,57,0,24],[120,58,0,24],[120,59,0,24],[120,60,0,24],[120,61,0,24],[120,62,0,24],[120,63,0,24],[120,64,0,24],[120,65,0,24],[120,66,0,24],[120,67,0,24],[120,68,0,24],[120,69,0,24],[120,70,0,24],[120,71,0,24],[120,72,0,24],[120,73,0,24],[120,74,0,24],[120,75,0,24],[120,76,0,24],[120,77,0,24],[120,78,0,24],[120,79,0,24],[120,80,0,24],[120,81,0,24],[120,82,0,24],[120,83,0,24],[120,84,0,24],[120,85,0,24],[120,86,0,24],[120,87,0,24],[120,88,0,24],[120,89,0,24],[120,90,0,24],[120,91,0,24],[120,92,0,24],[120,93,0,24],[120,94,0,24],[120,95,0,24],[120,96,0,24],[120,97,0,24],[120,98,0,24],[120,99,0,24],[120,100,0,24],[120,101,0,24],[120,102,0,24],[120,103,0,24],[120,104,0,24],[120,105,0,24],[120,106,0,24],[120,107,0,24],[120,108,0,24],[120,109,0,24],[120,110,0,24],[120,111,0,24],[120,112,0,24],[120,113,0,24],[120,114,0,24],[120,115,0,24],[120,116,0,24],[120,117,0,24],[120,118,0,24],[120,119,0,24],[120,120,0,24],[120,121,0,24],[120,122,0,24],[120,123,0,24],[120,124,0,24],[120,125,0,24],[120,126,0,24],[120,127,0,24],[121,0,0,9],[121,1,0,9],[121,2,0,9],[121,3,0,9],[121,4,0,9],[121,5,0,9],[121,6,0,9],[121,7,0,9],[121,8,0,9],[121,9,0,9],[121,10,0,9],[121,11,0,9],[121,12,0,9],[121,13,0,9],[121,14,0,9],[121,15,0,9],[121,16,0,9],[121,17,0,9],[121,18,0,9],[121,19,0,9],[121,20,0,9],[121,21,0,9],[121,22,0,9],[121,23,0,9],[121,24,0,9],[121,25,0,9],[121,26,0,9],[121,27,0,9],[121,28,0,9],[121,29,0,9],[121,30,0,9],[121,31,0,9],[121,32,0,9],[121,33,0,9],[121,34,0,9],[121,35,0,9],[121,36,0,9],[121,37,0,9],[121,38,0,9],[121,39,0,9],[121,40,0,9],[121,41,0,9],[121,42,0,9],[121,43,0,9],[121,44,0,9],[121,45,0,9],[121,46,0,9],[121,47,0,9],[121,48,0,9],[121,49,0,9],[121,50,0,9],[121,51,0,9],[121,52,0,9],[121,53,0,9],[121,54,0,9],[121,55,0,9],[121,56,0,9],[121,57,0,9],[121,58,0,9],[121,59,0,9],[121,60,0,9],[121,61,0,9],[121,62,0,9],[121,63,0,9],[121,64,0,9],[121,65,0,9],[121,66,0,9],[121,67,0,9],[121,68,0,9],[121,69,0,9],[121,70,0,9],[121,71,0,9],[121,72,0,9],[121,73,0,9],[121,74,0,9],[121,75,0,9],[121,76,0,9],[121,77,0,9],[121,78,0,9],[121,79,0,9],[121,80,0,9],[121,81,0,9],[121,82,0,9],[121,83,0,9],[121,84,0,9],[121,85,0,9],[121,86,0,9],[121,87,0,9],[121,88,0,9],[121,89,0,9],[121,90,0,9],[121,91,0,9],[121,92,0,9],[121,93,0,9],[121,94,0,9],[121,95,0,9],[121,96,0,9],[121,97,0,9],[121,98,0,9],[121,99,0,9],[121,100,0,9],[121,101,0,9],[121,102,0,9],[121,103,0,9],[121,104,0,9],[121,105,0,9],[121,106,0,9],[121,107,0,9],[121,108,0,9],[121,109,0,9],[121,110,0,9],[121,111,0,9],[121,112,0,9],[121,113,0,9],[121,114,0,9],[121,115,0,9],[121,116,0,9],[121,117,0,9],[121,118,0,9],[121,119,0,9],[121,120,0,9],[121,121,0,9],[121,122,0,9],[121,123,0,9],[121,124,0,9],[121,125,0,9],[121,126,0,9],[121,127,0,9],[122,0,0,24],[122,1,0,10],[122,2,0,10],[122,3,0,24],[122,4,0,10],[122,5,0,10],[122,6,0,10],[122,7,0,10],[122,8,0,10],[122,9,0,10],[122,10,0,10],[122,11,0,10],[122,12,0,10],[122,13,0,10],[122,14,0,10],[122,15,0,10],[122,16,0,24],[122,17,0,10],[122,18,0,10],[122,19,0,24],[122,20,0,10],[122,21,0,10],[122,22,0,10],[122,23,0,10],[122,24,0,10],[122,25,0,10],[122,26,0,10],[122,27,0,10],[122,28,0,10],[122,29,0,10],[122,30,0,10],[122,31,0,10],[122,32,0,10],[122,33,0,10],[122,34,0,10],[122,35,0,10],[122,36,0,10],[122,37,0,10],[122,38,0,10],[122,39,0,10],[122,40,0,24],[122,41,0,10],[122,42,0,10],[122,43,0,24],[122,44,0,10],[122,45,0,10],[122,46,0,10],[122,47,0,10],[122,48,0,10],[122,49,0,10],[122,50,0,10],[122,51,0,10],[122,52,0,10],[122,53,0,10],[122,54,0,10],[122,55,0,10],[122,56,0,24],[122,57,0,10],[122,58,0,10],[122,59,0,24],[122,60,0,10],[122,61,0,10],[122,62,0,10],[122,63,0,10],[122,64,0,10],[122,65,0,10],[122,66,0,10],[122,67,0,10],[122,68,0,24],[122,69,0,10],[122,70,0,10],[122,71,0,24],[122,72,0,10],[122,73,0,10],[122,74,0,10],[122,75,0,10],[122,76,0,10],[122,77,0,10],[122,78,0,10],[122,79,0,10],[122,80,0,10],[122,81,0,10],[122,82,0,10],[122,83,0,10],[122,84,0,24],[122,85,0,10],[122,86,0,10],[122,87,0,24],[122,88,0,10],[122,89,0,10],[122,90,0,10],[122,91,0,10],[122,92,0,10],[122,93,0,10],[122,94,0,10],[122,95,0,10],[122,96,0,10],[122,97,0,10],[122,98,0,10],[122,99,0,10],[122,100,0,10],[122,101,0,10],[122,102,0,10],[122,103,0,10],[122,104,0,10],[122,105,0,10],[122,106,0,10],[122,107,0,10],[122,108,0,24],[122,109,0,10],[122,110,0,10],[122,111,0,24],[122,112,0,10],[122,113,0,10],[122,114,0,10],[122,115,0,10],[122,116,0,10],[122,117,0,10],[122,118,0,10],[122,119,0,10],[122,120,0,10],[122,121,0,10],[122,122,0,10],[122,123,0,10],[122,124,0,24],[122,125,0,10],[122,126,0,10],[122,127,0,24],[123,0,0,10],[123,1,0,3],[123,2,0,3],[123,3,0,3],[123,4,0,3],[123,5,0,3],[123,6,0,3],[123,7,0,3],[123,8,0,3],[123,9,0,3],[123,10,0,3],[123,11,0,3],[123,12,0,3],[123,13,0,3],[123,14,0,3],[123,15,0,3],[123,16,0,3],[123,17,0,3],[123,18,0,3],[123,19,0,3],[123,20,0,3],[123,21,0,3],[123,22,0,3],[123,23,0,3],[123,24,0,3],[123,25,0,3],[123,26,0,3],[123,27,0,3],[123,28,0,3],[123,29,0,3],[123,30,0,3],[123,31,0,3],[123,32,0,10],[123,33,0,3],[123,34,0,3],[123,35,0,3],[123,36,0,3],[123,37,0,3],[123,38,0,3],[123,39,0,3],[123,40,0,3],[123,41,0,3],[123,42,0,3],[123,43,0,3],[123,44,0,3],[123,45,0,3],[123,46,0,3],[123,47,0,3],[123,48,0,3],[123,49,0,3],[123,50,0,3],[123,51,0,3],[123,52,0,3],[123,53,0,3],[123,54,0,3],[123,55,0,3],[123,56,0,3],[123,57,0,3],[123,58,0,3],[123,59,0,3],[123,60,0,3],[123,61,0,3],[123,62,0,3],[123,63,0,3],[123,64,0,3],[123,65,0,3],[123,66,0,3],[123,67,0,3],[123,68,0,3],[123,69,0,3],[123,70,0,3],[123,71,0,3],[123,72,0,3],[123,73,0,3],[123,74,0,3],[123,75,0,3],[123,76,0,3],[123,77,0,3],[123,78,0,3],[123,79,0,3],[123,80,0,3],[123,81,0,3],[123,82,0,3],[123,83,0,3],[123,84,0,3],[123,85,0,3],[123,86,0,3],[123,87,0,3],[123,88,0,3],[123,89,0,3],[123,90,0,3],[123,91,0,3],[123,92,0,3],[123,93,0,3],[123,94,0,3],[123,95,0,10],[123,96,0,3],[123,97,0,3],[123,98,0,3],[123,99,0,3],[123,100,0,3],[123,101,0,3],[123,102,0,3],[123,103,0,3],[123,104,0,3],[123,105,0,3],[123,106,0,3],[123,107,0,3],[123,108,0,3],[123,109,0,3],[123,110,0,3],[123,111,0,3],[123,112,0,3],[123,113,0,3],[123,114,0,3],[123,115,0,3],[123,116,0,3],[123,117,0,3],[123,118,0,3],[123,119,0,3],[123,120,0,3],[123,121,0,3],[123,122,0,3],[123,123,0,3],[123,124,0,3],[123,125,0,3],[123,126,0,3],[123,127,0,10],[124,0,0,12],[124,1,0,12],[124,2,0,12],[124,3,0,12],[124,4,0,12],[124,5,0,12],[124,6,0,12],[124,7,0,12],[124,8,0,12],[124,9,0,12],[124,10,0,12],[124,11,0,12],[124,12,0,12],[124,13,0,12],[124,14,0,12],[124,15,0,12],[124,16,0,12],[124,17,0,12],[124,18,0,12],[124,19,0,12],[124,20,0,12],[124,21,0,12],[124,22,0,12],[124,23,0,12],[124,24,0,12],[124,25,0,12],[124,26,0,12],[124,27,0,12],[124,28,0,12],[124,29,0,12],[124,30,0,12],[124,31,0,12],[124,32,0,12],[124,33,0,12],[124,34,0,12],[124,35,0,12],[124,36,0,12],[124,37,0,12],[124,38,0,12],[124,39,0,12],[124,40,0,12],[124,41,0,12],[124,42,0,12],[124,43,0,12],[124,44,0,12],[124,45,0,12],[124,46,0,12],[124,47,0,12],[124,48,0,12],[124,49,0,12],[124,50,0,12],[124,51,0,12],[124,52,0,12],[124,53,0,12],[124,54,0,12],[124,55,0,12],[124,56,0,12],[124,57,0,12],[124,58,0,12],[124,59,0,12],[124,60,0,12],[124,61,0,12],[124,62,0,12],[124,63,0,12],[124,64,0,12],[124,65,0,12],[124,66,0,12],[124,67,0,12],[124,68,0,12],[124,69,0,12],[124,70,0,12],[124,71,0,12],[124,72,0,12],[124,73,0,12],[124,74,0,12],[124,75,0,12],[124,76,0,12],[124,77,0,12],[124,78,0,12],[124,79,0,12],[124,80,0,12],[124,81,0,12],[124,82,0,12],[124,83,0,12],[124,84,0,12],[124,85,0,12],[124,86,0,12],[124,87,0,12],[124,88,0,12],[124,89,0,12],[124,90,0,12],[124,91,0,12],[124,92,0,12],[124,93,0,12],[124,94,0,12],[124,95,0,12],[124,96,0,12],[124,97,0,12],[124,98,0,12],[124,99,0,12],[124,100,0,12],[124,101,0,12],[124,102,0,12],[124,103,0,12],[124,104,0,12],[124,105,0,12],[124,106,0,12],[124,107,0,12],[124,108,0,12],[124,109,0,12],[124,110,0,12],[124,111,0,12],[124,112,0,12],[124,113,0,12],[124,114,0,12],[124,115,0,12],[124,116,0,12],[124,117,0,12],[124,118,0,12],[124,119,0,12],[124,120,0,12],[124,121,0,12],[124,122,0,12],[124,123,0,12],[124,124,0,12],[124,125,0,12],[124,126,0,12],[124,127,0,12],[125,0,0,5],[125,1,0,5],[125,2,0,5],[125,3,0,5],[125,4,0,5],[125,5,0,5],[125,6,0,5],[125,7,0,5],[125,8,0,5],[125,9,0,5],[125,10,0,5],[125,11,0,5],[125,12,0,5],[125,13,0,5],[125,14,0,5],[125,15,0,5],[125,16,0,5],[125,17,0,5],[125,18,0,5],[125,19,0,5],[125,20,0,5],[125,21,0,5],[125,22,0,5],[125,23,0,5],[125,24,0,5],[125,25,0,5],[125,26,0,5],[125,27,0,5],[125,28,0,5],[125,29,0,5],[125,30,0,5],[125,31,0,5],[125,32,0,5],[125,33,0,5],[125,34,0,5],[125,35,0,5],[125,36,0,5],[125,37,0,5],[125,38,0,5],[125,39,0,5],[125,40,0,5],[125,41,0,5],[125,42,0,5],[125,43,0,5],[125,44,0,5],[125,45,0,5],[125,46,0,5],[125,47,0,5],[125,48,0,5],[125,49,0,5],[125,50,0,5],[125,51,0,5],[125,52,0,5],[125,53,0,5],[125,54,0,5],[125,55,0,5],[125,56,0,5],[125,57,0,5],[125,58,0,5],[125,59,0,5],[125,60,0,5],[125,61,0,5],[125,62,0,5],[125,63,0,5],[125,64,0,5],[125,65,0,5],[125,66,0,5],[125,67,0,5],[125,68,0,5],[125,69,0,5],[125,70,0,5],[125,71,0,5],[125,72,0,5],[125,73,0,5],[125,74,0,5],[125,75,0,5],[125,76,0,5],[125,77,0,5],[125,78,0,5],[125,79,0,5],[125,80,0,5],[125,81,0,5],[125,82,0,5],[125,83,0,5],[125,84,0,5],[125,85,0,5],[125,86,0,5],[125,87,0,5],[125,88,0,5],[125,89,0,5],[125,90,0,5],[125,91,0,5],[125,92,0,5],[125,93,0,5],[125,94,0,5],[125,95,0,5],[125,96,0,5],[125,97,0,5],[125,98,0,5],[125,99,0,5],[125,100,0,5],[125,101,0,5],[125,102,0,5],[125,103,0,5],[125,104,0,5],[125,105,0,5],[125,106,0,5],[125,107,0,5],[125,108,0,5],[125,109,0,5],[125,110,0,5],[125,111,0,5],[125,112,0,5],[125,113,0,5],[125,114,0,5],[125,115,0,5],[125,116,0,5],[125,117,0,5],[125,118,0,5],[125,119,0,5],[125,120,0,5],[125,121,0,5],[125,122,0,5],[125,123,0,5],[125,124,0,5],[125,125,0,5],[125,126,0,5],[125,127,0,5],[126,0,0,24],[126,1,0,6],[126,2,0,6],[126,3,0,6],[126,4,0,6],[126,5,0,6],[126,6,0,6],[126,7,0,6],[126,8,0,24],[126,9,0,6],[126,10,0,6],[126,11,0,6],[126,12,0,6],[126,13,0,6],[126,14,0,6],[126,15,0,6],[126,16,0,6],[126,17,0,6],[126,18,0,6],[126,19,0,6],[126,20,0,6],[126,21,0,6],[126,22,0,6],[126,23,0,6],[126,24,0,6],[126,25,0,6],[126,26,0,6],[126,27,0,6],[126,28,0,6],[126,29,0,6],[126,30,0,6],[126,31,0,6],[126,32,0,6],[126,33,0,6],[126,34,0,6],[126,35,0,6],[126,36,0,6],[126,37,0,6],[126,38,0,6],[126,39,0,6],[126,40,0,6],[126,41,0,6],[126,42,0,6],[126,43,0,6],[126,44,0,6],[126,45,0,6],[126,46,0,6],[126,47,0,6],[126,48,0,6],[126,49,0,6],[126,50,0,6],[126,51,0,6],[126,52,0,6],[126,53,0,6],[126,54,0,6],[126,55,0,6],[126,56,0,6],[126,57,0,6],[126,58,0,6],[126,59,0,6],[126,60,0,6],[126,61,0,6],[126,62,0,6],[126,63,0,6],[126,64,0,6],[126,65,0,6],[126,66,0,6],[126,67,0,6],[126,68,0,6],[126,69,0,6],[126,70,0,6],[126,71,0,6],[126,72,0,6],[126,73,0,6],[126,74,0,6],[126,75,0,6],[126,76,0,6],[126,77,0,6],[126,78,0,6],[126,79,0,6],[126,80,0,6],[126,81,0,6],[126,82,0,6],[126,83,0,6],[126,84,0,6],[126,85,0,6],[126,86,0,6],[126,87,0,6],[126,88,0,6],[126,89,0,6],[126,90,0,6],[126,91,0,6],[126,92,0,6],[126,93,0,6],[126,94,0,6],[126,95,0,6],[126,96,0,6],[126,97,0,6],[126,98,0,6],[126,99,0,6],[126,100,0,6],[126,101,0,6],[126,102,0,6],[126,103,0,6],[126,104,0,6],[126,105,0,6],[126,106,0,6],[126,107,0,6],[126,108,0,6],[126,109,0,6],[126,110,0,6],[126,111,0,6],[126,112,0,6],[126,113,0,6],[126,114,0,6],[126,115,0,6],[126,116,0,6],[126,117,0,6],[126,118,0,6],[126,119,0,24],[126,120,0,6],[126,121,0,6],[126,122,0,6],[126,123,0,6],[126,124,0,6],[126,125,0,6],[126,126,0,6],[126,127,0,24],[127,1,0,3],[127,2,0,6],[127,3,0,5],[127,4,0,12],[127,5,0,3],[127,6,0,3],[127,7,0,3],[127,8,0,24],[127,9,0,3],[127,10,0,3],[127,11,0,3],[127,12,0,3],[127,13,0,3],[127,14,0,3],[127,15,0,3],[127,16,0,5],[127,17,0,3],[127,18,0,3],[127,19,0,5],[127,20,0,6],[127,21,0,3],[127,22,0,3],[127,23,0,3],[127,24,0,3],[127,25,0,3],[127,26,0,3],[127,27,0,3],[127,28,0,6],[127,29,0,3],[127,30,0,3],[127,31,0,3],[127,32,0,10],[127,33,0,3],[127,34,0,6],[127,35,0,3],[127,36,0,3],[127,37,0,3],[127,38,0,3],[127,39,0,3],[127,40,0,5],[127,41,0,3],[127,42,0,6],[127,43,0,5],[127,44,0,3],[127,45,0,3],[127,46,0,3],[127,47,0,3],[127,48,0,3],[127,49,0,3],[127,50,0,3],[127,51,0,3],[127,52,0,3],[127,53,0,3],[127,54,0,6],[127,55,0,3],[127,56,0,5],[127,57,0,3],[127,58,0,3],[127,59,0,5],[127,60,0,3],[127,61,0,3],[127,62,0,6],[127,63,0,20],[127,64,0,20],[127,65,0,6],[127,66,0,3],[127,67,0,3],[127,68,0,5],[127,69,0,3],[127,70,0,3],[127,71,0,5],[127,72,0,3],[127,73,0,6],[127,74,0,3],[127,75,0,3],[127,76,0,3],[127,77,0,3],[127,78,0,3],[127,79,0,3],[127,80,0,3],[127,81,0,3],[127,82,0,3],[127,83,0,3],[127,84,0,5],[127,85,0,6],[127,86,0,3],[127,87,0,5],[127,88,0,3],[127,89,0,3],[127,90,0,3],[127,91,0,3],[127,92,0,3],[127,93,0,6],[127,94,0,3],[127,95,0,10],[127,96,0,3],[127,97,0,3],[127,98,0,3],[127,99,0,6],[127,100,0,3],[127,101,0,3],[127,102,0,3],[127,103,0,3],[127,104,0,3],[127,105,0,3],[127,106,0,3],[127,107,0,6],[127,108,0,5],[127,109,0,3],[127,110,0,3],[127,111,0,5],[127,112,0,3],[127,113,0,3],[127,114,0,3],[127,115,0,3],[127,116,0,3],[127,117,0,3],[127,118,0,3],[127,119,0,24],[127,120,0,3],[127,121,0,3],[127,122,0,3],[127,123,0,12],[127,124,0,5],[127,125,0,6],[127,126,0,3]],"survivors":[[0,0],[0,127],[127,0],[127,127]]},{"n":8,"cycle":false,"rejected":[[0,2,1,6],[0,4,1,12],[0,5,1,12],[0,6,1,10],[0,8,1,24],[0,9,1,24],[0,10,1,6],[0,11,1,12],[0,12,1,20],[0,13,1,6],[0,14,1,24],[0,16,1,48],[0,17,1,48],[0,18,1,6],[0,19,1,48],[0,20,1,12],[0,21,1,12],[0,22,1,10],[0,23,1,24],[0,24,1,40],[0,25,1,10],[0,26,1,12],[0,27,1,12],[0,28,1,12],[0,29,1,6],[0,30,1,48],[0,32,1,96],[0,33,1,96],[0,34,1,6],[0,35,1,12],[0,36,1,12],[0,37,1,12],[0,38,1,10],[0,39,1,40],[0,40,1,24],[0,41,1,24],[0,43,1,12],[0,44,1,48],[0,45,1,6],[0,46,1,48],[0,47,1,48],[0,48,1,80],[0,49,1,24],[0,50,1,6],[0,51,1,20],[0,52,1,12],[0,53,1,6],[0,54,1,24],[0,55,1,24],[0,56,1,24],[0,57,1,10],[0,58,1,12],[0,59,1,12],[0,60,1,12],[0,61,1,6],[0,66,1,6],[0,67,1,12],[0,68,1,12],[0,69,1,12],[0,70,1,10],[0,71,1,24],[0,72,1,24],[0,73,1,24],[0,74,1,6],[0,75,1,12],[0,76,1,20],[0,77,1,6],[0,78,1,24],[0,79,1,80],[0,80,1,48],[0,81,1,48],[0,82,1,6],[0,83,1,48],[0,84,1,12],[0,86,1,24],[0,87,1,24],[0,88,1,40],[0,89,1,10],[0,90,1,12],[0,91,1,12],[0,92,1,12],[0,93,1,6],[0,94,1,96],[0,95,1,96],[0,97,1,48],[0,98,1,6],[0,99,1,12],[0,100,1,12],[0,101,1,12],[0,102,1,10],[0,103,1,40],[0,104,1,24],[0,105,1,10],[0,106,1,12],[0,107,1,12],[0,108,1,48],[0,109,1,6],[0,110,1,48],[0,111,1,48],[0,113,1,24],[0,114,1,6],[0,115,1,20],[0,116,1,12],[0,117,1,6],[0,118,1,24],[0,119,1,24],[0,121,1,10],[0,122,1,12],[0,123,1,12],[0,125,1,6],[1,2,1,6],[1,4,1,12],[1,5,1,12],[1,6,1,10],[1,8,1,24],[1,9,1,24],[1,10,1,6],[1,11,1,12],[1,12,1,20],[1,13,1,6],[1,14,1,24],[1,16,1,48],[1,17,1,48],[1,18,1,6],[1,19,1,48],[1,20,1,12],[1,21,1,12],[1,22,1,10],[1,23,1,24],[1,24,1,40],[1,25,1,10],[1,26,1,12],[1,27,1,12],[1,28,1,12],[1,29,1,6],[1,30,1,48],[1,32,1,96],[1,33,1,96],[1,34,1,6],[1,35,1,12],[1,36,1,12],[1,37,1,12],[1,38,1,10],[1,39,1,40],[1,40,1,24],[1,41,1,24],[1,43,1,12],[1,44,1,48],[1,45,1,6],[1,46,1,48],[1,47,1,48],[1,48,1,80],[1,49,1,24],[1,50,1,6],[1,51,1,20],[1,52,1,12],[1,53,1,6],[1,54,1,24],[1,55,1,24],[1,56,1,24],[1,57,1,10],[1,58,1,12],[1,59,1,12],[1,60,1,12],[1,61,1,6],[1,66,1,6],[1,67,1,12],[1,68,1,12],[1,69,1,12],[1,70,1,10],[1,71,1,24],[1,72,1,24],[1,73,1,24],[1,74,1,6],[1,75,1,12],[1,76,1,20],[1,77,1,6],[1,78,1,24],[1,79,1,80],[1,80,1,48],[1,81,1,48],[1,82,1,6],[1,83,1,48],[1,84,1,12],[1,86,1,24],[1,87,1,24],[1,88,1,40],[1,89,1,10],[1,90,1,12],[1,91,1,12],[1,92,1,12],[1,93,1,6],[1,94,1,96],[1,95,1,96],[1,97,1,48],[1,98,1,6],[1,99,1,12],[1,100,1,12],[1,101,1,12],[1,102,1,10],[1,103,1,40],[1,104,1,24],[1,105,1,10],[1,106,1,12],[1,107,1,12],[1,108,1,48],[1,109,1,6],[1,110,1,48],[1,111,1,48],[1,113,1,24],[1,114,1,6],[1,115,1,20],[1,116,1,12],[1,117,1,6],[1,118,1,24],[1,119,1,24],[1,121,1,10],[1,122,1,12],[1,123,1,12],[1,125,1,6],[2,0,3,3],[2,2,3,5],[2,3,2,3],[2,4,1,12],[2,5,1,12],[2,6,1,12],[2,7,1,12],[2,8,1,24],[2,9,1,24],[2,10,1,12],[2,11,1,12],[2,12,1,20],[2,13,1,20],[2,14,1,12],[2,15,1,12],[2,16,1,48],[2,17,1,48],[2,18,1,48],[2,19,1,48],[2,20,1,12],[2,21,1,12],[2,22,1,12],[2,23,1,12],[2,24,1,12],[2,25,1,12],[2,26,1,12],[2,27,1,12],[2,28,1,12],[2,29,1,12],[2,30,1,48],[2,31,2,3],[2,32,1,96],[2,33,1,96],[2,34,1,12],[2,35,1,12],[2,36,1,12],[2,37,1,12],[2,38,1,12],[2,39,1,12],[2,40,1,24],[2,41,1,24],[2,42,1,12],[2,43,1,12],[2,44,1,48],[2,45,1,48],[2,46,1,12],[2,47,1,48],[2,48,1,12],[2,49,1,12],[2,50,1,20],[2,51,1,20],[2,52,1,12],[2,53,1,12],[2,54,1,24],[2,55,1,24],[2,56,1,12],[2,57,1,12],[2,58,1,12],[2,59,1,12],[2,60,1,12],[2,61,1,12],[2,62,2,6],[2,63,2,3],[2,64,3,3],[2,65,3,6],[2,66,1,12],[2,67,1,12],[2,68,1,12],[2,69,1,12],[2,70,1,12],[2,71,1,12],[2,72,1,24],[2,73,1,24],[2,74,1,12],[2,75,1,12],[2,76,1,20],[2,77,1,20],[2,78,1,12],[2,79,1,12],[2,80,1,48],[2,81,1,12],[2,82,1,48],[2,83,1,48],[2,84,1,12],[2,85,1,12],[2,86,1,24],[2,87,1,24],[2,88,1,12],[2,89,1,12],[2,90,1,12],[2,91,1,12],[2,92,1,12],[2,93,1,12],[2,94,1,96],[2,95,1,96],[2,96,3,3],[2,97,1,48],[2,98,1,12],[2,99,1,12],[2,100,1,12],[2,101,1,12],[2,102,1,12],[2,103,1,12],[2,104,1,12],[2,105,1,12],[2,106,1,12],[2,107,1,12],[2,108,1,48],[2,109,1,48],[2,110,1,48],[2,111,1,48],[2,112,1,12],[2,113,1,12],[2,114,1,20],[2,115,1,20],[2,116,1,12],[2,117,1,12],[2,118,1,24],[2,119,1,24],[2,120,1,12],[2,121,1,12],[2,122,1,12],[2,123,1,12],[2,124,3,3],[2,125,2,5],[2,127,2,3],[3,4,1,12],[3,5,1,12],[3,6,1,12],[3,7,1,12],[3,8,1,24],[3,9,1,24],[3,10,1,12],[3,11,1,12],[3,12,1,20],[3,13,1,20],[3,14,1,12],[3,15,1,12],[3,16,1,48],[3,17,1,48],[3,18,1,48],[3,19,1,48],[3,20,1,12],[3,21,1,12],[3,22,1,12],[3,23,1,12],[3,24,1,12],[3,25,1,12],[3,26,1,12],[3,27,1,12],[3,28,1,12],[3,29,1,12],[3,30,1,48],[3,32,1,96],[3,33,1,96],[3,34,1,12],[3,35,1,12],[3,36,1,12],[3,37,1,12],[3,38,1,12],[3,39,1,12],[3,40,1,24],[3,41,1,24],[3,42,1,12],[3,43,1,12],[3,44,1,48],[3,45,1,48],[3,46,1,12],[3,47,1,48],[3,48,1,12],[3,49,1,12],[3,50,1,20],[3,51,1,20],[3,52,1,12],[3,53,1,12],[3,54,1,24],[3,55,1,24],[3,56,1,12],[3,57,1,12],[3,58,1,12],[3,59,1,12],[3,60,1,12],[3,61,1,12],[3,62,2,6],[3,63,2,6],[3,64,3,6],[3,65,3,6],[3,66,1,12],[3,67,1,12],[3,68,1,12],[3,69,1,12],[3,70,1,12],[3,71,1,12],[3,72,1,24],[3,73,1,24],[3,74,1,12],[3,75,1,12],[3,76,1,20],[3,77,1,20],[3,78,1,12],[3,79,1,12],[3,80,1,48],[3,81,1,12],[3,82,1,48],[3,83,1,48],[3,84,1,12],[3,85,1,12],[3,86,1,24],[3,87,1,24],[3,88,1,12],[3,89,1,12],[3,90,1,12],[3,91,1,12],[3,92,1,12],[3,93,1,12],[3,94,1,96],[3,95,1,96],[3,97,1,48],[3,98,1,12],[3,99,1,12],[3,100,1,12],[3,101,1,12],[3,102,1,12],[3,103,1,12],[3,104,1,12],[3,105,1,12],[3,106,1,12],[3,107,1,12],[3,108,1,48],[3,109,1,48],[3,110,1,48],[3,111,1,48],[3,112,1,12],[3,113,1,12],[3,114,1,20],[3,115,1,20],[3,116,1,12],[3,117,1,12],[3,118,1,24],[3,119,1,24],[3,120,1,12],[3,121,1,12],[3,122,1,12],[3,123,1,12],[4,0,3,6],[4,1,3,6],[4,2,1,10],[4,3,3,12],[4,4,1,24],[4,5,1,10],[4,6,1,10],[4,7,1,24],[4,8,1,24],[4,9,1,10],[4,10,1,10],[4,11,1,24],[4,12,1,24],[4,13,1,10],[4,14,1,10],[4,15,1,24],[4,16,1,48],[4,17,1,10],[4,18,1,10],[4,19,1,24],[4,20,1,24],[4,21,1,10],[4,22,1,10],[4,23,1,24],[4,24,1,40],[4,25,1,10],[4,26,1,10],[4,27,1,40],[4,28,1,24],[4,29,1,10],[4,30,1,10],[4,31,1,48],[4,32,1,96],[4,33,1,10],[4,34,1,10],[4,35,1,24],[4,36,1,40],[4,37,1,10],[4,38,1,10],[4,39,1,40],[4,40,1,24],[4,41,1,10],[4,42,1,10],[4,43,1,24],[4,44,1,24],[4,45,1,10],[4,46,1,10],[4,47,1,48],[4,48,1,24],[4,49,1,10],[4,50,1,10],[4,51,1,24],[4,52,1,24],[4,53,1,10],[4,54,1,10],[4,55,1,24],[4,56,1,24],[4,57,1,10],[4,58,1,10],[4,59,1,24],[4,60,2,12],[4,61,1,10],[4,62,1,10],[4,63,2,6],[4,64,3,6],[4,65,1,10],[4,66,1,10],[4,67,3,12],[4,68,1,24],[4,69,1,10],[4,70,1,10],[4,71,1,24],[4,72,1,24],[4,73,1,10],[4,74,1,10],[4,75,1,24],[4,76,1,24],[4,77,1,10],[4,78,1,10],[4,79,1,24],[4,80,1,48],[4,81,1,10],[4,82,1,10],[4,83,1,24],[4,84,1,24],[4,85,1,10],[4,86,1,10],[4,87,1,24],[4,88,1,40],[4,89,1,10],[4,90,1,10],[4,91,1,40],[4,92,1,24],[4,93,1,10],[4,94,1,10],[4,95,1,96],[4,96,1,48],[4,97,1,10],[4,98,1,10],[4,99,1,24],[4,100,1,40],[4,101,1,10],[4,102,1,10],[4,103,1,40],[4,104,1,24],[4,105,1,10],[4,106,1,10],[4,107,1,24],[4,108,1,24],[4,109,1,10],[4,110,1,10],[4,111,1,48],[4,112,1,24],[4,113,1,10],[4,114,1,10],[4,115,1,24],[4,116,1,24],[4,117,1,10],[4,118,1,10],[4,119,1,24],[4,120,1,24],[4,121,1,10],[4,122,1,10],[4,123,1,24],[4,124,2,12],[4,125,1,10],[4,126,2,6],[4,127,2,6],[5,0,3,6],[5,1,3,6],[5,2,1,10],[5,3,2,3],[5,4,1,24],[5,5,1,10],[5,6,1,10],[5,7,1,24],[5,8,1,24],[5,9,1,10],[5,10,1,10],[5,11,1,24],[5,12,1,24],[5,13,1,10],[5,14,1,10],[5,15,1,24],[5,16,1,48],[5,17,1,10],[5,18,1,10],[5,19,1,24],[5,20,1,24],[5,21,1,10],[5,22,1,10],[5,23,1,24],[5,24,1,40],[5,25,1,10],[5,26,1,10],[5,27,1,40],[5,28,1,24],[5,29,1,10],[5,30,1,10],[5,31,1,48],[5,32,1,96],[5,33,1,10],[5,34,1,10],[5,35,1,24],[5,36,1,40],[5,37,1,10],[5,38,1,10],[5,39,1,40],[5,40,1,24],[5,41,1,10],[5,42,1,10],[5,43,1,24],[5,44,1,24],[5,45,1,10],[5,46,1,10],[5,47,1,48],[5,48,1,24],[5,49,1,10],[5,50,1,10],[5,51,1,24],[5,52,1,24],[5,53,1,10],[5,54,1,10],[5,55,1,24],[5,56,1,24],[5,57,1,10],[5,58,1,10],[5,59,1,24],[5,60,2,12],[5,61,1,10],[5,62,1,10],[5,63,2,6],[5,64,3,6],[5,65,1,10],[5,66,1,10],[5,67,2,3],[5,68,1,24],[5,69,1,10],[5,70,1,10],[5,71,1,24],[5,72,1,24],[5,73,1,10],[5,74,1,10],[5,75,1,24],[5,76,1,24],[5,77,1,10],[5,78,1,10],[5,79,1,24],[5,80,1,48],[5,81,1,10],[5,82,1,10],[5,83,1,24],[5,84,1,24],[5,85,1,10],[5,86,1,10],[5,87,1,24],[5,88,1,40],[5,89,1,10],[5,90,1,10],[5,91,1,40],[5,92,1,24],[5,93,1,10],[5,94,1,10],[5,95,1,96],[5,96,1,48],[5,97,1,10],[5,98,1,10],[5,99,1,24],[5,100,1,40],[5,101,1,10],[5,102,1,10],[5,103,1,40],[5,104,1,24],[5,105,1,10],[5,106,1,10],[5,107,1,24],[5,108,1,24],[5,109,1,10],[5,110,1,10],[5,111,1,48],[5,112,1,24],[5,113,1,10],[5,114,1,10],[5,115,1,24],[5,116,1,24],[5,117,1,10],[5,118,1,10],[5,119,1,24],[5,120,1,24],[5,121,1,10],[5,122,1,10],[5,123,1,24],[5,124,2,12],[5,125,1,10],[5,126,2,6],[5,127,2,6],[6,0,3,5],[6,1,3,6],[6,2,0,6],[6,3,2,3],[6,4,1,24],[6,5,0,6],[6,6,0,6],[6,7,1,24],[6,8,1,24],[6,9,0,6],[6,10,0,6],[6,11,1,24],[6,12,1,24],[6,13,0,6],[6,14,0,6],[6,15,1,24],[6,16,1,48],[6,17,0,6],[6,18,0,6],[6,19,1,24],[6,20,1,24],[6,21,0,6],[6,22,0,6],[6,23,1,24],[6,24,1,40],[6,25,0,6],[6,26,0,6],[6,27,1,40],[6,28,1,24],[6,29,0,6],[6,30,0,6],[6,31,1,48],[6,32,1,96],[6,33,0,6],[6,34,0,6],[6,35,1,24],[6,36,1,40],[6,37,0,6],[6,38,0,6],[6,39,1,40],[6,40,1,24],[6,41,0,6],[6,42,0,6],[6,43,1,24],[6,44,1,24],[6,45,0,6],[6,46,0,6],[6,47,1,48],[6,48,1,24],[6,49,0,6],[6,50,0,6],[6,51,1,24],[6,52,1,24],[6,53,0,6],[6,54,0,6],[6,55,1,24],[6,56,1,24],[6,57,0,6],[6,58,0,6],[6,59,1,24],[6,60,2,12],[6,61,0,6],[6,62,0,6],[6,63,2,5],[6,64,3,5],[6,65,0,6],[6,66,0,6],[6,67,2,3],[6,68,1,24],[6,69,0,6],[6,70,0,6],[6,71,1,24],[6,72,1,24],[6,73,0,6],[6,74,0,6],[6,75,1,24],[6,76,1,24],[6,77,0,6],[6,78,0,6],[6,79,1,24],[6,80,1,48],[6,81,0,6],[6,82,0,6],[6,83,1,24],[6,84,1,24],[6,85,0,6],[6,86,0,6],[6,87,1,24],[6,88,1,40],[6,89,0,6],[6,90,0,6],[6,91,1,40],[6,92,1,24],[6,93,0,6],[6,94,0,6],[6,95,1,96],[6,96,1,48],[6,97,0,6],[6,98,0,6],[6,99,1,24],[6,100,1,40],[6,101,0,6],[6,102,0,6],[6,103,1,40],[6,104,1,24],[6,105,0,6],[6,106,0,6],[6,107,1,24],[6,108,1,24],[6,109,0,6],[6,110,0,6],[6,111,1,48],[6,112,1,24],[6,113,0,6],[6,114,0,6],[6,115,1,24],[6,116,1,24],[6,117,0,6],[6,118,0,6],[6,119,1,24],[6,120,1,24],[6,121,0,6],[6,122,0,6],[6,123,1,24],[6,124,2,12],[6,125,0,6],[6,126,2,6],[6,127,2,5],[7,1,3,6],[7,2,0,6],[7,3,3,12],[7,4,1,24],[7,5,0,6],[7,6,0,6],[7,7,1,24],[7,8,1,24],[7,9,0,6],[7,10,0,6],[7,11,1,24],[7,12,1,24],[7,13,0,6],[7,14,0,6],[7,15,1,24],[7,16,1,48],[7,17,0,6],[7,18,0,6],[7,19,1,24],[7,20,1,24],[7,21,0,6],[7,22,0,6],[7,23,1,24],[7,24,1,40],[7,25,0,6],[7,26,0,6],[7,27,1,40],[7,28,1,24],[7,29,0,6],[7,30,0,6],[7,31,1,48],[7,32,1,96],[7,33,0,6],[7,34,0,6],[7,35,1,24],[7,36,1,40],[7,37,0,6],[7,38,0,6],[7,39,1,40],[7,40,1,24],[7,41,0,6],[7,42,0,6],[7,43,1,24],[7,44,1,24],[7,45,0,6],[7,46,0,6],[7,47,1,48],[7,48,1,24],[7,49,0,6],[7,50,0,6],[7,51,1,24],[7,52,1,24],[7,53,0,6],[7,54,0,6],[7,55,1,24],[7,56,1,24],[7,57,0,6],[7,58,0,6],[7,59,1,24],[7,60,2,12],[7,61,0,6],[7,62,0,6],[7,65,0,6],[7,66,0,6],[7,67,3,12],[7,68,1,24],[7,69,0,6],[7,70,0,6],[7,71,1,24],[7,72,1,24],[7,73,0,6],[7,74,0,6],[7,75,1,24],[7,76,1,24],[7,77,0,6],[7,78,0,6],[7,79,1,24],[7,80,1,48],[7,81,0,6],[7,82,0,6],[7,83,1,24],[7,84,1,24],[7,85,0,6],[7,86,0,6],[7,87,1,24],[7,88,1,40],[7,89,0,6],[7,90,0,6],[7,91,1,40],[7,92,1,24],[7,93,0,6],[7,94,0,6],[7,95,1,96],[7,96,1,48],[7,97,0,6],[7,98,0,6],[7,99,1,24],[7,100,1,40],[7,101,0,6],[7,102,0,6],[7,103,1,40],[7,104,1,24],[7,105,0,6],[7,106,0,6],[7,107,1,24],[7,108,1,24],[7,109,0,6],[7,110,0,6],[7,111,1,48],[7,112,1,24],[7,113,0,6],[7,114,0,6],[7,115,1,24],[7,116,1,24],[7,117,0,6],[7,118,0,6],[7,119,1,24],[7,120,1,24],[7,121,0,6],[7,122,0,6],[7,123,1,24],[7,124,2,12],[7,125,0,6],[7,126,2,6],[8,0,3,12],[8,1,3,12],[8,2,1,6],[8,3,3,12],[8,4,1,20],[8,5,1,6],[8,6,1,6],[8,7,1,20],[8,8,1,20],[8,9,1,6],[8,10,1,6],[8,11,1,20],[8,12,1,20],[8,13,1,6],[8,14,1,6],[8,15,1,20],[8,16,1,20],[8,17,1,6],[8,18,1,6],[8,19,1,20],[8,20,1,20],[8,21,1,6],[8,22,1,6],[8,23,1,20],[8,24,1,20],[8,25,1,6],[8,26,1,6],[8,27,1,20],[8,28,1,20],[8,29,1,6],[8,30,1,6],[8,31,1,48],[8,32,1,96],[8,33,1,20],[8,34,1,6],[8,35,1,20],[8,36,1,20],[8,37,1,6],[8,38,1,6],[8,39,1,20],[8,40,1,20],[8,41,1,6],[8,42,1,6],[8,43,1,20],[8,44,1,20],[8,45,1,6],[8,46,1,6],[8,47,1,20],[8,48,1,20],[8,49,1,6],[8,50,1,6],[8,51,1,20],[8,52,1,20],[8,53,1,6],[8,54,1,6],[8,55,1,20],[8,56,1,20],[8,57,1,6],[8,58,1,6],[8,59,1,20],[8,60,1,20],[8,61,1,6],[8,62,1,20],[8,63,2,12],[8,64,3,12],[8,65,1,20],[8,66,1,6],[8,67,1,20],[8,68,1,20],[8,69,1,6],[8,70,1,6],[8,71,1,20],[8,72,1,20],[8,73,1,6],[8,74,1,6],[8,75,1,20],[8,76,1,20],[8,77,1,6],[8,78,1,6],[8,79,1,20],[8,80,1,20],[8,81,1,6],[8,82,1,6],[8,83,1,20],[8,84,1,20],[8,85,1,6],[8,86,1,6],[8,87,1,20],[8,88,1,20],[8,89,1,6],[8,90,1,6],[8,91,1,20],[8,92,1,20],[8,93,1,6],[8,94,1,20],[8,95,1,96],[8,96,1,48],[8,97,1,6],[8,98,1,6],[8,99,1,20],[8,100,1,20],[8,101,1,6],[8,102,1,6],[8,103,1,20],[8,104,1,20],[8,105,1,6],[8,106,1,6],[8,107,1,20],[8,108,1,20],[8,109,1,6],[8,110,1,6],[8,111,1,20],[8,112,1,20],[8,113,1,6],[8,114,1,6],[8,115,1,20],[8,116,1,20],[8,117,1,6],[8,118,1,6],[8,119,1,20],[8,120,1,20],[8,121,1,6],[8,122,1,6],[8,123,1,20],[8,124,2,12],[8,125,1,6],[8,126,2,12],[8,127,2,12],[9,0,3,12],[9,1,3,12],[9,2,1,6],[9,3,2,3],[9,4,1,20],[9,5,1,6],[9,6,1,6],[9,7,1,20],[9,8,1,20],[9,9,1,6],[9,10,1,6],[9,11,1,20],[9,12,1,20],[9,13,1,6],[9,14,1,6],[9,15,1,20],[9,16,1,20],[9,17,1,6],[9,18,1,6],[9,19,1,20],[9,20,1,20],[9,21,1,6],[9,22,1,6],[9,23,1,20],[9,24,1,20],[9,25,1,6],[9,26,1,6],[9,27,1,20],[9,28,1,20],[9,29,1,6],[9,30,1,6],[9,31,1,48],[9,32,1,96],[9,33,1,20],[9,34,1,6],[9,35,1,20],[9,36,1,20],[9,37,1,6],[9,38,1,6],[9,39,1,20],[9,40,1,20],[9,41,1,6],[9,42,1,6],[9,43,1,20],[9,44,1,20],[9,45,1,6],[9,46,1,6],[9,47,1,20],[9,48,1,20],[9,49,1,6],[9,50,1,6],[9,51,1,20],[9,52,1,20],[9,53,1,6],[9,54,1,6],[9,55,1,20],[9,56,1,20],[9,57,1,6],[9,58,1,6],[9,59,1,20],[9,60,1,20],[9,61,1,6],[9,62,1,20],[9,63,2,12],[9,64,3,12],[9,65,1,20],[9,66,1,6],[9,67,1,20],[9,68,1,20],[9,69,1,6],[9,70,1,6],[9,71,1,20],[9,72,1,20],[9,73,1,6],[9,74,1,6],[9,75,1,20],[9,76,1,20],[9,77,1,6],[9,78,1,6],[9,79,1,20],[9,80,1,20],[9,81,1,6],[9,82,1,6],[9,83,1,20],[9,84,1,20],[9,85,1,6],[9,86,1,6],[9,87,1,20],[9,88,1,20],[9,89,1,6],[9,90,1,6],[9,91,1,20],[9,92,1,20],[9,93,1,6],[9,94,1,20],[9,95,1,96],[9,96,1,48],[9,97,1,6],[9,98,1,6],[9,99,1,20],[9,100,1,20],[9,101,1,6],[9,102,1,6],[9,103,1,20],[9,104,1,20],[9,105,1,6],[9,106,1,6],[9,107,1,20],[9,108,1,20],[9,109,1,6],[9,110,1,6],[9,111,1,20],[9,112,1,20],[9,113,1,6],[9,114,1,6],[9,115,1,20],[9,116,1,20],[9,117,1,6],[9,118,1,6],[9,119,1,20],[9,120,1,20],[9,121,1,6],[9,122,1,6],[9,123,1,20],[9,124,2,12],[9,125,1,6],[9,126,2,12],[9,127,2,12],[10,0,3,3],[10,1,3,6],[10,2,3,5],[10,3,2,3],[10,4,1,20],[10,5,0,10],[10,6,0,10],[10,7,2,3],[10,8,3,3],[10,9,0,10],[10,10,0,10],[10,11,1,20],[10,12,1,20],[10,13,1,20],[10,14,0,10],[10,15,2,3],[10,16,1,48],[10,17,1,48],[10,18,1,20],[10,19,1,20],[10,20,1,20],[10,21,0,10],[10,22,0,10],[10,23,1,48],[10,24,1,48],[10,25,0,10],[10,26,0,10],[10,27,1,20],[10,28,1,20],[10,29,0,10],[10,30,1,48],[10,31,1,48],[10,32,1,48],[10,33,1,48],[10,34,0,10],[10,35,1,20],[10,36,1,20],[10,37,0,10],[10,38,0,10],[10,39,1,48],[10,40,1,48],[10,41,0,10],[10,42,0,10],[10,43,1,20],[10,44,1,20],[10,45,1,20],[10,46,0,10],[10,47,1,48],[10,48,1,80],[10,49,0,10],[10,50,1,20],[10,51,1,20],[10,52,1,20],[10,53,0,10],[10,54,0,10],[10,55,1,80],[10,56,1,80],[10,57,0,10],[10,58,0,10],[10,59,1,20],[10,60,1,20],[10,61,0,10],[10,62,1,80],[10,63,2,3],[10,64,3,3],[10,65,1,80],[10,66,0,10],[10,67,1,20],[10,68,1,20],[10,69,0,10],[10,70,0,10],[10,71,1,80],[10,72,1,80],[10,73,0,10],[10,74,0,10],[10,75,1,20],[10,76,1,20],[10,77,1,20],[10,78,0,10],[10,79,1,80],[10,80,1,48],[10,81,0,10],[10,82,1,20],[10,83,1,20],[10,84,1,20],[10,85,0,10],[10,86,0,10],[10,87,1,48],[10,88,1,48],[10,89,0,10],[10,90,0,10],[10,91,1,20],[10,92,1,20],[10,93,0,10],[10,94,1,48],[10,95,1,48],[10,96,1,48],[10,97,1,48],[10,98,0,10],[10,99,1,20],[10,100,1,20],[10,101,0,10],[10,102,0,10],[10,103,1,48],[10,104,1,48],[10,105,0,10],[10,106,0,10],[10,107,1,20],[10,108,1,20],[10,109,1,20],[10,110,1,48],[10,111,1,48],[10,112,3,3],[10,113,0,10],[10,114,1,20],[10,115,1,20],[10,116,1,20],[10,117,0,10],[10,118,0,10],[10,119,2,3],[10,120,2,24],[10,121,0,10],[10,122,0,10],[10,123,1,20],[10,124,2,12],[10,125,2,5],[10,126,2,6],[10,127,2,3],[11,0,3,6],[11,1,3,6],[11,2,3,12],[11,3,3,12],[11,4,1,20],[11,5,0,10],[11,6,0,10],[11,7,2,6],[11,8,3,6],[11,9,0,10],[11,10,0,10],[11,11,1,20],[11,12,1,20],[11,13,1,20],[11,14,0,10],[11,15,2,6],[11,16,1,48],[11,17,1,48],[11,18,1,20],[11,19,1,20],[11,20,1,20],[11,21,0,10],[11,22,0,10],[11,23,1,48],[11,24,1,48],[11,25,0,10],[11,26,0,10],[11,27,1,20],[11,28,1,20],[11,29,0,10],[11,30,1,48],[11,31,1,48],[11,32,1,48],[11,33,1,48],[11,34,0,10],[11,35,1,20],[11,36,1,20],[11,37,0,10],[11,38,0,10],[11,39,1,48],[11,40,1,48],[11,41,0,10],[11,42,0,10],[11,43,1,20],[11,44,1,20],[11,45,1,20],[11,46,0,10],[11,47,1,48],[11,48,1,80],[11,49,0,10],[11,50,1,20],[11,51,1,20],[11,52,1,20],[11,53,0,10],[11,54,0,10],[11,55,1,80],[11,56,1,80],[11,57,0,10],[11,58,0,10],[11,59,1,20],[11,60,1,20],[11,61,0,10],[11,62,1,80],[11,63,2,6],[11,64,3,6],[11,65,1,80],[11,66,0,10],[11,67,1,20],[11,68,1,20],[11,69,0,10],[11,70,0,10],[11,71,1,80],[11,72,1,80],[11,73,0,10],[11,74,0,10],[11,75,1,20],[11,76,1,20],[11,77,1,20],[11,78,0,10],[11,79,1,80],[11,80,1,48],[11,81,0,10],[11,82,1,20],[11,83,1,20],[11,84,1,20],[11,85,0,10],[11,86,0,10],[11,87,1,48],[11,88,1,48],[11,89,0,10],[11,90,0,10],[11,91,1,20],[11,92,1,20],[11,93,0,10],[11,94,1,48],[11,95,1,48],[11,96,1,48],[11,97,1,48],[11,98,0,10],[11,99,1,20],[11,100,1,20],[11,101,0,10],[11,102,0,10],[11,103,1,48],[11,104,1,48],[11,105,0,10],[11,106,0,10],[11,107,1,20],[11,108,1,20],[11,109,1,20],[11,110,1,48],[11,111,1,48],[11,112,3,6],[11,113,0,10],[11,114,1,20],[11,115,1,20],[11,116,1,20],[11,117,0,10],[11,118,0,10],[11,119,2,6],[11,120,2,24],[11,121,0,10],[11,122,0,10],[11,123,1,20],[11,124,2,12],[11,125,2,12],[11,126,2,6],[11,127,2,6],[12,0,3,10],[12,1,3,10],[12,2,0,12],[12,3,0,12],[12,4,0,12],[12,5,0,12],[12,6,0,12],[12,7,0,12],[12,8,0,12],[12,9,0,12],[12,10,0,12],[12,11,0,12],[12,12,0,12],[12,13,0,12],[12,14,0,12],[12,15,0,12],[12,16,0,12],[12,17,0,12],[12,18,0,12],[12,19,0,12],[12,20,0,12],[12,21,0,12],[12,22,0,12],[12,23,0,12],[12,24,0,12],[12,25,0,12],[12,26,0,12],[12,27,0,12],[12,28,0,12],[12,29,0,12],[12,30,0,12],[12,31,0,12],[12,32,0,12],[12,33,0,12],[12,34,0,12],[12,35,0,12],[12,36,0,12],[12,37,0,12],[12,38,0,12],[12,39,0,12],[12,40,0,12],[12,41,0,12],[12,42,0,12],[12,43,0,12],[12,44,0,12],[12,45,0,12],[12,46,0,12],[12,47,0,12],[12,48,0,12],[12,49,0,12],[12,50,0,12],[12,51,0,12],[12,52,0,12],[12,53,0,12],[12,54,0,12],[12,55,0,12],[12,56,0,12],[12,57,0,12],[12,58,0,12],[12,59,0,12],[12,60,0,12],[12,61,0,12],[12,62,0,12],[12,63,2,10],[12,64,3,10],[12,65,0,12],[12,66,0,12],[12,67,0,12],[12,68,0,12],[12,69,0,12],[12,70,0,12],[12,71,0,12],[12,72,0,12],[12,73,0,12],[12,74,0,12],[12,75,0,12],[12,76,0,12],[12,77,0,12],[12,78,0,12],[12,79,0,12],[12,80,0,12],[12,81,0,12],[12,82,0,12],[12,83,0,12],[12,84,0,12],[12,85,0,12],[12,86,0,12],[12,87,0,12],[12,88,0,12],[12,89,0,12],[12,90,0,12],[12,91,0,12],[12,92,0,12],[12,93,0,12],[12,94,0,12],[12,95,0,12],[12,96,0,12],[12,97,0,12],[12,98,0,12],[12,99,0,12],[12,100,0,12],[12,101,0,12],[12,102,0,12],[12,103,0,12],[12,104,0,12],[12,105,0,12],[12,106,0,12],[12,107,0,12],[12,108,0,12],[12,109,0,12],[12,110,0,12],[12,111,0,12],[12,112,0,12],[12,113,0,12],[12,114,0,12],[12,115,0,12],[12,116,0,12],[12,117,0,12],[12,118,0,12],[12,119,0,12],[12,120,0,12],[12,121,0,12],[12,122,0,12],[12,123,0,12],[12,124,0,12],[12,125,0,12],[12,126,2,10],[12,127,2,10],[13,0,3,3],[13,1,3,10],[13,2,0,12],[13,3,0,12],[13,4,0,12],[13,5,0,12],[13,6,0,12],[13,7,0,12],[13,8,0,12],[13,9,0,12],[13,10,0,12],[13,11,0,12],[13,12,0,12],[13,13,0,12],[13,14,0,12],[13,15,0,12],[13,16,0,12],[13,17,0,12],[13,18,0,12],[13,19,0,12],[13,20,0,12],[13,21,0,12],[13,22,0,12],[13,23,0,12],[13,24,0,12],[13,25,0,12],[13,26,0,12],[13,27,0,12],[13,28,0,12],[13,29,0,12],[13,30,0,12],[13,31,0,12],[13,32,0,12],[13,33,0,12],[13,34,0,12],[13,35,0,12],[13,36,0,12],[13,37,0,12],[13,38,0,12],[13,39,0,12],[13,40,0,12],[13,41,0,12],[13,42,0,12],[13,43,0,12],[13,44,0,12],[13,45,0,12],[13,46,0,12],[13,47,0,12],[13,48,0,12],[13,49,0,12],[13,50,0,12],[13,51,0,12],[13,52,0,12],[13,53,0,12],[13,54,0,12],[13,55,0,12],[13,56,0,12],[13,57,0,12],[13,58,0,12],[13,59,0,12],[13,60,0,12],[13,61,0,12],[13,62,0,12],[13,63,2,3],[13,64,3,3],[13,65,0,12],[13,66,0,12],[13,67,0,12],[13,68,0,12],[13,69,0,12],[13,70,0,12],[13,71,0,12],[13,72,0,12],[13,73,0,12],[13,74,0,12],[13,75,0,12],[13,76,0,12],[13,77,0,12],[13,78,0,12],[13,79,0,12],[13,80,0,12],[13,81,0,12],[13,82,0,12],[13,83,0,12],[13,84,0,12],[13,85,0,12],[13,86,0,12],[13,87,0,12],[13,88,0,12],[13,89,0,12],[13,90,0,12],[13,91,0,12],[13,92,0,12],[13,93,0,12],[13,94,0,12],[13,95,0,12],[13,96,0,12],[13,97,0,12],[13,98,0,12],[13,99,0,12],[13,100,0,12],[13,101,0,12],[13,102,0,12],[13,103,0,12],[13,104,0,12],[13,105,0,12],[13,106,0,12],[13,107,0,12],[13,108,0,12],[13,109,0,12],[13,110,0,12],[13,111,0,12],[13,112,0,12],[13,113,0,12],[13,114,0,12],[13,115,0,12],[13,116,0,12],[13,117,0,12],[13,118,0,12],[13,119,0,12],[13,120,0,12],[13,121,0,12],[13,122,0,12],[13,123,0,12],[13,124,0,12],[13,125,0,12],[13,126,2,10],[13,127,2,3],[14,0,3,5],[14,1,3,6],[14,2,0,6],[14,3,0,12],[14,4,0,12],[14,5,0,6],[14,6,0,10],[14,7,2,5],[14,8,3,5],[14,9,0,10],[14,10,0,6],[14,11,0,12],[14,12,0,12],[14,13,0,6],[14,14,0,10],[14,15,2,5],[14,16,1,48],[14,17,0,10],[14,18,0,6],[14,19,0,12],[14,20,0,12],[14,21,0,6],[14,22,0,10],[14,23,1,48],[14,24,1,48],[14,25,0,10],[14,26,0,6],[14,27,0,12],[14,28,0,12],[14,29,0,6],[14,30,0,10],[14,31,1,48],[14,32,1,48],[14,33,0,10],[14,34,0,6],[14,35,0,12],[14,36,0,12],[14,37,0,6],[14,38,0,10],[14,39,1,48],[14,40,1,48],[14,41,0,10],[14,42,0,6],[14,43,0,12],[14,44,0,12],[14,45,0,6],[14,46,0,10],[14,47,1,48],[14,48,1,80],[14,49,0,10],[14,50,0,6],[14,51,0,12],[14,52,0,12],[14,53,0,6],[14,54,0,10],[14,55,1,80],[14,56,1,80],[14,57,0,10],[14,58,0,6],[14,59,0,12],[14,60,0,12],[14,61,0,6],[14,62,0,10],[14,63,2,5],[14,64,3,5],[14,65,0,10],[14,66,0,6],[14,67,0,12],[14,68,0,12],[14,69,0,6],[14,70,0,10],[14,71,1,80],[14,72,1,80],[14,73,0,10],[14,74,0,6],[14,75,0,12],[14,76,0,12],[14,77,0,6],[14,78,0,10],[14,79,1,80],[14,80,1,48],[14,81,0,10],[14,82,0,6],[14,83,0,12],[14,84,0,12],[14,85,0,6],[14,86,0,10],[14,87,1,48],[14,88,1,48],[14,89,0,10],[14,90,0,6],[14,91,0,12],[14,92,0,12],[14,93,0,6],[14,94,0,10],[14,95,1,48],[14,96,1,48],[14,97,0,10],[14,98,0,6],[14,99,0,12],[14,100,0,12],[14,101,0,6],[14,102,0,10],[14,103,1,48],[14,104,1,48],[14,105,0,10],[14,106,0,6],[14,107,0,12],[14,108,0,12],[14,109,0,6],[14,110,0,10],[14,111,1,48],[14,112,3,5],[14,113,0,10],[14,114,0,6],[14,115,0,12],[14,116,0,12],[14,117,0,6],[14,118,0,10],[14,119,2,5],[14,120,2,24],[14,121,0,10],[14,122,0,6],[14,123,0,12],[14,124,0,12],[14,125,0,6],[14,126,2,6],[14,127,2,5],[15,0,3,12],[15,1,3,6],[15,2,0,6],[15,3,0,12],[15,4,0,12],[15,5,0,6],[15,6,0,10],[15,7,3,24],[15,8,3,20],[15,9,0,10],[15,10,0,6],[15,11,0,12],[15,12,0,12],[15,13,0,6],[15,14,0,10],[15,15,2,12],[15,16,1,48],[15,17,0,10],[15,18,0,6],[15,19,0,12],[15,20,0,12],[15,21,0,6],[15,22,0,10],[15,23,1,48],[15,24,1,48],[15,25,0,10],[15,26,0,6],[15,27,0,12],[15,28,0,12],[15,29,0,6],[15,30,0,10],[15,31,1,48],[15,32,1,48],[15,33,0,10],[15,34,0,6],[15,35,0,12],[15,36,0,12],[15,37,0,6],[15,38,0,10],[15,39,1,48],[15,40,1,48],[15,41,0,10],[15,42,0,6],[15,43,0,12],[15,44,0,12],[15,45,0,6],[15,46,0,10],[15,47,1,48],[15,48,1,80],[15,49,0,10],[15,50,0,6],[15,51,0,12],[15,52,0,12],[15,53,0,6],[15,54,0,10],[15,55,1,80],[15,56,1,80],[15,57,0,10],[15,58,0,6],[15,59,0,12],[15,60,0,12],[15,61,0,6],[15,62,0,10],[15,63,2,12],[15,64,3,12],[15,65,0,10],[15,66,0,6],[15,67,0,12],[15,68,0,12],[15,69,0,6],[15,70,0,10],[15,71,1,80],[15,72,1,80],[15,73,0,10],[15,74,0,6],[15,75,0,12],[15,76,0,12],[15,77,0,6],[15,78,0,10],[15,79,1,80],[15,80,1,48],[15,81,0,10],[15,82,0,6],[15,83,0,12],[15,84,0,12],[15,85,0,6],[15,86,0,10],[15,87,1,48],[15,88,1,48],[15,89,0,10],[15,90,0,6],[15,91,0,12],[15,92,0,12],[15,93,0,6],[15,94,0,10],[15,95,1,48],[15,96,1,48],[15,97,0,10],[15,98,0,6],[15,99,0,12],[15,100,0,12],[15,101,0,6],[15,102,0,10],[15,103,1,48],[15,104,1,48],[15,105,0,10],[15,106,0,6],[15,107,0,12],[15,108,0,12],[15,109,0,6],[15,110,0,10],[15,111,1,48],[15,112,3,12],[15,113,0,10],[15,114,0,6],[15,115,0,12],[15,116,0,12],[15,117,0,6],[15,118,0,10],[15,119,2,20],[15,120,2,24],[15,121,0,10],[15,122,0,6],[15,123,0,12],[15,124,0,12],[15,125,0,6],[15,126,2,6],[15,127,2,12],[16,0,3,24],[16,1,3,24],[16,2,1,6],[16,3,1,12],[16,4,1,12],[16,5,1,6],[16,6,1,10],[16,7,1,40],[16,8,1,40],[16,9,1,10],[16,10,1,6],[16,11,1,12],[16,12,1,12],[16,13,1,6],[16,14,1,10],[16,15,1,40],[16,16,1,40],[16,17,1,10],[16,18,1,6],[16,19,1,12],[16,20,1,12],[16,21,1,6],[16,22,1,10],[16,23,1,40],[16,24,1,40],[16,25,1,10],[16,26,1,6],[16,27,1,12],[16,28,1,12],[16,29,1,6],[16,30,1,10],[16,31,2,24],[16,32,1,96],[16,33,1,40],[16,34,1,6],[16,35,1,12],[16,36,1,12],[16,37,1,6],[16,38,1,10],[16,39,1,40],[16,40,1,40],[16,41,1,10],[16,42,1,6],[16,43,1,12],[16,44,1,12],[16,45,1,6],[16,46,1,10],[16,47,1,40],[16,48,1,40],[16,49,1,10],[16,50,1,6],[16,51,1,12],[16,52,1,12],[16,53,1,6],[16,54,1,10],[16,55,1,40],[16,56,1,40],[16,57,1,10],[16,58,1,6],[16,59,1,12],[16,60,1,12],[16,61,1,6],[16,62,1,40],[16,63,2,24],[16,64,3,24],[16,65,1,40],[16,66,1,6],[16,67,1,12],[16,68,1,12],[16,69,1,6],[16,70,1,10],[16,71,1,40],[16,72,1,40],[16,73,1,10],[16,74,1,6],[16,75,1,12],[16,76,1,12],[16,77,1,6],[16,78,1,10],[16,79,1,40],[16,80,1,40],[16,81,1,10],[16,82,1,6],[16,83,1,12],[16,84,1,12],[16,85,1,6],[16,86,1,10],[16,87,1,40],[16,88,1,40],[16,89,1,10],[16,90,1,6],[16,91,1,12],[16,92,1,12],[16,93,1,6],[16,94,1,40],[16,95,1,96],[16,96,3,24],[16,97,1,10],[16,98,1,6],[16,99,1,12],[16,100,1,12],[16,101,1,6],[16,102,1,10],[16,103,1,40],[16,104,1,40],[16,105,1,10],[16,106,1,6],[16,107,1,12],[16,108,1,12],[16,109,1,6],[16,110,1,10],[16,111,1,40],[16,112,1,40],[16,113,1,10],[16,114,1,6],[16,115,1,12],[16,116,1,12],[16,117,1,6],[16,118,1,10],[16,119,1,40],[16,120,1,40],[16,121,1,10],[16,122,1,6],[16,123,1,12],[16,124,1,12],[16,125,1,6],[16,126,2,24],[16,127,2,24],[17,0,3,24],[17,1,3,24],[17,2,1,6],[17,3,1,12],[17,4,1,12],[17,5,1,6],[17,6,1,10],[17,7,1,40],[17,8,1,40],[17,9,1,10],[17,10,1,6],[17,11,1,12],[17,12,1,12],[17,13,1,6],[17,14,1,10],[17,15,1,40],[17,16,1,40],[17,17,1,10],[17,18,1,6],[17,19,1,12],[17,20,1,12],[17,21,1,6],[17,22,1,10],[17,23,1,40],[17,24,1,40],[17,25,1,10],[17,26,1,6],[17,27,1,12],[17,28,1,12],[17,29,1,6],[17,30,1,10],[17,31,2,9],[17,32,1,96],[17,33,1,40],[17,34,1,6],[17,35,1,12],[17,36,1,12],[17,37,1,6],[17,38,1,10],[17,39,1,40],[17,40,1,40],[17,41,1,10],[17,42,1,6],[17,43,1,12],[17,44,1,12],[17,45,1,6],[17,46,1,10],[17,47,1,40],[17,48,1,40],[17,49,1,10],[17,50,1,6],[17,51,1,12],[17,52,1,12],[17,53,1,6],[17,54,1,10],[17,55,1,40],[17,56,1,40],[17,57,1,10],[17,58,1,6],[17,59,1,12],[17,60,1,12],[17,61,1,6],[17,62,1,40],[17,63,2,24],[17,64,3,24],[17,65,1,40],[17,66,1,6],[17,67,1,12],[17,68,1,12],[17,69,1,6],[17,70,1,10],[17,71,1,40],[17,72,1,40],[17,73,1,10],[17,74,1,6],[17,75,1,12],[17,76,1,12],[17,77,1,6],[17,78,1,10],[17,79,1,40],[17,80,1,40],[17,81,1,10],[17,82,1,6],[17,83,1,12],[17,84,1,12],[17,85,1,6],[17,86,1,10],[17,87,1,40],[17,88,1,40],[17,89,1,10],[17,90,1,6],[17,91,1,12],[17,92,1,12],[17,93,1,6],[17,94,1,40],[17,95,1,96],[17,96,3,9],[17,97,1,10],[17,98,1,6],[17,99,1,12],[17,100,1,12],[17,101,1,6],[17,102,1,10],[17,103,1,40],[17,104,1,40],[17,105,1,10],[17,106,1,6],[17,107,1,12],[17,108,1,12],[17,109,1,6],[17,110,1,10],[17,111,1,40],[17,112,1,40],[17,113,1,10],[17,114,1,6],[17,115,1,12],[17,116,1,12],[17,117,1,6],[17,118,1,10],[17,119,1,40],[17,120,1,40],[17,121,1,10],[17,122,1,6],[17,123,1,12],[17,124,1,12],[17,125,1,6],[17,126,2,24],[17,127,2,24],[18,0,3,3],[18,1,3,24],[18,2,1,12],[18,3,1,12],[18,4,1,12],[18,5,1,12],[18,6,1,12],[18,7,1,12],[18,8,1,12],[18,9,0,18],[18,10,0,18],[18,11,1,12],[18,12,1,12],[18,13,0,18],[18,14,0,18],[18,15,1,12],[18,16,1,12],[18,17,0,18],[18,18,0,18],[18,19,1,12],[18,20,1,12],[18,21,0,18],[18,22,0,18],[18,23,1,12],[18,24,1,12],[18,25,1,12],[18,26,1,12],[18,27,1,12],[18,28,1,12],[18,29,0,18],[18,30,0,18],[18,31,1,36],[18,32,1,36],[18,33,1,12],[18,34,1,12],[18,35,1,12],[18,36,1,12],[18,37,1,12],[18,38,1,12],[18,39,1,12],[18,40,1,12],[18,41,0,18],[18,42,0,18],[18,43,1,12],[18,44,1,12],[18,45,0,18],[18,46,0,18],[18,47,1,12],[18,48,1,12],[18,49,0,18],[18,50,0,18],[18,51,1,12],[18,52,1,12],[18,53,0,18],[18,54,0,18],[18,55,1,12],[18,56,1,12],[18,57,0,18],[18,58,0,18],[18,59,1,12],[18,60,1,12],[18,61,1,12],[18,62,1,40],[18,63,2,3],[18,64,3,3],[18,65,1,40],[18,66,1,12],[18,67,1,12],[18,68,1,12],[18,69,0,18],[18,70,0,18],[18,71,1,12],[18,72,1,12],[18,73,0,18],[18,74,0,18],[18,75,1,12],[18,76,1,12],[18,77,0,18],[18,78,0,18],[18,79,1,12],[18,80,1,12],[18,81,0,18],[18,82,0,18],[18,83,1,12],[18,84,1,12],[18,85,0,18],[18,86,0,18],[18,87,1,12],[18,88,1,12],[18,89,1,12],[18,90,1,12],[18,91,1,12],[18,92,1,12],[18,93,1,12],[18,94,1,12],[18,95,1,36],[18,96,1,36],[18,97,0,18],[18,98,0,18],[18,99,1,12],[18,100,1,12],[18,101,1,12],[18,102,1,12],[18,103,1,12],[18,104,1,12],[18,105,0,18],[18,106,0,18],[18,107,1,12],[18,108,1,12],[18,109,0,18],[18,110,0,18],[18,111,1,12],[18,112,1,12],[18,113,0,18],[18,114,0,18],[18,115,1,12],[18,116,1,12],[18,117,0,18],[18,118,0,18],[18,119,1,12],[18,120,1,12],[18,121,1,12],[18,122,1,12],[18,123,1,12],[18,124,1,12],[18,125,1,12],[18,126,2,24],[18,127,2,3],[19,0,3,24],[19,1,3,24],[19,2,1,12],[19,3,1,12],[19,4,1,12],[19,5,1,12],[19,6,1,12],[19,7,1,12],[19,8,1,12],[19,9,0,18],[19,10,0,18],[19,11,1,12],[19,12,1,12],[19,13,0,18],[19,14,0,18],[19,15,1,12],[19,16,1,12],[19,17,0,18],[19,18,0,18],[19,19,1,12],[19,20,1,12],[19,21,0,18],[19,22,0,18],[19,23,1,12],[19,24,1,12],[19,25,1,12],[19,26,1,12],[19,27,1,12],[19,28,1,12],[19,29,0,18],[19,30,0,18],[19,31,1,36],[19,32,1,36],[19,33,1,12],[19,34,1,12],[19,35,1,12],[19,36,1,12],[19,37,1,12],[19,38,1,12],[19,39,1,12],[19,40,1,12],[19,41,0,18],[19,42,0,18],[19,43,1,12],[19,44,1,12],[19,45,0,18],[19,46,0,18],[19,47,1,12],[19,48,1,12],[19,49,0,18],[19,50,0,18],[19,51,1,12],[19,52,1,12],[19,53,0,18],[19,54,0,18],[19,55,1,12],[19,56,1,12],[19,57,0,18],[19,58,0,18],[19,59,1,12],[19,60,1,12],[19,61,1,12],[19,62,1,40],[19,63,2,24],[19,64,3,24],[19,65,1,40],[19,66,1,12],[19,67,1,12],[19,68,1,12],[19,69,0,18],[19,70,0,18],[19,71,1,12],[19,72,1,12],[19,73,0,18],[19,74,0,18],[19,75,1,12],[19,76,1,12],[19,77,0,18],[19,78,0,18],[19,79,1,12],[19,80,1,12],[19,81,0,18],[19,82,0,18],[19,83,1,12],[19,84,1,12],[19,85,0,18],[19,86,0,18],[19,87,1,12],[19,88,1,12],[19,89,1,12],[19,90,1,12],[19,91,1,12],[19,92,1,12],[19,93,1,12],[19,94,1,12],[19,95,1,36],[19,96,1,36],[19,97,0,18],[19,98,0,18],[19,99,1,12],[19,100,1,12],[19,101,1,12],[19,102,1,12],[19,103,1,12],[19,104,1,12],[19,105,0,18],[19,106,0,18],[19,107,1,12],[19,108,1,12],[19,109,0,18],[19,110,0,18],[19,111,1,12],[19,112,1,12],[19,113,0,18],[19,114,0,18],[19,115,1,12],[19,116,1,12],[19,117,0,18],[19,118,0,18],[19,119,1,12],[19,120,1,12],[19,121,1,12],[19,122,1,12],[19,123,1,12],[19,124,1,12],[19,125,1,12],[19,126,2,24],[19,127,2,24],[20,0,3,6],[20,1,3,6],[20,2,1,10],[20,3,3,12],[20,4,0,20],[20,5,0,20],[20,6,1,10],[20,7,1,40],[20,8,1,40],[20,9,1,10],[20,10,0,20],[20,11,0,20],[20,12,0,20],[20,13,0,20],[20,14,1,10],[20,15,1,40],[20,16,1,40],[20,17,1,10],[20,18,0,20],[20,19,0,20],[20,20,0,20],[20,21,0,20],[20,22,1,10],[20,23,1,40],[20,24,1,40],[20,25,1,10],[20,26,1,10],[20,27,1,40],[20,28,0,20],[20,29,0,20],[20,30,1,34],[20,31,2,6],[20,32,1,96],[20,33,1,34],[20,34,0,20],[20,35,0,20],[20,36,1,40],[20,37,1,10],[20,38,1,10],[20,39,1,40],[20,40,1,40],[20,41,1,10],[20,42,0,20],[20,43,0,20],[20,44,0,20],[20,45,0,20],[20,46,1,10],[20,47,1,40],[20,48,1,40],[20,49,1,10],[20,50,0,20],[20,51,0,20],[20,52,0,20],[20,53,0,20],[20,54,1,10],[20,55,1,40],[20,56,1,40],[20,57,1,10],[20,58,0,20],[20,59,0,20],[20,60,1,40],[20,61,1,10],[20,62,1,34],[20,63,2,6],[20,64,3,6],[20,65,1,34],[20,66,1,10],[20,67,1,40],[20,68,0,20],[20,69,0,20],[20,70,1,10],[20,71,1,40],[20,72,1,40],[20,73,1,10],[20,74,0,20],[20,75,0,20],[20,76,0,20],[20,77,0,20],[20,78,1,10],[20,79,1,40],[20,80,1,40],[20,81,1,10],[20,82,0,20],[20,83,0,20],[20,84,0,20],[20,85,0,20],[20,86,1,10],[20,87,1,40],[20,88,1,40],[20,89,1,10],[20,90,1,10],[20,91,1,40],[20,92,0,20],[20,93,0,20],[20,94,1,34],[20,95,1,96],[20,96,3,6],[20,97,1,34],[20,98,0,20],[20,99,0,20],[20,100,1,40],[20,101,1,10],[20,102,1,10],[20,103,1,40],[20,104,1,40],[20,105,1,10],[20,106,0,20],[20,107,0,20],[20,108,0,20],[20,109,0,20],[20,110,1,10],[20,111,1,40],[20,112,1,40],[20,113,1,10],[20,114,0,20],[20,115,0,20],[20,116,0,20],[20,117,0,20],[20,118,1,10],[20,119,1,40],[20,120,1,40],[20,121,1,10],[20,122,0,20],[20,123,0,20],[20,124,2,12],[20,125,1,10],[20,126,2,6],[20,127,2,6],[21,0,3,6],[21,1,3,6],[21,2,1,10],[21,3,2,3],[21,4,0,20],[21,5,0,20],[21,6,1,10],[21,7,1,40],[21,8,1,40],[21,9,1,10],[21,10,0,20],[21,11,0,20],[21,12,0,20],[21,13,0,20],[21,14,1,10],[21,15,1,40],[21,16,1,40],[21,17,1,10],[21,18,0,20],[21,19,0,20],[21,20,0,20],[21,21,0,20],[21,22,1,10],[21,23,1,40],[21,24,1,40],[21,25,1,10],[21,26,1,10],[21,27,1,40],[21,28,0,20],[21,29,0,20],[21,30,1,34],[21,31,2,3],[21,32,1,96],[21,33,1,34],[21,34,0,20],[21,35,0,20],[21,36,1,40],[21,37,1,10],[21,38,1,10],[21,39,1,40],[21,40,1,40],[21,41,1,10],[21,42,0,20],[21,43,0,20],[21,44,0,20],[21,45,0,20],[21,46,1,10],[21,47,1,40],[21,48,1,40],[21,49,1,10],[21,50,0,20],[21,51,0,20],[21,52,0,20],[21,53,0,20],[21,54,1,10],[21,55,1,40],[21,56,1,40],[21,57,1,10],[21,58,0,20],[21,59,0,20],[21,60,1,40],[21,61,1,10],[21,62,1,34],[21,63,2,3],[21,64,3,3],[21,65,1,34],[21,66,1,10],[21,67,1,40],[21,68,0,20],[21,69,0,20],[21,70,1,10],[21,71,1,40],[21,72,1,40],[21,73,1,10],[21,74,0,20],[21,75,0,20],[21,76,0,20],[21,77,0,20],[21,78,1,10],[21,79,1,40],[21,80,1,40],[21,81,1,10],[21,82,0,20],[21,83,0,20],[21,84,0,20],[21,85,0,20],[21,86,1,10],[21,87,1,40],[21,88,1,40],[21,89,1,10],[21,90,1,10],[21,91,1,40],[21,92,0,20],[21,93,0,20],[21,94,1,34],[21,95,1,96],[21,96,3,3],[21,97,1,34],[21,98,0,20],[21,99,0,20],[21,100,1,40],[21,101,1,10],[21,102,1,10],[21,103,1,40],[21,104,1,40],[21,105,1,10],[21,106,0,20],[21,107,0,20],[21,108,0,20],[21,109,0,20],[21,110,1,10],[21,111,1,40],[21,112,1,40],[21,113,1,10],[21,114,0,20],[21,115,0,20],[21,116,0,20],[21,117,0,20],[21,118,1,10],[21,119,1,40],[21,120,1,40],[21,121,1,10],[21,122,0,20],[21,123,0,20],[21,124,2,12],[21,125,1,10],[21,126,2,6],[21,127,2,6],[22,0,3,5],[22,1,3,6],[22,2,0,6],[22,3,2,3],[22,4,0,20],[22,5,0,6],[22,6,0,6],[22,7,0,20],[22,8,0,20],[22,9,0,6],[22,10,0,6],[22,11,0,20],[22,12,0,20],[22,13,0,6],[22,14,0,6],[22,15,0,20],[22,16,0,20],[22,17,0,6],[22,18,0,6],[22,19,0,20],[22,20,0,20],[22,21,0,6],[22,22,0,6],[22,23,0,20],[22,24,1,40],[22,25,0,6],[22,26,0,6],[22,27,1,40],[22,28,0,20],[22,29,0,6],[22,30,0,6],[22,31,2,5],[22,32,1,96],[22,33,0,6],[22,34,0,6],[22,35,0,20],[22,36,1,40],[22,37,0,6],[22,38,0,6],[22,39,1,40],[22,40,0,20],[22,41,0,6],[22,42,0,6],[22,43,0,20],[22,44,0,20],[22,45,0,6],[22,46,0,6],[22,47,0,20],[22,48,0,20],[22,49,0,6],[22,50,0,6],[22,51,0,20],[22,52,0,20],[22,53,0,6],[22,54,0,6],[22,55,0,20],[22,56,0,20],[22,57,0,6],[22,58,0,6],[22,59,0,20],[22,60,1,40],[22,61,0,6],[22,62,0,6],[22,63,2,5],[22,64,3,5],[22,65,0,6],[22,66,0,6],[22,67,1,40],[22,68,0,20],[22,69,0,6],[22,70,0,6],[22,71,0,20],[22,72,0,20],[22,73,0,6],[22,74,0,6],[22,75,0,20],[22,76,0,20],[22,77,0,6],[22,78,0,6],[22,79,0,20],[22,80,0,20],[22,81,0,6],[22,82,0,6],[22,83,0,20],[22,84,0,20],[22,85,0,6],[22,86,0,6],[22,87,0,20],[22,88,1,40],[22,89,0,6],[22,90,0,6],[22,91,1,40],[22,92,0,20],[22,93,0,6],[22,94,0,6],[22,95,1,96],[22,96,3,5],[22,97,0,6],[22,98,0,6],[22,99,0,20],[22,100,1,40],[22,101,0,6],[22,102,0,6],[22,103,1,40],[22,104,0,20],[22,105,0,6],[22,106,0,6],[22,107,0,20],[22,108,0,20],[22,109,0,6],[22,110,0,6],[22,111,0,20],[22,112,0,20],[22,113,0,6],[22,114,0,6],[22,115,0,20],[22,116,0,20],[22,117,0,6],[22,118,0,6],[22,119,0,20],[22,120,0,20],[22,121,0,6],[22,122,0,6],[22,123,0,20],[22,124,2,12],[22,125,0,6],[22,126,2,6],[22,127,2,5],[23,0,3,12],[23,1,3,6],[23,2,0,6],[23,3,3,12],[23,4,0,20],[23,5,0,6],[23,6,0,6],[23,7,0,20],[23,8,0,20],[23,9,0,6],[23,10,0,6],[23,11,0,20],[23,12,0,20],[23,13,0,6],[23,14,0,6],[23,15,0,20],[23,16,0,20],[23,17,0,6],[23,18,0,6],[23,19,0,20],[23,20,0,20],[23,21,0,6],[23,22,0,6],[23,23,0,20],[23,24,1,40],[23,25,0,6],[23,26,0,6],[23,27,1,40],[23,28,0,20],[23,29,0,6],[23,30,0,6],[23,31,2,12],[23,32,1,96],[23,33,0,6],[23,34,0,6],[23,35,0,20],[23,36,1,40],[23,37,0,6],[23,38,0,6],[23,39,1,40],[23,40,0,20],[23,41,0,6],[23,42,0,6],[23,43,0,20],[23,44,0,20],[23,45,0,6],[23,46,0,6],[23,47,0,20],[23,48,0,20],[23,49,0,6],[23,50,0,6],[23,51,0,20],[23,52,0,20],[23,53,0,6],[23,54,0,6],[23,55,0,20],[23,56,0,20],[23,57,0,6],[23,58,0,6],[23,59,0,20],[23,60,1,40],[23,61,0,6],[23,62,0,6],[23,63,2,12],[23,64,3,12],[23,65,0,6],[23,66,0,6],[23,67,1,40],[23,68,0,20],[23,69,0,6],[23,70,0,6],[23,71,0,20],[23,72,0,20],[23,73,0,6],[23,74,0,6],[23,75,0,20],[23,76,0,20],[23,77,0,6],[23,78,0,6],[23,79,0,20],[23,80,0,20],[23,81,0,6],[23,82,0,6],[23,83,0,20],[23,84,0,20],[23,85,0,6],[23,86,0,6],[23,87,0,20],[23,88,1,40],[23,89,0,6],[23,90,0,6],[23,91,1,40],[23,92,0,20],[23,93,0,6],[23,94,0,6],[23,95,1,96],[23,96,3,12],[23,97,0,6],[23,98,0,6],[23,99,0,20],[23,100,1,40],[23,101,0,6],[23,102,0,6],[23,103,1,40],[23,104,0,20],[23,105,0,6],[23,106,0,6],[23,107,0,20],[23,108,0,20],[23,109,0,6],[23,110,0,6],[23,111,0,20],[23,112,0,20],[23,113,0,6],[23,114,0,6],[23,115,0,20],[23,116,0,20],[23,117,0,6],[23,118,0,6],[23,119,0,20],[23,120,0,20],[23,121,0,6],[23,122,0,6],[23,123,0,20],[23,124,2,12],[23,125,0,6],[23,126,2,6],[23,127,2,12],[24,0,3,20],[24,1,3,6],[24,2,0,24],[24,3,0,24],[24,4,0,24],[24,5,0,24],[24,6,0,24],[24,7,0,24],[24,8,0,24],[24,9,0,24],[24,10,0,24],[24,11,0,24],[24,12,0,24],[24,13,0,24],[24,14,0,24],[24,15,0,24],[24,16,0,24],[24,17,0,24],[24,18,0,24],[24,19,0,24],[24,20,0,24],[24,21,0,24],[24,22,0,24],[24,23,0,24],[24,24,0,24],[24,25,0,24],[24,26,0,24],[24,27,0,24],[24,28,0,24],[24,29,0,24],[24,30,0,24],[24,31,0,24],[24,32,0,24],[24,33,0,24],[24,34,0,24],[24,35,0,24],[24,36,0,24],[24,37,0,24],[24,38,0,24],[24,39,0,24],[24,40,0,24],[24,41,0,24],[24,42,0,24],[24,43,0,24],[24,44,0,24],[24,45,0,24],[24,46,0,24],[24,47,0,24],[24,48,0,24],[24,49,0,24],[24,50,0,24],[24,51,0,24],[24,52,0,24],[24,53,0,24],[24,54,0,24],[24,55,0,24],[24,56,0,24],[24,57,0,24],[24,58,0,24],[24,59,0,24],[24,60,0,24],[24,61,0,24],[24,63,2,20],[24,64,3,20],[24,66,0,24],[24,67,0,24],[24,68,0,24],[24,69,0,24],[24,70,0,24],[24,71,0,24],[24,72,0,24],[24,73,0,24],[24,74,0,24],[24,75,0,24],[24,76,0,24],[24,77,0,24],[24,78,0,24],[24,79,0,24],[24,80,0,24],[24,81,0,24],[24,82,0,24],[24,83,0,24],[24,84,0,24],[24,85,0,24],[24,86,0,24],[24,87,0,24],[24,88,0,24],[24,89,0,24],[24,90,0,24],[24,91,0,24],[24,92,0,24],[24,93,0,24],[24,94,0,24],[24,95,0,24],[24,96,0,24],[24,97,0,24],[24,98,0,24],[24,99,0,24],[24,100,0,24],[24,101,0,24],[24,102,0,24],[24,103,0,24],[24,104,0,24],[24,105,0,24],[24,106,0,24],[24,107,0,24],[24,108,0,24],[24,109,0,24],[24,110,0,24],[24,111,0,24],[24,112,0,24],[24,113,0,24],[24,114,0,24],[24,115,0,24],[24,116,0,24],[24,117,0,24],[24,118,0,24],[24,119,0,24],[24,120,0,24],[24,121,0,24],[24,122,0,24],[24,123,0,24],[24,124,0,24],[24,125,0,24],[24,126,2,6],[24,127,2,20],[25,0,3,5],[25,1,3,6],[25,2,0,24],[25,3,0,24],[25,4,0,24],[25,5,0,24],[25,6,0,24],[25,7,0,24],[25,8,0,24],[25,9,0,24],[25,10,0,24],[25,11,0,24],[25,12,0,24],[25,13,0,24],[25,14,0,24],[25,15,0,24],[25,16,0,24],[25,17,0,24],[25,18,0,24],[25,19,0,24],[25,20,0,24],[25,21,0,24],[25,22,0,24],[25,23,0,24],[25,24,0,24],[25,25,0,24],[25,26,0,24],[25,27,0,24],[25,28,0,24],[25,29,0,24],[25,30,0,24],[25,31,0,24],[25,32,0,24],[25,33,0,24],[25,34,0,24],[25,35,0,24],[25,36,0,24],[25,37,0,24],[25,38,0,24],[25,39,0,24],[25,40,0,24],[25,41,0,24],[25,42,0,24],[25,43,0,24],[25,44,0,24],[25,45,0,24],[25,46,0,24],[25,47,0,24],[25,48,0,24],[25,49,0,24],[25,50,0,24],[25,51,0,24],[25,52,0,24],[25,53,0,24],[25,54,0,24],[25,55,0,24],[25,56,0,24],[25,57,0,24],[25,58,0,24],[25,59,0,24],[25,60,0,24],[25,61,0,24],[25,63,2,5],[25,64,3,5],[25,66,0,24],[25,67,0,24],[25,68,0,24],[25,69,0,24],[25,70,0,24],[25,71,0,24],[25,72,0,24],[25,73,0,24],[25,74,0,24],[25,75,0,24],[25,76,0,24],[25,77,0,24],[25,78,0,24],[25,79,0,24],[25,80,0,24],[25,81,0,24],[25,82,0,24],[25,83,0,24],[25,84,0,24],[25,85,0,24],[25,86,0,24],[25,87,0,24],[25,88,0,24],[25,89,0,24],[25,90,0,24],[25,91,0,24],[25,92,0,24],[25,93,0,24],[25,94,0,24],[25,95,0,24],[25,96,0,24],[25,97,0,24],[25,98,0,24],[25,99,0,24],[25,100,0,24],[25,101,0,24],[25,102,0,24],[25,103,0,24],[25,104,0,24],[25,105,0,24],[25,106,0,24],[25,107,0,24],[25,108,0,24],[25,109,0,24],[25,110,0,24],[25,111,0,24],[25,112,0,24],[25,113,0,24],[25,114,0,24],[25,115,0,24],[25,116,0,24],[25,117,0,24],[25,118,0,24],[25,119,0,24],[25,120,0,24],[25,121,0,24],[25,122,0,24],[25,123,0,24],[25,124,0,24],[25,125,0,24],[25,126,2,6],[25,127,2,5],[26,0,3,3],[26,1,3,6],[26,2,0,10],[26,3,0,24],[26,4,0,24],[26,5,0,10],[26,6,0,10],[26,7,0,24],[26,8,0,24],[26,9,0,10],[26,10,0,10],[26,11,0,24],[26,12,0,24],[26,13,0,10],[26,14,0,10],[26,15,0,24],[26,16,0,24],[26,17,0,10],[26,18,0,10],[26,19,0,24],[26,20,0,24],[26,21,0,10],[26,22,0,10],[26,23,0,24],[26,24,0,24],[26,25,0,10],[26,26,0,10],[26,27,0,24],[26,28,0,24],[26,29,0,10],[26,30,0,10],[26,31,0,24],[26,32,0,24],[26,33,0,10],[26,34,0,10],[26,35,0,24],[26,36,0,24],[26,37,0,10],[26,38,0,10],[26,39,0,24],[26,40,0,24],[26,41,0,10],[26,42,0,10],[26,43,0,24],[26,44,0,24],[26,45,0,10],[26,46,0,10],[26,47,0,24],[26,48,0,24],[26,49,0,10],[26,50,0,10],[26,51,0,24],[26,52,0,24],[26,53,0,10],[26,54,0,10],[26,55,0,24],[26,56,0,24],[26,57,0,10],[26,58,0,10],[26,59,0,24],[26,60,0,24],[26,61,0,10],[26,62,0,18],[26,63,2,3],[26,64,3,3],[26,65,0,18],[26,66,0,10],[26,67,0,24],[26,68,0,24],[26,69,0,10],[26,70,0,10],[26,71,0,24],[26,72,0,24],[26,73,0,10],[26,74,0,10],[26,75,0,24],[26,76,0,24],[26,77,0,10],[26,78,0,10],[26,79,0,24],[26,80,0,24],[26,81,0,10],[26,82,0,10],[26,83,0,24],[26,84,0,24],[26,85,0,10],[26,86,0,10],[26,87,0,24],[26,88,0,24],[26,89,0,10],[26,90,0,10],[26,91,0,24],[26,92,0,24],[26,93,0,10],[26,94,0,10],[26,95,0,24],[26,96,0,24],[26,97,0,10],[26,98,0,10],[26,99,0,24],[26,100,0,24],[26,101,0,10],[26,102,0,10],[26,103,0,24],[26,104,0,24],[26,105,0,10],[26,106,0,10],[26,107,0,24],[26,108,0,24],[26,109,0,10],[26,110,0,10],[26,111,0,24],[26,112,0,24],[26,113,0,10],[26,114,0,10],[26,115,0,24],[26,116,0,24],[26,117,0,10],[26,118,0,10],[26,119,0,24],[26,120,0,24],[26,121,0,10],[26,122,0,10],[26,123,0,24],[26,124,0,24],[26,125,0,10],[26,126,2,6],[26,127,2,3],[27,0,3,6],[27,1,3,6],[27,2,0,10],[27,3,0,24],[27,4,0,24],[27,5,0,10],[27,6,0,10],[27,7,0,24],[27,8,0,24],[27,9,0,10],[27,10,0,10],[27,11,0,24],[27,12,0,24],[27,13,0,10],[27,14,0,10],[27,15,0,24],[27,16,0,24],[27,17,0,10],[27,18,0,10],[27,19,0,24],[27,20,0,24],[27,21,0,10],[27,22,0,10],[27,23,0,24],[27,24,0,24],[27,25,0,10],[27,26,0,10],[27,27,0,24],[27,28,0,24],[27,29,0,10],[27,30,0,10],[27,31,0,24],[27,32,0,24],[27,33,0,10],[27,34,0,10],[27,35,0,24],[27,36,0,24],[27,37,0,10],[27,38,0,10],[27,39,0,24],[27,40,0,24],[27,41,0,10],[27,42,0,10],[27,43,0,24],[27,44,0,24],[27,45,0,10],[27,46,0,10],[27,47,0,24],[27,48,0,24],[27,49,0,10],[27,50,0,10],[27,51,0,24],[27,52,0,24],[27,53,0,10],[27,54,0,10],[27,55,0,24],[27,56,0,24],[27,57,0,10],[27,58,0,10],[27,59,0,24],[27,60,0,24],[27,61,0,10],[27,62,0,18],[27,63,2,6],[27,64,3,6],[27,65,0,18],[27,66,0,10],[27,67,0,24],[27,68,0,24],[27,69,0,10],[27,70,0,10],[27,71,0,24],[27,72,0,24],[27,73,0,10],[27,74,0,10],[27,75,0,24],[27,76,0,24],[27,77,0,10],[27,78,0,10],[27,79,0,24],[27,80,0,24],[27,81,0,10],[27,82,0,10],[27,83,0,24],[27,84,0,24],[27,85,0,10],[27,86,0,10],[27,87,0,24],[27,88,0,24],[27,89,0,10],[27,90,0,10],[27,91,0,24],[27,92,0,24],[27,93,0,10],[27,94,0,10],[27,95,0,24],[27,96,0,24],[27,97,0,10],[27,98,0,10],[27,99,0,24],[27,100,0,24],[27,101,0,10],[27,102,0,10],[27,103,0,24],[27,104,0,24],[27,105,0,10],[27,106,0,10],[27,107,0,24],[27,108,0,24],[27,109,0,10],[27,110,0,10],[27,111,0,24],[27,112,0,24],[27,113,0,10],[27,114,0,10],[27,115,0,24],[27,116,0,24],[27,117,0,10],[27,118,0,10],[27,119,0,24],[27,120,0,24],[27,121,0,10],[27,122,0,10],[27,123,0,24],[27,124,0,24],[27,125,0,10],[27,126,2,6],[27,127,2,6],[28,0,3,6],[28,1,3,6],[28,2,0,12],[28,3,0,12],[28,4,0,12],[28,5,0,12],[28,6,0,12],[28,7,0,12],[28,8,0,12],[28,9,0,12],[28,10,0,12],[28,11,0,12],[28,12,0,20],[28,13,0,20],[28,14,0,12],[28,15,0,12],[28,16,0,12],[28,17,0,12],[28,18,0,20],[28,19,0,20],[28,20,0,12],[28,21,0,12],[28,22,0,12],[28,23,0,12],[28,24,0,12],[28,25,0,12],[28,26,0,12],[28,27,0,12],[28,28,0,12],[28,29,0,12],[28,30,2,6],[28,31,2,6],[28,32,1,96],[28,33,1,96],[28,34,0,12],[28,35,0,12],[28,36,0,12],[28,37,0,12],[28,38,0,12],[28,39,0,12],[28,40,0,12],[28,41,0,12],[28,42,0,12],[28,43,0,12],[28,44,0,20],[28,45,0,20],[28,46,0,12],[28,47,0,12],[28,48,0,12],[28,49,0,12],[28,50,0,20],[28,51,0,20],[28,52,0,12],[28,53,0,12],[28,54,0,12],[28,55,0,12],[28,56,0,12],[28,57,0,12],[28,58,0,12],[28,59,0,12],[28,60,0,12],[28,61,0,12],[28,62,1,96],[28,63,2,6],[28,64,3,6],[28,65,1,96],[28,66,0,12],[28,67,0,12],[28,68,0,12],[28,69,0,12],[28,70,0,12],[28,71,0,12],[28,72,0,12],[28,73,0,12],[28,74,0,12],[28,75,0,12],[28,76,0,20],[28,77,0,20],[28,78,0,12],[28,79,0,12],[28,80,0,12],[28,81,0,12],[28,82,0,20],[28,83,0,20],[28,84,0,12],[28,85,0,12],[28,86,0,12],[28,87,0,12],[28,88,0,12],[28,89,0,12],[28,90,0,12],[28,91,0,12],[28,92,0,12],[28,93,0,12],[28,94,1,96],[28,95,1,96],[28,96,3,6],[28,97,3,6],[28,98,0,12],[28,99,0,12],[28,100,0,12],[28,101,0,12],[28,102,0,12],[28,103,0,12],[28,104,0,12],[28,105,0,12],[28,106,0,12],[28,107,0,12],[28,108,0,20],[28,109,0,20],[28,110,0,12],[28,111,0,12],[28,112,0,12],[28,113,0,12],[28,114,0,20],[28,115,0,20],[28,116,0,12],[28,117,0,12],[28,118,0,12],[28,119,0,12],[28,120,0,12],[28,121,0,12],[28,122,0,12],[28,123,0,12],[28,124,0,12],[28,125,0,12],[28,126,2,6],[28,127,2,6],[29,0,3,3],[29,1,3,6],[29,2,0,12],[29,3,0,12],[29,4,0,12],[29,5,0,12],[29,6,0,12],[29,7,0,12],[29,8,0,12],[29,9,0,12],[29,10,0,12],[29,11,0,12],[29,12,0,20],[29,13,0,20],[29,14,0,12],[29,15,0,12],[29,16,0,12],[29,17,0,12],[29,18,0,20],[29,19,0,20],[29,20,0,12],[29,21,0,12],[29,22,0,12],[29,23,0,12],[29,24,0,12],[29,25,0,12],[29,26,0,12],[29,27,0,12],[29,28,0,12],[29,29,0,12],[29,30,2,6],[29,31,2,3],[29,32,1,96],[29,33,1,96],[29,34,0,12],[29,35,0,12],[29,36,0,12],[29,37,0,12],[29,38,0,12],[29,39,0,12],[29,40,0,12],[29,41,0,12],[29,42,0,12],[29,43,0,12],[29,44,0,20],[29,45,0,20],[29,46,0,12],[29,47,0,12],[29,48,0,12],[29,49,0,12],[29,50,0,20],[29,51,0,20],[29,52,0,12],[29,53,0,12],[29,54,0,12],[29,55,0,12],[29,56,0,12],[29,57,0,12],[29,58,0,12],[29,59,0,12],[29,60,0,12],[29,61,0,12],[29,62,1,96],[29,63,2,3],[29,64,3,3],[29,65,1,96],[29,66,0,12],[29,67,0,12],[29,68,0,12],[29,69,0,12],[29,70,0,12],[29,71,0,12],[29,72,0,12],[29,73,0,12],[29,74,0,12],[29,75,0,12],[29,76,0,20],[29,77,0,20],[29,78,0,12],[29,79,0,12],[29,80,0,12],[29,81,0,12],[29,82,0,20],[29,83,0,20],[29,84,0,12],[29,85,0,12],[29,86,0,12],[29,87,0,12],[29,88,0,12],[29,89,0,12],[29,90,0,12],[29,91,0,12],[29,92,0,12],[29,93,0,12],[29,94,1,96],[29,95,1,96],[29,96,3,3],[29,97,3,6],[29,98,0,12],[29,99,0,12],[29,100,0,12],[29,101,0,12],[29,102,0,12],[29,103,0,12],[29,104,0,12],[29,105,0,12],[29,106,0,12],[29,107,0,12],[29,108,0,20],[29,109,0,20],[29,110,0,12],[29,111,0,12],[29,112,0,12],[29,113,0,12],[29,114,0,20],[29,115,0,20],[29,116,0,12],[29,117,0,12],[29,118,0,12],[29,119,0,12],[29,120,0,12],[29,121,0,12],[29,122,0,12],[29,123,0,12],[29,124,0,12],[29,125,0,12],[29,126,2,6],[29,127,2,3],[30,0,3,24],[30,1,3,24],[30,2,0,6],[30,3,0,12],[30,4,0,12],[30,5,0,12],[30,6,0,10],[30,7,0,24],[30,8,0,24],[30,9,0,10],[30,10,0,6],[30,11,0,12],[30,12,0,20],[30,13,0,6],[30,14,0,24],[30,15,0,24],[30,16,0,24],[30,17,0,24],[30,18,0,6],[30,19,0,20],[30,20,0,12],[30,21,0,6],[30,22,0,10],[30,23,0,24],[30,24,0,24],[30,25,0,10],[30,26,0,6],[30,27,0,12],[30,28,0,12],[30,29,0,6],[30,30,2,24],[30,31,2,24],[30,32,1,96],[30,33,1,96],[30,34,0,6],[30,35,0,12],[30,36,0,12],[30,37,0,6],[30,38,0,10],[30,39,0,24],[30,40,0,24],[30,41,0,10],[30,42,0,6],[30,43,0,12],[30,44,0,20],[30,45,0,6],[30,46,0,24],[30,47,0,24],[30,48,0,24],[30,49,0,24],[30,50,0,6],[30,51,0,20],[30,52,0,12],[30,53,0,6],[30,54,0,10],[30,55,0,24],[30,56,0,24],[30,57,0,10],[30,58,0,6],[30,59,0,12],[30,60,0,12],[30,61,0,6],[30,62,1,96],[30,63,2,24],[30,64,3,24],[30,65,1,96],[30,66,0,6],[30,67,0,12],[30,68,0,12],[30,69,0,6],[30,70,0,10],[30,71,0,24],[30,72,0,24],[30,73,0,10],[30,74,0,6],[30,75,0,12],[30,76,0,20],[30,77,0,6],[30,78,0,24],[30,79,0,24],[30,80,0,24],[30,81,0,24],[30,82,0,6],[30,83,0,20],[30,84,0,12],[30,85,0,6],[30,86,0,10],[30,87,0,24],[30,88,0,24],[30,89,0,10],[30,90,0,6],[30,91,0,12],[30,92,0,12],[30,93,0,6],[30,94,1,96],[30,95,1,96],[30,96,3,24],[30,97,3,24],[30,98,0,6],[30,99,0,12],[30,100,0,12],[30,101,0,6],[30,102,0,10],[30,103,0,24],[30,104,0,24],[30,105,0,10],[30,106,0,6],[30,107,0,12],[30,108,0,20],[30,109,0,6],[30,110,0,24],[30,111,0,24],[30,112,0,24],[30,113,0,24],[30,114,0,6],[30,115,0,20],[30,116,0,12],[30,117,0,6],[30,118,0,10],[30,119,0,24],[30,120,0,24],[30,121,0,10],[30,122,0,12],[30,123,0,12],[30,124,0,12],[30,125,0,6],[30,126,2,24],[30,127,2,24],[31,2,0,6],[31,3,0,12],[31,4,0,12],[31,5,0,12],[31,6,0,10],[31,7,0,24],[31,8,0,24],[31,9,0,10],[31,10,0,6],[31,11,0,12],[31,12,0,20],[31,13,0,6],[31,14,0,24],[31,15,0,24],[31,16,0,24],[31,17,0,24],[31,18,0,6],[31,19,0,20],[31,20,0,12],[31,21,0,6],[31,22,0,10],[31,23,0,24],[31,24,0,24],[31,25,0,10],[31,26,0,6],[31,27,0,12],[31,28,0,12],[31,29,0,6],[31,30,2,24],[31,31,2,24],[31,32,1,96],[31,33,1,96],[31,34,0,6],[31,35,0,12],[31,36,0,12],[31,37,0,6],[31,38,0,10],[31,39,0,24],[31,40,0,24],[31,41,0,10],[31,42,0,6],[31,43,0,12],[31,44,0,20],[31,45,0,6],[31,46,0,24],[31,47,0,24],[31,48,0,24],[31,49,0,24],[31,50,0,6],[31,51,0,20],[31,52,0,12],[31,53,0,6],[31,54,0,10],[31,55,0,24],[31,56,0,24],[31,57,0,10],[31,58,0,6],[31,59,0,12],[31,60,0,12],[31,61,0,6],[31,62,1,96],[31,63,2,48],[31,64,3,48],[31,65,1,96],[31,66,0,6],[31,67,0,12],[31,68,0,12],[31,69,0,6],[31,70,0,10],[31,71,0,24],[31,72,0,24],[31,73,0,10],[31,74,0,6],[31,75,0,12],[31,76,0,20],[31,77,0,6],[31,78,0,24],[31,79,0,24],[31,80,0,24],[31,81,0,24],[31,82,0,6],[31,83,0,20],[31,84,0,12],[31,85,0,6],[31,86,0,10],[31,87,0,24],[31,88,0,24],[31,89,0,10],[31,90,0,6],[31,91,0,12],[31,92,0,12],[31,93,0,6],[31,94,1,96],[31,95,1,96],[31,96,3,24],[31,97,3,24],[31,98,0,6],[31,99,0,12],[31,100,0,12],[31,101,0,6],[31,102,0,10],[31,103,0,24],[31,104,0,24],[31,105,0,10],[31,106,0,6],[31,107,0,12],[31,108,0,20],[31,109,0,6],[31,110,0,24],[31,111,0,24],[31,112,0,24],[31,113,0,24],[31,114,0,6],[31,115,0,20],[31,116,0,12],[31,117,0,6],[31,118,0,10],[31,119,0,24],[31,120,0,24],[31,121,0,10],[31,122,0,12],[31,123,0,12],[31,124,0,12],[31,125,0,6],[32,0,3,48],[32,1,3,48],[32,2,1,6],[32,3,1,12],[32,4,1,12],[32,5,1,12],[32,6,1,10],[32,7,1,24],[32,8,1,24],[32,9,1,10],[32,10,1,6],[32,11,1,12],[32,12,1,20],[32,13,1,6],[32,14,1,24],[32,15,1,24],[32,16,1,24],[32,17,1,24],[32,18,1,6],[32,19,1,20],[32,20,1,12],[32,21,1,6],[32,22,1,10],[32,23,1,24],[32,24,1,24],[32,25,1,10],[32,26,1,6],[32,27,1,12],[32,28,1,12],[32,29,1,6],[32,30,2,24],[32,31,2,24],[32,32,1,80],[32,33,1,80],[32,34,1,6],[32,35,1,12],[32,36,1,12],[32,37,1,6],[32,38,1,10],[32,39,1,24],[32,40,1,24],[32,41,1,10],[32,42,1,6],[32,43,1,12],[32,44,1,20],[32,45,1,6],[32,46,1,24],[32,47,1,24],[32,48,1,24],[32,49,1,24],[32,50,1,6],[32,51,1,20],[32,52,1,12],[32,53,1,6],[32,54,1,10],[32,55,1,24],[32,56,1,24],[32,57,1,10],[32,58,1,6],[32,59,1,12],[32,60,1,12],[32,61,1,6],[32,62,1,80],[32,63,2,48],[32,64,3,48],[32,65,1,80],[32,66,1,6],[32,67,1,12],[32,68,1,12],[32,69,1,6],[32,70,1,10],[32,71,1,24],[32,72,1,24],[32,73,1,10],[32,74,1,6],[32,75,1,12],[32,76,1,20],[32,77,1,6],[32,78,1,24],[32,79,1,24],[32,80,1,24],[32,81,1,24],[32,82,1,6],[32,83,1,20],[32,84,1,12],[32,85,1,6],[32,86,1,10],[32,87,1,24],[32,88,1,24],[32,89,1,10],[32,90,1,6],[32,91,1,12],[32,92,1,12],[32,93,1,6],[32,94,1,80],[32,95,1,80],[32,96,3,24],[32,97,3,24],[32,98,1,6],[32,99,1,12],[32,100,1,12],[32,101,1,6],[32,102,1,10],[32,103,1,24],[32,104,1,24],[32,105,1,10],[32,106,1,6],[32,107,1,12],[32,108,1,20],[32,109,1,6],[32,110,1,24],[32,111,1,24],[32,112,1,24],[32,113,1,24],[32,114,1,6],[32,115,1,20],[32,116,1,12],[32,117,1,6],[32,118,1,10],[32,119,1,24],[32,120,1,24],[32,121,1,10],[32,122,1,12],[32,123,1,12],[32,124,1,12],[32,125,1,6],[32,126,2,48],[32,127,2,48],[33,0,3,48],[33,1,3,48],[33,2,1,6],[33,3,1,12],[33,4,1,12],[33,5,1,12],[33,6,1,10],[33,7,1,24],[33,8,1,24],[33,9,1,10],[33,10,1,6],[33,11,1,12],[33,12,1,20],[33,13,1,6],[33,14,1,24],[33,15,1,24],[33,16,1,24],[33,17,1,24],[33,18,1,6],[33,19,1,20],[33,20,1,12],[33,21,1,6],[33,22,1,10],[33,23,1,24],[33,24,1,24],[33,25,1,10],[33,26,1,6],[33,27,1,12],[33,28,1,12],[33,29,1,6],[33,30,2,24],[33,31,2,24],[33,32,1,80],[33,33,1,80],[33,34,1,6],[33,35,1,12],[33,36,1,12],[33,37,1,6],[33,38,1,10],[33,39,1,24],[33,40,1,24],[33,41,1,10],[33,42,1,6],[33,43,1,12],[33,44,1,20],[33,45,1,6],[33,46,1,24],[33,47,1,24],[33,48,1,24],[33,49,1,24],[33,50,1,6],[33,51,1,20],[33,52,1,12],[33,53,1,6],[33,54,1,10],[33,55,1,24],[33,56,1,24],[33,57,1,10],[33,58,1,6],[33,59,1,12],[33,60,1,12],[33,61,1,6],[33,62,1,80],[33,63,2,48],[33,64,3,48],[33,65,1,80],[33,66,1,6],[33,67,1,12],[33,68,1,12],[33,69,1,6],[33,70,1,10],[33,71,1,24],[33,72,1,24],[33,73,1,10],[33,74,1,6],[33,75,1,12],[33,76,1,20],[33,77,1,6],[33,78,1,24],[33,79,1,24],[33,80,1,24],[33,81,1,24],[33,82,1,6],[33,83,1,20],[33,84,1,12],[33,85,1,6],[33,86,1,10],[33,87,1,24],[33,88,1,24],[33,89,1,10],[33,90,1,6],[33,91,1,12],[33,92,1,12],[33,93,1,6],[33,94,1,80],[33,95,1,80],[33,96,3,24],[33,97,3,24],[33,98,1,6],[33,99,1,12],[33,100,1,12],[33,101,1,6],[33,102,1,10],[33,103,1,24],[33,104,1,24],[33,105,1,10],[33,106,1,6],[33,107,1,12],[33,108,1,20],[33,109,1,6],[33,110,1,24],[33,111,1,24],[33,112,1,24],[33,113,1,24],[33,114,1,6],[33,115,1,20],[33,116,1,12],[33,117,1,6],[33,118,1,10],[33,119,1,24],[33,120,1,24],[33,121,1,10],[33,122,1,12],[33,123,1,12],[33,124,1,12],[33,125,1,6],[33,126,2,48],[33,127,2,48],[34,0,3,3],[34,1,3,6],[34,2,1,12],[34,3,1,12],[34,4,1,12],[34,5,1,12],[34,6,1,12],[34,7,1,12],[34,8,1,24],[34,9,1,12],[34,10,1,12],[34,11,1,12],[34,12,1,20],[34,13,1,20],[34,14,1,12],[34,15,1,12],[34,16,1,12],[34,17,0,34],[34,18,0,34],[34,19,1,20],[34,20,1,12],[34,21,0,34],[34,22,0,34],[34,23,1,12],[34,24,1,12],[34,25,0,34],[34,26,0,34],[34,27,1,12],[34,28,1,12],[34,29,0,34],[34,30,2,6],[34,31,2,3],[34,32,1,80],[34,33,1,80],[34,34,0,34],[34,35,1,12],[34,36,1,12],[34,37,0,34],[34,38,0,34],[34,39,1,12],[34,40,1,12],[34,41,0,34],[34,42,0,34],[34,43,1,12],[34,44,1,20],[34,45,0,34],[34,46,0,34],[34,47,1,12],[34,48,1,12],[34,49,1,12],[34,50,1,20],[34,51,1,20],[34,52,1,12],[34,53,1,12],[34,54,1,12],[34,55,1,24],[34,56,1,12],[34,57,1,12],[34,58,1,12],[34,59,1,12],[34,60,1,12],[34,61,1,12],[34,62,2,6],[34,63,2,3],[34,64,3,3],[34,65,3,6],[34,66,1,12],[34,67,1,12],[34,68,1,12],[34,69,1,12],[34,70,1,12],[34,71,1,12],[34,72,1,24],[34,73,1,12],[34,74,1,12],[34,75,1,12],[34,76,1,20],[34,77,1,20],[34,78,1,12],[34,79,1,12],[34,80,1,12],[34,81,0,34],[34,82,0,34],[34,83,1,20],[34,84,1,12],[34,85,0,34],[34,86,0,34],[34,87,1,12],[34,88,1,12],[34,89,0,34],[34,90,0,34],[34,91,1,12],[34,92,1,12],[34,93,0,34],[34,94,1,80],[34,95,1,80],[34,96,3,3],[34,97,3,6],[34,98,0,34],[34,99,1,12],[34,100,1,12],[34,101,0,34],[34,102,0,34],[34,103,1,12],[34,104,1,12],[34,105,0,34],[34,106,0,34],[34,107,1,12],[34,108,1,20],[34,109,0,34],[34,110,0,34],[34,111,1,12],[34,112,1,12],[34,113,1,12],[34,114,1,20],[34,115,1,20],[34,116,1,12],[34,117,1,12],[34,118,1,12],[34,119,1,24],[34,120,1,12],[34,121,1,12],[34,122,1,12],[34,123,1,12],[34,124,1,12],[34,125,1,12],[34,126,2,6],[34,127,2,3],[35,0,3,6],[35,1,3,6],[35,2,1,12],[35,3,1,12],[35,4,1,12],[35,5,1,12],[35,6,1,12],[35,7,1,12],[35,8,1,24],[35,9,1,12],[35,10,1,12],[35,11,1,12],[35,12,1,20],[35,13,1,20],[35,14,1,12],[35,15,1,12],[35,16,1,12],[35,17,0,34],[35,18,0,34],[35,19,1,20],[35,20,1,12],[35,21,0,34],[35,22,0,34],[35,23,1,12],[35,24,1,12],[35,25,0,34],[35,26,0,34],[35,27,1,12],[35,28,1,12],[35,29,0,34],[35,30,2,6],[35,31,2,6],[35,32,1,80],[35,33,1,80],[35,34,0,34],[35,35,1,12],[35,36,1,12],[35,37,0,34],[35,38,0,34],[35,39,1,12],[35,40,1,12],[35,41,0,34],[35,42,0,34],[35,43,1,12],[35,44,1,20],[35,45,0,34],[35,46,0,34],[35,47,1,12],[35,48,1,12],[35,49,1,12],[35,50,1,20],[35,51,1,20],[35,52,1,12],[35,53,1,12],[35,54,1,12],[35,55,1,24],[35,56,1,12],[35,57,1,12],[35,58,1,12],[35,59,1,12],[35,60,1,12],[35,61,1,12],[35,62,2,6],[35,63,2,6],[35,64,3,6],[35,65,3,6],[35,66,1,12],[35,67,1,12],[35,68,1,12],[35,69,1,12],[35,70,1,12],[35,71,1,12],[35,72,1,24],[35,73,1,12],[35,74,1,12],[35,75,1,12],[35,76,1,20],[35,77,1,20],[35,78,1,12],[35,79,1,12],[35,80,1,12],[35,81,0,34],[35,82,0,34],[35,83,1,20],[35,84,1,12],[35,85,0,34],[35,86,0,34],[35,87,1,12],[35,88,1,12],[35,89,0,34],[35,90,0,34],[35,91,1,12],[35,92,1,12],[35,93,0,34],[35,94,1,80],[35,95,1,80],[35,96,3,6],[35,97,3,6],[35,98,0,34],[35,99,1,12],[35,100,1,12],[35,101,0,34],[35,102,0,34],[35,103,1,12],[35,104,1,12],[35,105,0,34],[35,106,0,34],[35,107,1,12],[35,108,1,20],[35,109,0,34],[35,110,0,34],[35,111,1,12],[35,112,1,12],[35,113,1,12],[35,114,1,20],[35,115,1,20],[35,116,1,12],[35,117,1,12],[35,118,1,12],[35,119,1,24],[35,120,1,12],[35,121,1,12],[35,122,1,12],[35,123,1,12],[35,124,1,12],[35,125,1,12],[35,126,2,6],[35,127,2,6],[36,0,3,6],[36,1,3,6],[36,2,1,10],[36,3,1,24],[36,4,1,24],[36,5,1,10],[36,6,1,10],[36,7,1,24],[36,8,1,24],[36,9,1,10],[36,10,1,10],[36,11,1,24],[36,12,1,24],[36,13,1,10],[36,14,1,10],[36,15,1,24],[36,16,1,24],[36,17,1,10],[36,18,0,36],[36,19,0,36],[36,20,0,36],[36,21,0,36],[36,22,1,10],[36,23,1,24],[36,24,1,24],[36,25,1,10],[36,26,0,36],[36,27,0,36],[36,28,0,36],[36,29,0,36],[36,30,1,10],[36,31,1,24],[36,32,1,24],[36,33,1,10],[36,34,0,36],[36,35,0,36],[36,36,0,36],[36,37,0,36],[36,38,1,10],[36,39,1,24],[36,40,1,24],[36,41,1,10],[36,42,0,36],[36,43,0,36],[36,44,0,36],[36,45,0,36],[36,46,1,10],[36,47,1,24],[36,48,1,24],[36,49,1,10],[36,50,1,10],[36,51,1,24],[36,52,1,24],[36,53,1,10],[36,54,1,10],[36,55,1,24],[36,56,1,24],[36,57,1,10],[36,58,1,10],[36,59,1,24],[36,60,1,24],[36,61,1,10],[36,63,2,6],[36,64,3,6],[36,66,1,10],[36,67,1,24],[36,68,1,24],[36,69,1,10],[36,70,1,10],[36,71,1,24],[36,72,1,24],[36,73,1,10],[36,74,1,10],[36,75,1,24],[36,76,1,24],[36,77,1,10],[36,78,1,10],[36,79,1,24],[36,80,1,24],[36,81,1,10],[36,82,0,36],[36,83,0,36],[36,84,0,36],[36,85,0,36],[36,86,1,10],[36,87,1,24],[36,88,1,24],[36,89,1,10],[36,90,0,36],[36,91,0,36],[36,92,0,36],[36,93,0,36],[36,94,1,10],[36,95,1,24],[36,96,1,24],[36,97,1,10],[36,98,0,36],[36,99,0,36],[36,100,0,36],[36,101,0,36],[36,102,1,10],[36,103,1,24],[36,104,1,24],[36,105,1,10],[36,106,0,36],[36,107,0,36],[36,108,0,36],[36,109,0,36],[36,110,1,10],[36,111,1,24],[36,112,1,24],[36,113,1,10],[36,114,1,10],[36,115,1,24],[36,116,1,24],[36,117,1,10],[36,118,1,10],[36,119,1,24],[36,120,1,24],[36,121,1,10],[36,122,1,10],[36,123,1,24],[36,124,1,24],[36,125,1,10],[36,126,2,6],[36,127,2,6],[37,0,3,6],[37,1,3,6],[37,2,1,10],[37,3,1,24],[37,4,1,24],[37,5,1,10],[37,6,1,10],[37,7,1,24],[37,8,1,24],[37,9,1,10],[37,10,1,10],[37,11,1,24],[37,12,1,24],[37,13,1,10],[37,14,1,10],[37,15,1,24],[37,16,1,24],[37,17,1,10],[37,18,0,36],[37,19,0,36],[37,20,0,36],[37,21,0,36],[37,22,1,10],[37,23,1,24],[37,24,1,24],[37,25,1,10],[37,26,0,36],[37,27,0,36],[37,28,0,36],[37,29,0,36],[37,30,1,10],[37,31,1,24],[37,32,1,24],[37,33,1,10],[37,34,0,36],[37,35,0,36],[37,36,0,36],[37,37,0,36],[37,38,1,10],[37,39,1,24],[37,40,1,24],[37,41,1,10],[37,42,0,36],[37,43,0,36],[37,44,0,36],[37,45,0,36],[37,46,1,10],[37,47,1,24],[37,48,1,24],[37,49,1,10],[37,50,1,10],[37,51,1,24],[37,52,1,24],[37,53,1,10],[37,54,1,10],[37,55,1,24],[37,56,1,24],[37,57,1,10],[37,58,1,10],[37,59,1,24],[37,60,1,24],[37,61,1,10],[37,63,2,3],[37,64,3,3],[37,66,1,10],[37,67,1,24],[37,68,1,24],[37,69,1,10],[37,70,1,10],[37,71,1,24],[37,72,1,24],[37,73,1,10],[37,74,1,10],[37,75,1,24],[37,76,1,24],[37,77,1,10],[37,78,1,10],[37,79,1,24],[37,80,1,24],[37,81,1,10],[37,82,0,36],[37,83,0,36],[37,84,0,36],[37,85,0,36],[37,86,1,10],[37,87,1,24],[37,88,1,24],[37,89,1,10],[37,90,0,36],[37,91,0,36],[37,92,0,36],[37,93,0,36],[37,94,1,10],[37,95,1,24],[37,96,1,24],[37,97,1,10],[37,98,0,36],[37,99,0,36],[37,100,0,36],[37,101,0,36],[37,102,1,10],[37,103,1,24],[37,104,1,24],[37,105,1,10],[37,106,0,36],[37,107,0,36],[37,108,0,36],[37,109,0,36],[37,110,1,10],[37,111,1,24],[37,112,1,24],[37,113,1,10],[37,114,1,10],[37,115,1,24],[37,116,1,24],[37,117,1,10],[37,118,1,10],[37,119,1,24],[37,120,1,24],[37,121,1,10],[37,122,1,10],[37,123,1,24],[37,124,1,24],[37,125,1,10],[37,126,2,6],[37,127,2,6],[38,0,3,5],[38,1,3,6],[38,2,0,6],[38,3,1,24],[38,4,1,24],[38,5,0,6],[38,6,0,6],[38,7,1,24],[38,8,1,24],[38,9,0,6],[38,10,0,6],[38,11,1,24],[38,12,1,24],[38,13,0,6],[38,14,0,6],[38,15,1,24],[38,16,0,36],[38,17,0,6],[38,18,0,6],[38,19,0,36],[38,20,0,36],[38,21,0,6],[38,22,0,6],[38,23,0,36],[38,24,0,36],[38,25,0,6],[38,26,0,6],[38,27,0,36],[38,28,0,36],[38,29,0,6],[38,30,0,6],[38,31,0,36],[38,32,0,36],[38,33,0,6],[38,34,0,6],[38,35,0,36],[38,36,0,36],[38,37,0,6],[38,38,0,6],[38,39,0,36],[38,40,0,36],[38,41,0,6],[38,42,0,6],[38,43,0,36],[38,44,0,36],[38,45,0,6],[38,46,0,6],[38,47,0,36],[38,48,1,24],[38,49,0,6],[38,50,0,6],[38,51,1,24],[38,52,1,24],[38,53,0,6],[38,54,0,6],[38,55,1,24],[38,56,1,24],[38,57,0,6],[38,58,0,6],[38,59,1,24],[38,60,1,24],[38,61,0,6],[38,62,0,6],[38,63,2,5],[38,64,3,5],[38,65,0,6],[38,66,0,6],[38,67,1,24],[38,68,1,24],[38,69,0,6],[38,70,0,6],[38,71,1,24],[38,72,1,24],[38,73,0,6],[38,74,0,6],[38,75,1,24],[38,76,1,24],[38,77,0,6],[38,78,0,6],[38,79,1,24],[38,80,0,36],[38,81,0,6],[38,82,0,6],[38,83,0,36],[38,84,0,36],[38,85,0,6],[38,86,0,6],[38,87,0,36],[38,88,0,36],[38,89,0,6],[38,90,0,6],[38,91,0,36],[38,92,0,36],[38,93,0,6],[38,94,0,6],[38,95,0,36],[38,96,0,36],[38,97,0,6],[38,98,0,6],[38,99,0,36],[38,100,0,36],[38,101,0,6],[38,102,0,6],[38,103,0,36],[38,104,0,36],[38,105,0,6],[38,106,0,6],[38,107,0,36],[38,108,0,36],[38,109,0,6],[38,110,0,6],[38,111,0,36],[38,112,1,24],[38,113,0,6],[38,114,0,6],[38,115,1,24],[38,116,1,24],[38,117,0,6],[38,118,0,6],[38,119,1,24],[38,120,1,24],[38,121,0,6],[38,122,0,6],[38,123,1,24],[38,124,1,24],[38,125,0,6],[38,126,2,6],[38,127,2,5],[39,0,3,20],[39,1,3,6],[39,2,0,6],[39,3,1,24],[39,4,1,24],[39,5,0,6],[39,6,0,6],[39,7,1,24],[39,8,1,24],[39,9,0,6],[39,10,0,6],[39,11,1,24],[39,12,1,24],[39,13,0,6],[39,14,0,6],[39,15,1,24],[39,16,0,36],[39,17,0,6],[39,18,0,6],[39,19,0,36],[39,20,0,36],[39,21,0,6],[39,22,0,6],[39,23,0,36],[39,24,0,36],[39,25,0,6],[39,26,0,6],[39,27,0,36],[39,28,0,36],[39,29,0,6],[39,30,0,6],[39,31,0,36],[39,32,0,36],[39,33,0,6],[39,34,0,6],[39,35,0,36],[39,36,0,36],[39,37,0,6],[39,38,0,6],[39,39,0,36],[39,40,0,36],[39,41,0,6],[39,42,0,6],[39,43,0,36],[39,44,0,36],[39,45,0,6],[39,46,0,6],[39,47,0,36],[39,48,1,24],[39,49,0,6],[39,50,0,6],[39,51,1,24],[39,52,1,24],[39,53,0,6],[39,54,0,6],[39,55,1,24],[39,56,1,24],[39,57,0,6],[39,58,0,6],[39,59,1,24],[39,60,1,24],[39,61,0,6],[39,62,0,6],[39,63,2,20],[39,64,3,20],[39,65,0,6],[39,66,0,6],[39,67,1,24],[39,68,1,24],[39,69,0,6],[39,70,0,6],[39,71,1,24],[39,72,1,24],[39,73,0,6],[39,74,0,6],[39,75,1,24],[39,76,1,24],[39,77,0,6],[39,78,0,6],[39,79,1,24],[39,80,0,36],[39,81,0,6],[39,82,0,6],[39,83,0,36],[39,84,0,36],[39,85,0,6],[39,86,0,6],[39,87,0,36],[39,88,0,36],[39,89,0,6],[39,90,0,6],[39,91,0,36],[39,92,0,36],[39,93,0,6],[39,94,0,6],[39,95,0,36],[39,96,0,36],[39,97,0,6],[39,98,0,6],[39,99,0,36],[39,100,0,36],[39,101,0,6],[39,102,0,6],[39,103,0,36],[39,104,0,36],[39,105,0,6],[39,106,0,6],[39,107,0,36],[39,108,0,36],[39,109,0,6],[39,110,0,6],[39,111,0,36],[39,112,1,24],[39,113,0,6],[39,114,0,6],[39,115,1,24],[39,116,1,24],[39,117,0,6],[39,118,0,6],[39,119,1,24],[39,120,1,24],[39,121,0,6],[39,122,0,6],[39,123,1,24],[39,124,1,24],[39,125,0,6],[39,126,2,6],[39,127,2,20],[40,0,3,12],[40,1,3,6],[40,2,1,6],[40,3,3,12],[40,4,1,20],[40,5,1,6],[40,6,1,6],[40,7,1,20],[40,8,1,20],[40,9,1,6],[40,10,1,6],[40,11,1,20],[40,12,1,20],[40,13,1,6],[40,14,1,6],[40,15,1,20],[40,16,0,40],[40,17,0,40],[40,18,1,6],[40,19,1,20],[40,20,0,40],[40,21,0,40],[40,22,0,40],[40,23,0,40],[40,24,0,40],[40,25,0,40],[40,26,0,40],[40,27,0,40],[40,28,0,40],[40,29,0,40],[40,30,1,6],[40,31,2,12],[40,32,1,80],[40,33,1,6],[40,34,0,40],[40,35,0,40],[40,36,0,40],[40,37,0,40],[40,38,0,40],[40,39,0,40],[40,40,0,40],[40,41,0,40],[40,42,0,40],[40,43,0,40],[40,44,1,20],[40,45,1,6],[40,46,0,40],[40,47,0,40],[40,48,1,20],[40,49,1,6],[40,50,1,6],[40,51,1,20],[40,52,1,20],[40,53,1,6],[40,54,1,6],[40,55,1,20],[40,56,1,20],[40,57,1,6],[40,58,1,6],[40,59,1,20],[40,60,1,68],[40,61,1,6],[40,62,1,6],[40,63,2,12],[40,64,3,12],[40,65,1,6],[40,66,1,6],[40,67,1,68],[40,68,1,20],[40,69,1,6],[40,70,1,6],[40,71,1,20],[40,72,1,20],[40,73,1,6],[40,74,1,6],[40,75,1,20],[40,76,1,20],[40,77,1,6],[40,78,1,6],[40,79,1,20],[40,80,0,40],[40,81,0,40],[40,82,1,6],[40,83,1,20],[40,84,0,40],[40,85,0,40],[40,86,0,40],[40,87,0,40],[40,88,0,40],[40,89,0,40],[40,90,0,40],[40,91,0,40],[40,92,0,40],[40,93,0,40],[40,94,1,6],[40,95,1,80],[40,96,3,12],[40,97,1,6],[40,98,0,40],[40,99,0,40],[40,100,0,40],[40,101,0,40],[40,102,0,40],[40,103,0,40],[40,104,0,40],[40,105,0,40],[40,106,0,40],[40,107,0,40],[40,108,1,20],[40,109,1,6],[40,110,0,40],[40,111,0,40],[40,112,1,20],[40,113,1,6],[40,114,1,6],[40,115,1,20],[40,116,1,20],[40,117,1,6],[40,118,1,6],[40,119,1,20],[40,120,1,20],[40,121,1,6],[40,122,1,6],[40,123,1,20],[40,124,2,12],[40,125,1,6],[40,126,2,6],[40,127,2,12],[41,0,3,5],[41,1,3,6],[41,2,1,6],[41,3,2,3],[41,4,1,20],[41,5,1,6],[41,6,1,6],[41,7,1,20],[41,8,1,20],[41,9,1,6],[41,10,1,6],[41,11,1,20],[41,12,1,20],[41,13,1,6],[41,14,1,6],[41,15,1,20],[41,16,0,40],[41,17,0,40],[41,18,1,6],[41,19,1,20],[41,20,0,40],[41,21,0,40],[41,22,0,40],[41,23,0,40],[41,24,0,40],[41,25,0,40],[41,26,0,40],[41,27,0,40],[41,28,0,40],[41,29,0,40],[41,30,1,6],[41,31,2,5],[41,32,1,80],[41,33,1,6],[41,34,0,40],[41,35,0,40],[41,36,0,40],[41,37,0,40],[41,38,0,40],[41,39,0,40],[41,40,0,40],[41,41,0,40],[41,42,0,40],[41,43,0,40],[41,44,1,20],[41,45,1,6],[41,46,0,40],[41,47,0,40],[41,48,1,20],[41,49,1,6],[41,50,1,6],[41,51,1,20],[41,52,1,20],[41,53,1,6],[41,54,1,6],[41,55,1,20],[41,56,1,20],[41,57,1,6],[41,58,1,6],[41,59,1,20],[41,60,1,68],[41,61,1,6],[41,62,1,6],[41,63,2,5],[41,64,3,5],[41,65,1,6],[41,66,1,6],[41,67,1,68],[41,68,1,20],[41,69,1,6],[41,70,1,6],[41,71,1,20],[41,72,1,20],[41,73,1,6],[41,74,1,6],[41,75,1,20],[41,76,1,20],[41,77,1,6],[41,78,1,6],[41,79,1,20],[41,80,0,40],[41,81,0,40],[41,82,1,6],[41,83,1,20],[41,84,0,40],[41,85,0,40],[41,86,0,40],[41,87,0,40],[41,88,0,40],[41,89,0,40],[41,90,0,40],[41,91,0,40],[41,92,0,40],[41,93,0,40],[41,94,1,6],[41,95,1,80],[41,96,3,5],[41,97,1,6],[41,98,0,40],[41,99,0,40],[41,100,0,40],[41,101,0,40],[41,102,0,40],[41,103,0,40],[41,104,0,40],[41,105,0,40],[41,106,0,40],[41,107,0,40],[41,108,1,20],[41,109,1,6],[41,110,0,40],[41,111,0,40],[41,112,1,20],[41,113,1,6],[41,114,1,6],[41,115,1,20],[41,116,1,20],[41,117,1,6],[41,118,1,6],[41,119,1,20],[41,120,1,20],[41,121,1,6],[41,122,1,6],[41,123,1,20],[41,124,2,12],[41,125,1,6],[41,126,2,6],[41,127,2,5],[42,0,3,3],[42,1,3,6],[42,2,0,10],[42,3,2,3],[42,4,1,20],[42,5,0,10],[42,6,0,10],[42,7,2,3],[42,8,3,3],[42,9,0,10],[42,10,0,10],[42,11,1,20],[42,12,1,20],[42,13,1,20],[42,14,0,10],[42,15,2,3],[42,16,0,40],[42,17,0,10],[42,18,0,34],[42,19,1,20],[42,20,0,40],[42,21,0,10],[42,22,0,10],[42,23,0,40],[42,24,0,40],[42,25,0,10],[42,26,0,10],[42,27,0,40],[42,28,0,40],[42,29,0,10],[42,30,0,34],[42,31,2,3],[42,32,1,80],[42,33,0,34],[42,34,0,10],[42,35,0,40],[42,36,0,40],[42,37,0,10],[42,38,0,10],[42,39,0,40],[42,40,0,40],[42,41,0,10],[42,42,0,10],[42,43,0,40],[42,44,1,20],[42,45,0,34],[42,46,0,10],[42,47,0,40],[42,48,1,80],[42,49,0,10],[42,50,1,20],[42,51,1,20],[42,52,1,20],[42,53,0,10],[42,54,0,10],[42,55,1,80],[42,56,1,80],[42,57,0,10],[42,58,0,10],[42,59,1,20],[42,60,1,68],[42,61,0,10],[42,62,2,6],[42,63,2,3],[42,64,3,3],[42,65,3,6],[42,66,0,10],[42,67,1,68],[42,68,1,20],[42,69,0,10],[42,70,0,10],[42,71,1,80],[42,72,1,80],[42,73,0,10],[42,74,0,10],[42,75,1,20],[42,76,1,20],[42,77,1,20],[42,78,0,10],[42,79,1,80],[42,80,0,40],[42,81,0,10],[42,82,0,34],[42,83,1,20],[42,84,0,40],[42,85,0,10],[42,86,0,10],[42,87,0,40],[42,88,0,40],[42,89,0,10],[42,90,0,10],[42,91,0,40],[42,92,0,40],[42,93,0,10],[42,94,0,34],[42,95,1,80],[42,96,3,3],[42,97,0,34],[42,98,0,10],[42,99,0,40],[42,100,0,40],[42,101,0,10],[42,102,0,10],[42,103,0,40],[42,104,0,40],[42,105,0,10],[42,106,0,10],[42,107,0,40],[42,108,1,20],[42,109,0,34],[42,110,0,10],[42,111,0,40],[42,112,2,48],[42,113,0,10],[42,114,1,20],[42,115,1,20],[42,116,1,20],[42,117,0,10],[42,118,0,10],[42,119,2,3],[42,120,2,24],[42,121,0,10],[42,122,0,10],[42,123,1,20],[42,124,2,12],[42,125,0,10],[42,126,2,6],[42,127,2,3],[43,0,3,6],[43,1,3,6],[43,2,0,10],[43,3,3,12],[43,4,1,20],[43,5,0,10],[43,6,0,10],[43,7,2,6],[43,8,3,6],[43,9,0,10],[43,10,0,10],[43,11,1,20],[43,12,1,20],[43,13,1,20],[43,14,0,10],[43,15,2,6],[43,16,0,40],[43,17,0,10],[43,18,0,34],[43,19,1,20],[43,20,0,40],[43,21,0,10],[43,22,0,10],[43,23,0,40],[43,24,0,40],[43,25,0,10],[43,26,0,10],[43,27,0,40],[43,28,0,40],[43,29,0,10],[43,30,0,34],[43,31,2,6],[43,32,1,80],[43,33,0,34],[43,34,0,10],[43,35,0,40],[43,36,0,40],[43,37,0,10],[43,38,0,10],[43,39,0,40],[43,40,0,40],[43,41,0,10],[43,42,0,10],[43,43,0,40],[43,44,1,20],[43,45,0,34],[43,46,0,10],[43,47,0,40],[43,48,1,80],[43,49,0,10],[43,50,1,20],[43,51,1,20],[43,52,1,20],[43,53,0,10],[43,54,0,10],[43,55,1,80],[43,56,1,80],[43,57,0,10],[43,58,0,10],[43,59,1,20],[43,60,1,68],[43,61,0,10],[43,62,2,6],[43,63,2,6],[43,64,3,6],[43,65,3,6],[43,66,0,10],[43,67,1,68],[43,68,1,20],[43,69,0,10],[43,70,0,10],[43,71,1,80],[43,72,1,80],[43,73,0,10],[43,74,0,10],[43,75,1,20],[43,76,1,20],[43,77,1,20],[43,78,0,10],[43,79,1,80],[43,80,0,40],[43,81,0,10],[43,82,0,34],[43,83,1,20],[43,84,0,40],[43,85,0,10],[43,86,0,10],[43,87,0,40],[43,88,0,40],[43,89,0,10],[43,90,0,10],[43,91,0,40],[43,92,0,40],[43,93,0,10],[43,94,0,34],[43,95,1,80],[43,96,3,6],[43,97,0,34],[43,98,0,10],[43,99,0,40],[43,100,0,40],[43,101,0,10],[43,102,0,10],[43,103,0,40],[43,104,0,40],[43,105,0,10],[43,106,0,10],[43,107,0,40],[43,108,1,20],[43,109,0,34],[43,110,0,10],[43,111,0,40],[43,112,2,48],[43,113,0,10],[43,114,1,20],[43,115,1,20],[43,116,1,20],[43,117,0,10],[43,118,0,10],[43,119,2,6],[43,120,2,24],[43,121,0,10],[43,122,0,10],[43,123,1,20],[43,124,2,12],[43,125,0,10],[43,126,2,6],[43,127,2,6],[44,0,3,10],[44,1,3,10],[44,2,0,12],[44,3,0,12],[44,4,0,12],[44,5,0,12],[44,6,0,12],[44,7,0,12],[44,8,0,12],[44,9,0,12],[44,10,0,12],[44,11,0,12],[44,12,0,12],[44,13,0,12],[44,14,0,12],[44,15,0,12],[44,16,0,12],[44,17,0,12],[44,18,0,12],[44,19,0,12],[44,20,0,12],[44,21,0,12],[44,22,0,12],[44,23,0,12],[44,24,0,12],[44,25,0,12],[44,26,0,12],[44,27,0,12],[44,28,0,12],[44,29,0,12],[44,30,0,12],[44,31,0,36],[44,32,0,36],[44,33,0,12],[44,34,0,12],[44,35,0,12],[44,36,0,12],[44,37,0,12],[44,38,0,12],[44,39,0,12],[44,40,0,12],[44,41,0,12],[44,42,0,12],[44,43,0,12],[44,44,0,12],[44,45,0,12],[44,46,0,12],[44,47,0,12],[44,48,0,12],[44,49,0,12],[44,50,0,12],[44,51,0,12],[44,52,0,12],[44,53,0,12],[44,54,0,12],[44,55,0,12],[44,56,0,12],[44,57,0,12],[44,58,0,12],[44,59,0,12],[44,60,0,12],[44,61,0,12],[44,62,0,12],[44,63,2,10],[44,64,3,10],[44,65,0,12],[44,66,0,12],[44,67,0,12],[44,68,0,12],[44,69,0,12],[44,70,0,12],[44,71,0,12],[44,72,0,12],[44,73,0,12],[44,74,0,12],[44,75,0,12],[44,76,0,12],[44,77,0,12],[44,78,0,12],[44,79,0,12],[44,80,0,12],[44,81,0,12],[44,82,0,12],[44,83,0,12],[44,84,0,12],[44,85,0,12],[44,86,0,12],[44,87,0,12],[44,88,0,12],[44,89,0,12],[44,90,0,12],[44,91,0,12],[44,92,0,12],[44,93,0,12],[44,94,0,12],[44,95,0,36],[44,96,0,36],[44,97,0,12],[44,98,0,12],[44,99,0,12],[44,100,0,12],[44,101,0,12],[44,102,0,12],[44,103,0,12],[44,104,0,12],[44,105,0,12],[44,106,0,12],[44,107,0,12],[44,108,0,12],[44,109,0,12],[44,110,0,12],[44,111,0,12],[44,112,0,12],[44,113,0,12],[44,114,0,12],[44,115,0,12],[44,116,0,12],[44,117,0,12],[44,118,0,12],[44,119,0,12],[44,120,0,12],[44,121,0,12],[44,122,0,12],[44,123,0,12],[44,124,0,12],[44,125,0,12],[44,126,2,10],[44,127,2,10],[45,0,3,3],[45,1,3,10],[45,2,0,12],[45,3,0,12],[45,4,0,12],[45,5,0,12],[45,6,0,12],[45,7,0,12],[45,8,0,12],[45,9,0,12],[45,10,0,12],[45,11,0,12],[45,12,0,12],[45,13,0,12],[45,14,0,12],[45,15,0,12],[45,16,0,12],[45,17,0,12],[45,18,0,12],[45,19,0,12],[45,20,0,12],[45,21,0,12],[45,22,0,12],[45,23,0,12],[45,24,0,12],[45,25,0,12],[45,26,0,12],[45,27,0,12],[45,28,0,12],[45,29,0,12],[45,30,0,12],[45,31,0,36],[45,32,0,36],[45,33,0,12],[45,34,0,12],[45,35,0,12],[45,36,0,12],[45,37,0,12],[45,38,0,12],[45,39,0,12],[45,40,0,12],[45,41,0,12],[45,42,0,12],[45,43,0,12],[45,44,0,12],[45,45,0,12],[45,46,0,12],[45,47,0,12],[45,48,0,12],[45,49,0,12],[45,50,0,12],[45,51,0,12],[45,52,0,12],[45,53,0,12],[45,54,0,12],[45,55,0,12],[45,56,0,12],[45,57,0,12],[45,58,0,12],[45,59,0,12],[45,60,0,12],[45,61,0,12],[45,62,0,12],[45,63,2,3],[45,64,3,3],[45,65,0,12],[45,66,0,12],[45,67,0,12],[45,68,0,12],[45,69,0,12],[45,70,0,12],[45,71,0,12],[45,72,0,12],[45,73,0,12],[45,74,0,12],[45,75,0,12],[45,76,0,12],[45,77,0,12],[45,78,0,12],[45,79,0,12],[45,80,0,12],[45,81,0,12],[45,82,0,12],[45,83,0,12],[45,84,0,12],[45,85,0,12],[45,86,0,12],[45,87,0,12],[45,88,0,12],[45,89,0,12],[45,90,0,12],[45,91,0,12],[45,92,0,12],[45,93,0,12],[45,94,0,12],[45,95,0,36],[45,96,0,36],[45,97,0,12],[45,98,0,12],[45,99,0,12],[45,100,0,12],[45,101,0,12],[45,102,0,12],[45,103,0,12],[45,104,0,12],[45,105,0,12],[45,106,0,12],[45,107,0,12],[45,108,0,12],[45,109,0,12],[45,110,0,12],[45,111,0,12],[45,112,0,12],[45,113,0,12],[45,114,0,12],[45,115,0,12],[45,116,0,12],[45,117,0,12],[45,118,0,12],[45,119,0,12],[45,120,0,12],[45,121,0,12],[45,122,0,12],[45,123,0,12],[45,124,0,12],[45,125,0,12],[45,126,2,10],[45,127,2,3],[46,0,3,5],[46,1,3,6],[46,2,0,6],[46,3,0,12],[46,4,0,12],[46,5,0,6],[46,6,0,10],[46,7,2,5],[46,8,3,5],[46,9,0,10],[46,10,0,6],[46,11,0,12],[46,12,0,12],[46,13,0,6],[46,14,0,10],[46,15,2,5],[46,16,0,40],[46,17,0,10],[46,18,0,6],[46,19,0,12],[46,20,0,12],[46,21,0,6],[46,22,0,10],[46,23,0,40],[46,24,0,40],[46,25,0,10],[46,26,0,6],[46,27,0,12],[46,28,0,12],[46,29,0,6],[46,30,0,10],[46,31,2,5],[46,32,3,5],[46,33,0,10],[46,34,0,6],[46,35,0,12],[46,36,0,12],[46,37,0,6],[46,38,0,10],[46,39,0,40],[46,40,0,40],[46,41,0,10],[46,42,0,6],[46,43,0,12],[46,44,0,12],[46,45,0,6],[46,46,0,10],[46,47,0,40],[46,48,1,80],[46,49,0,10],[46,50,0,6],[46,51,0,12],[46,52,0,12],[46,53,0,6],[46,54,0,10],[46,55,1,80],[46,56,1,80],[46,57,0,10],[46,58,0,6],[46,59,0,12],[46,60,0,12],[46,61,0,6],[46,62,0,10],[46,63,2,5],[46,64,3,5],[46,65,0,10],[46,66,0,6],[46,67,0,12],[46,68,0,12],[46,69,0,6],[46,70,0,10],[46,71,1,80],[46,72,1,80],[46,73,0,10],[46,74,0,6],[46,75,0,12],[46,76,0,12],[46,77,0,6],[46,78,0,10],[46,79,1,80],[46,80,0,40],[46,81,0,10],[46,82,0,6],[46,83,0,12],[46,84,0,12],[46,85,0,6],[46,86,0,10],[46,87,0,40],[46,88,0,40],[46,89,0,10],[46,90,0,6],[46,91,0,12],[46,92,0,12],[46,93,0,6],[46,94,0,10],[46,95,2,5],[46,96,3,5],[46,97,0,10],[46,98,0,6],[46,99,0,12],[46,100,0,12],[46,101,0,6],[46,102,0,10],[46,103,0,40],[46,104,0,40],[46,105,0,10],[46,106,0,6],[46,107,0,12],[46,108,0,12],[46,109,0,6],[46,110,0,10],[46,111,0,40],[46,112,2,48],[46,113,0,10],[46,114,0,6],[46,115,0,12],[46,116,0,12],[46,117,0,6],[46,118,0,10],[46,119,2,5],[46,120,2,24],[46,121,0,10],[46,122,0,6],[46,123,0,12],[46,124,0,12],[46,125,0,6],[46,126,2,6],[46,127,2,5],[47,0,3,24],[47,1,3,6],[47,2,0,6],[47,3,0,12],[47,4,0,12],[47,5,0,6],[47,6,0,10],[47,7,3,24],[47,8,3,20],[47,9,0,10],[47,10,0,6],[47,11,0,12],[47,12,0,12],[47,13,0,6],[47,14,0,10],[47,15,2,12],[47,16,0,40],[47,17,0,10],[47,18,0,6],[47,19,0,12],[47,20,0,12],[47,21,0,6],[47,22,0,10],[47,23,0,40],[47,24,0,40],[47,25,0,10],[47,26,0,6],[47,27,0,12],[47,28,0,12],[47,29,0,6],[47,30,0,10],[47,31,2,24],[47,32,3,24],[47,33,0,10],[47,34,0,6],[47,35,0,12],[47,36,0,12],[47,37,0,6],[47,38,0,10],[47,39,0,40],[47,40,0,40],[47,41,0,10],[47,42,0,6],[47,43,0,12],[47,44,0,12],[47,45,0,6],[47,46,0,10],[47,47,0,40],[47,48,1,80],[47,49,0,10],[47,50,0,6],[47,51,0,12],[47,52,0,12],[47,53,0,6],[47,54,0,10],[47,55,1,80],[47,56,1,80],[47,57,0,10],[47,58,0,6],[47,59,0,12],[47,60,0,12],[47,61,0,6],[47,62,0,10],[47,63,2,24],[47,64,3,24],[47,65,0,10],[47,66,0,6],[47,67,0,12],[47,68,0,12],[47,69,0,6],[47,70,0,10],[47,71,1,80],[47,72,1,80],[47,73,0,10],[47,74,0,6],[47,75,0,12],[47,76,0,12],[47,77,0,6],[47,78,0,10],[47,79,1,80],[47,80,0,40],[47,81,0,10],[47,82,0,6],[47,83,0,12],[47,84,0,12],[47,85,0,6],[47,86,0,10],[47,87,0,40],[47,88,0,40],[47,89,0,10],[47,90,0,6],[47,91,0,12],[47,92,0,12],[47,93,0,6],[47,94,0,10],[47,95,2,24],[47,96,3,24],[47,97,0,10],[47,98,0,6],[47,99,0,12],[47,100,0,12],[47,101,0,6],[47,102,0,10],[47,103,0,40],[47,104,0,40],[47,105,0,10],[47,106,0,6],[47,107,0,12],[47,108,0,12],[47,109,0,6],[47,110,0,10],[47,111,0,40],[47,112,2,48],[47,113,0,10],[47,114,0,6],[47,115,0,12],[47,116,0,12],[47,117,0,6],[47,118,0,10],[47,119,2,20],[47,120,2,24],[47,121,0,10],[47,122,0,6],[47,123,0,12],[47,124,0,12],[47,125,0,6],[47,126,2,6],[47,127,2,24],[48,0,3,12],[48,1,3,6],[48,2,0,48],[48,3,0,48],[48,4,0,48],[48,5,0,48],[48,6,0,48],[48,7,0,48],[48,8,0,48],[48,9,0,48],[48,10,0,48],[48,11,0,48],[48,12,0,48],[48,13,0,48],[48,14,0,48],[48,15,0,48],[48,16,0,48],[48,17,0,48],[48,18,0,48],[48,19,0,48],[48,20,0,48],[48,21,0,48],[48,22,0,48],[48,23,0,48],[48,24,0,48],[48,25,0,48],[48,26,0,48],[48,27,0,48],[48,28,0,48],[48,29,0,48],[48,30,0,48],[48,31,0,48],[48,32,0,48],[48,33,0,48],[48,34,0,48],[48,35,0,48],[48,36,0,48],[48,37,0,48],[48,38,0,48],[48,39,0,48],[48,40,0,48],[48,41,0,48],[48,42,0,48],[48,43,0,48],[48,44,0,48],[48,45,0,48],[48,46,0,48],[48,47,0,48],[48,48,0,48],[48,49,0,48],[48,50,0,48],[48,51,0,48],[48,52,0,48],[48,53,0,48],[48,54,0,48],[48,55,0,48],[48,56,0,48],[48,57,0,48],[48,58,0,48],[48,59,0,48],[48,60,0,48],[48,61,0,48],[48,62,0,48],[48,63,2,12],[48,64,3,12],[48,65,0,48],[48,66,0,48],[48,67,0,48],[48,68,0,48],[48,69,0,48],[48,70,0,48],[48,71,0,48],[48,72,0,48],[48,73,0,48],[48,74,0,48],[48,75,0,48],[48,76,0,48],[48,77,0,48],[48,78,0,48],[48,79,0,48],[48,80,0,48],[48,81,0,48],[48,82,0,48],[48,83,0,48],[48,84,0,48],[48,85,0,48],[48,86,0,48],[48,87,0,48],[48,88,0,48],[48,89,0,48],[48,90,0,48],[48,91,0,48],[48,92,0,48],[48,93,0,48],[48,94,0,48],[48,95,0,48],[48,96,0,48],[48,97,0,48],[48,98,0,48],[48,99,0,48],[48,100,0,48],[48,101,0,48],[48,102,0,48],[48,103,0,48],[48,104,0,48],[48,105,0,48],[48,106,0,48],[48,107,0,48],[48,108,0,48],[48,109,0,48],[48,110,0,48],[48,111,0,48],[48,112,0,48],[48,113,0,48],[48,114,0,48],[48,115,0,48],[48,116,0,48],[48,117,0,48],[48,118,0,48],[48,119,0,48],[48,120,0,48],[48,121,0,48],[48,122,0,48],[48,123,0,48],[48,124,0,48],[48,125,0,48],[48,126,2,6],[48,127,2,12],[49,0,3,5],[49,1,3,6],[49,2,0,48],[49,3,0,48],[49,4,0,48],[49,5,0,48],[49,6,0,48],[49,7,0,48],[49,8,0,48],[49,9,0,48],[49,10,0,48],[49,11,0,48],[49,12,0,48],[49,13,0,48],[49,14,0,48],[49,15,0,48],[49,16,0,48],[49,17,0,48],[49,18,0,48],[49,19,0,48],[49,20,0,48],[49,21,0,48],[49,22,0,48],[49,23,0,48],[49,24,0,48],[49,25,0,48],[49,26,0,48],[49,27,0,48],[49,28,0,48],[49,29,0,48],[49,30,0,48],[49,31,0,48],[49,32,0,48],[49,33,0,48],[49,34,0,48],[49,35,0,48],[49,36,0,48],[49,37,0,48],[49,38,0,48],[49,39,0,48],[49,40,0,48],[49,41,0,48],[49,42,0,48],[49,43,0,48],[49,44,0,48],[49,45,0,48],[49,46,0,48],[49,47,0,48],[49,48,0,48],[49,49,0,48],[49,50,0,48],[49,51,0,48],[49,52,0,48],[49,53,0,48],[49,54,0,48],[49,55,0,48],[49,56,0,48],[49,57,0,48],[49,58,0,48],[49,59,0,48],[49,60,0,48],[49,61,0,48],[49,62,0,48],[49,63,2,5],[49,64,3,5],[49,65,0,48],[49,66,0,48],[49,67,0,48],[49,68,0,48],[49,69,0,48],[49,70,0,48],[49,71,0,48],[49,72,0,48],[49,73,0,48],[49,74,0,48],[49,75,0,48],[49,76,0,48],[49,77,0,48],[49,78,0,48],[49,79,0,48],[49,80,0,48],[49,81,0,48],[49,82,0,48],[49,83,0,48],[49,84,0,48],[49,85,0,48],[49,86,0,48],[49,87,0,48],[49,88,0,48],[49,89,0,48],[49,90,0,48],[49,91,0,48],[49,92,0,48],[49,93,0,48],[49,94,0,48],[49,95,0,48],[49,96,0,48],[49,97,0,48],[49,98,0,48],[49,99,0,48],[49,100,0,48],[49,101,0,48],[49,102,0,48],[49,103,0,48],[49,104,0,48],[49,105,0,48],[49,106,0,48],[49,107,0,48],[49,108,0,48],[49,109,0,48],[49,110,0,48],[49,111,0,48],[49,112,0,48],[49,113,0,48],[49,114,0,48],[49,115,0,48],[49,116,0,48],[49,117,0,48],[49,118,0,48],[49,119,0,48],[49,120,0,48],[49,121,0,48],[49,122,0,48],[49,123,0,48],[49,124,0,48],[49,125,0,48],[49,126,2,6],[49,127,2,5],[50,0,3,3],[50,1,3,10],[50,2,0,18],[50,3,0,48],[50,4,0,48],[50,5,0,18],[50,6,0,18],[50,7,0,48],[50,8,0,48],[50,9,0,18],[50,10,0,18],[50,11,0,48],[50,12,0,48],[50,13,0,18],[50,14,0,18],[50,15,0,48],[50,16,0,48],[50,17,0,18],[50,18,0,18],[50,19,0,48],[50,20,0,48],[50,21,0,18],[50,22,0,18],[50,23,0,48],[50,24,0,48],[50,25,0,18],[50,26,0,18],[50,27,0,48],[50,28,0,48],[50,29,0,18],[50,30,0,18],[50,31,0,48],[50,32,0,48],[50,33,0,18],[50,34,0,18],[50,35,0,48],[50,36,0,48],[50,37,0,18],[50,38,0,18],[50,39,0,48],[50,40,0,48],[50,41,0,18],[50,42,0,18],[50,43,0,48],[50,44,0,48],[50,45,0,18],[50,46,0,18],[50,47,0,48],[50,48,0,48],[50,49,0,18],[50,50,0,18],[50,51,0,48],[50,52,0,48],[50,53,0,18],[50,54,0,18],[50,55,0,48],[50,56,0,48],[50,57,0,18],[50,58,0,18],[50,59,0,48],[50,60,0,48],[50,61,0,18],[50,62,0,18],[50,63,2,3],[50,64,3,3],[50,65,0,18],[50,66,0,18],[50,67,0,48],[50,68,0,48],[50,69,0,18],[50,70,0,18],[50,71,0,48],[50,72,0,48],[50,73,0,18],[50,74,0,18],[50,75,0,48],[50,76,0,48],[50,77,0,18],[50,78,0,18],[50,79,0,48],[50,80,0,48],[50,81,0,18],[50,82,0,18],[50,83,0,48],[50,84,0,48],[50,85,0,18],[50,86,0,18],[50,87,0,48],[50,88,0,48],[50,89,0,18],[50,90,0,18],[50,91,0,48],[50,92,0,48],[50,93,0,18],[50,94,0,18],[50,95,0,48],[50,96,0,48],[50,97,0,18],[50,98,0,18],[50,99,0,48],[50,100,0,48],[50,101,0,18],[50,102,0,18],[50,103,0,48],[50,104,0,48],[50,105,0,18],[50,106,0,18],[50,107,0,48],[50,108,0,48],[50,109,0,18],[50,110,0,18],[50,111,0,48],[50,112,0,48],[50,113,0,18],[50,114,0,18],[50,115,0,48],[50,116,0,48],[50,117,0,18],[50,118,0,18],[50,119,0,48],[50,120,0,48],[50,121,0,18],[50,122,0,18],[50,123,0,48],[50,124,0,48],[50,125,0,18],[50,126,2,10],[50,127,2,3],[51,0,3,10],[51,1,3,10],[51,2,0,18],[51,3,0,48],[51,4,0,48],[51,5,0,18],[51,6,0,18],[51,7,0,48],[51,8,0,48],[51,9,0,18],[51,10,0,18],[51,11,0,48],[51,12,0,48],[51,13,0,18],[51,14,0,18],[51,15,0,48],[51,16,0,48],[51,17,0,18],[51,18,0,18],[51,19,0,48],[51,20,0,48],[51,21,0,18],[51,22,0,18],[51,23,0,48],[51,24,0,48],[51,25,0,18],[51,26,0,18],[51,27,0,48],[51,28,0,48],[51,29,0,18],[51,30,0,18],[51,31,0,48],[51,32,0,48],[51,33,0,18],[51,34,0,18],[51,35,0,48],[51,36,0,48],[51,37,0,18],[51,38,0,18],[51,39,0,48],[51,40,0,48],[51,41,0,18],[51,42,0,18],[51,43,0,48],[51,44,0,48],[51,45,0,18],[51,46,0,18],[51,47,0,48],[51,48,0,48],[51,49,0,18],[51,50,0,18],[51,51,0,48],[51,52,0,48],[51,53,0,18],[51,54,0,18],[51,55,0,48],[51,56,0,48],[51,57,0,18],[51,58,0,18],[51,59,0,48],[51,60,0,48],[51,61,0,18],[51,62,0,18],[51,63,2,10],[51,64,3,10],[51,65,0,18],[51,66,0,18],[51,67,0,48],[51,68,0,48],[51,69,0,18],[51,70,0,18],[51,71,0,48],[51,72,0,48],[51,73,0,18],[51,74,0,18],[51,75,0,48],[51,76,0,48],[51,77,0,18],[51,78,0,18],[51,79,0,48],[51,80,0,48],[51,81,0,18],[51,82,0,18],[51,83,0,48],[51,84,0,48],[51,85,0,18],[51,86,0,18],[51,87,0,48],[51,88,0,48],[51,89,0,18],[51,90,0,18],[51,91,0,48],[51,92,0,48],[51,93,0,18],[51,94,0,18],[51,95,0,48],[51,96,0,48],[51,97,0,18],[51,98,0,18],[51,99,0,48],[51,100,0,48],[51,101,0,18],[51,102,0,18],[51,103,0,48],[51,104,0,48],[51,105,0,18],[51,106,0,18],[51,107,0,48],[51,108,0,48],[51,109,0,18],[51,110,0,18],[51,111,0,48],[51,112,0,48],[51,113,0,18],[51,114,0,18],[51,115,0,48],[51,116,0,48],[51,117,0,18],[51,118,0,18],[51,119,0,48],[51,120,0,48],[51,121,0,18],[51,122,0,18],[51,123,0,48],[51,124,0,48],[51,125,0,18],[51,126,2,10],[51,127,2,10],[52,0,3,6],[52,1,3,6],[52,2,0,36],[52,3,0,36],[52,4,0,20],[52,5,0,20],[52,6,0,48],[52,7,0,48],[52,8,0,48],[52,9,0,48],[52,10,0,20],[52,11,0,20],[52,12,0,20],[52,13,0,20],[52,14,0,48],[52,15,0,48],[52,16,0,48],[52,17,0,48],[52,18,0,20],[52,19,0,20],[52,20,0,20],[52,21,0,20],[52,22,0,48],[52,23,0,48],[52,24,0,48],[52,25,0,48],[52,26,0,20],[52,27,0,20],[52,28,0,20],[52,29,0,20],[52,30,0,48],[52,31,0,48],[52,32,0,48],[52,33,0,48],[52,34,0,20],[52,35,0,20],[52,36,0,20],[52,37,0,20],[52,38,0,48],[52,39,0,48],[52,40,0,48],[52,41,0,48],[52,42,0,20],[52,43,0,20],[52,44,0,20],[52,45,0,20],[52,46,0,48],[52,47,0,48],[52,48,0,48],[52,49,0,48],[52,50,0,20],[52,51,0,20],[52,52,0,20],[52,53,0,20],[52,54,0,48],[52,55,0,48],[52,56,0,48],[52,57,0,48],[52,58,0,20],[52,59,0,20],[52,60,0,20],[52,61,0,20],[52,62,0,48],[52,63,2,6],[52,64,3,6],[52,65,0,48],[52,66,0,20],[52,67,0,20],[52,68,0,20],[52,69,0,20],[52,70,0,48],[52,71,0,48],[52,72,0,48],[52,73,0,48],[52,74,0,20],[52,75,0,20],[52,76,0,20],[52,77,0,20],[52,78,0,48],[52,79,0,48],[52,80,0,48],[52,81,0,48],[52,82,0,20],[52,83,0,20],[52,84,0,20],[52,85,0,20],[52,86,0,48],[52,87,0,48],[52,88,0,48],[52,89,0,48],[52,90,0,20],[52,91,0,20],[52,92,0,20],[52,93,0,20],[52,94,0,48],[52,95,0,48],[52,96,0,48],[52,97,0,48],[52,98,0,20],[52,99,0,20],[52,100,0,20],[52,101,0,20],[52,102,0,48],[52,103,0,48],[52,104,0,48],[52,105,0,48],[52,106,0,20],[52,107,0,20],[52,108,0,20],[52,109,0,20],[52,110,0,48],[52,111,0,48],[52,112,0,48],[52,113,0,48],[52,114,0,20],[52,115,0,20],[52,116,0,20],[52,117,0,20],[52,118,0,48],[52,119,0,48],[52,120,0,48],[52,121,0,48],[52,122,0,20],[52,123,0,20],[52,124,0,36],[52,125,0,36],[52,126,2,6],[52,127,2,6],[53,0,3,3],[53,1,3,6],[53,2,0,36],[53,3,0,36],[53,4,0,20],[53,5,0,20],[53,6,0,48],[53,7,0,48],[53,8,0,48],[53,9,0,48],[53,10,0,20],[53,11,0,20],[53,12,0,20],[53,13,0,20],[53,14,0,48],[53,15,0,48],[53,16,0,48],[53,17,0,48],[53,18,0,20],[53,19,0,20],[53,20,0,20],[53,21,0,20],[53,22,0,48],[53,23,0,48],[53,24,0,48],[53,25,0,48],[53,26,0,20],[53,27,0,20],[53,28,0,20],[53,29,0,20],[53,30,0,48],[53,31,0,48],[53,32,0,48],[53,33,0,48],[53,34,0,20],[53,35,0,20],[53,36,0,20],[53,37,0,20],[53,38,0,48],[53,39,0,48],[53,40,0,48],[53,41,0,48],[53,42,0,20],[53,43,0,20],[53,44,0,20],[53,45,0,20],[53,46,0,48],[53,47,0,48],[53,48,0,48],[53,49,0,48],[53,50,0,20],[53,51,0,20],[53,52,0,20],[53,53,0,20],[53,54,0,48],[53,55,0,48],[53,56,0,48],[53,57,0,48],[53,58,0,20],[53,59,0,20],[53,60,0,20],[53,61,0,20],[53,62,0,48],[53,63,2,3],[53,64,3,3],[53,65,0,48],[53,66,0,20],[53,67,0,20],[53,68,0,20],[53,69,0,20],[53,70,0,48],[53,71,0,48],[53,72,0,48],[53,73,0,48],[53,74,0,20],[53,75,0,20],[53,76,0,20],[53,77,0,20],[53,78,0,48],[53,79,0,48],[53,80,0,48],[53,81,0,48],[53,82,0,20],[53,83,0,20],[53,84,0,20],[53,85,0,20],[53,86,0,48],[53,87,0,48],[53,88,0,48],[53,89,0,48],[53,90,0,20],[53,91,0,20],[53,92,0,20],[53,93,0,20],[53,94,0,48],[53,95,0,48],[53,96,0,48],[53,97,0,48],[53,98,0,20],[53,99,0,20],[53,100,0,20],[53,101,0,20],[53,102,0,48],[53,103,0,48],[53,104,0,48],[53,105,0,48],[53,106,0,20],[53,107,0,20],[53,108,0,20],[53,109,0,20],[53,110,0,48],[53,111,0,48],[53,112,0,48],[53,113,0,48],[53,114,0,20],[53,115,0,20],[53,116,0,20],[53,117,0,20],[53,118,0,48],[53,119,0,48],[53,120,0,48],[53,121,0,48],[53,122,0,20],[53,123,0,20],[53,124,0,36],[53,125,0,36],[53,126,2,6],[53,127,2,3],[54,0,3,12],[54,1,3,12],[54,2,0,6],[54,3,0,36],[54,4,0,20],[54,5,0,6],[54,6,0,6],[54,7,0,20],[54,8,0,20],[54,9,0,6],[54,10,0,6],[54,11,0,20],[54,12,0,20],[54,13,0,6],[54,14,0,6],[54,15,0,20],[54,16,0,20],[54,17,0,6],[54,18,0,6],[54,19,0,20],[54,20,0,20],[54,21,0,6],[54,22,0,6],[54,23,0,20],[54,24,0,20],[54,25,0,6],[54,26,0,6],[54,27,0,20],[54,28,0,20],[54,29,0,6],[54,30,0,6],[54,31,0,48],[54,32,0,48],[54,33,0,6],[54,34,0,6],[54,35,0,20],[54,36,0,20],[54,37,0,6],[54,38,0,6],[54,39,0,20],[54,40,0,20],[54,41,0,6],[54,42,0,6],[54,43,0,20],[54,44,0,20],[54,45,0,6],[54,46,0,6],[54,47,0,20],[54,48,0,20],[54,49,0,6],[54,50,0,6],[54,51,0,20],[54,52,0,20],[54,53,0,6],[54,54,0,6],[54,55,0,20],[54,56,0,20],[54,57,0,6],[54,58,0,6],[54,59,0,20],[54,60,0,20],[54,61,0,6],[54,62,0,20],[54,63,2,12],[54,64,3,12],[54,65,0,20],[54,66,0,6],[54,67,0,20],[54,68,0,20],[54,69,0,6],[54,70,0,6],[54,71,0,20],[54,72,0,20],[54,73,0,6],[54,74,0,6],[54,75,0,20],[54,76,0,20],[54,77,0,6],[54,78,0,6],[54,79,0,20],[54,80,0,20],[54,81,0,6],[54,82,0,6],[54,83,0,20],[54,84,0,20],[54,85,0,6],[54,86,0,6],[54,87,0,20],[54,88,0,20],[54,89,0,6],[54,90,0,6],[54,91,0,20],[54,92,0,20],[54,93,0,6],[54,94,0,6],[54,95,0,48],[54,96,0,48],[54,97,0,6],[54,98,0,6],[54,99,0,20],[54,100,0,20],[54,101,0,6],[54,102,0,6],[54,103,0,20],[54,104,0,20],[54,105,0,6],[54,106,0,6],[54,107,0,20],[54,108,0,20],[54,109,0,6],[54,110,0,6],[54,111,0,20],[54,112,0,20],[54,113,0,6],[54,114,0,6],[54,115,0,20],[54,116,0,20],[54,117,0,6],[54,118,0,6],[54,119,0,20],[54,120,0,20],[54,121,0,6],[54,122,0,6],[54,123,0,20],[54,124,0,36],[54,125,0,6],[54,126,2,12],[54,127,2,12],[55,0,3,12],[55,1,3,12],[55,2,0,6],[55,3,0,36],[55,4,0,20],[55,5,0,6],[55,6,0,6],[55,7,0,20],[55,8,0,20],[55,9,0,6],[55,10,0,6],[55,11,0,20],[55,12,0,20],[55,13,0,6],[55,14,0,6],[55,15,0,20],[55,16,0,20],[55,17,0,6],[55,18,0,6],[55,19,0,20],[55,20,0,20],[55,21,0,6],[55,22,0,6],[55,23,0,20],[55,24,0,20],[55,25,0,6],[55,26,0,6],[55,27,0,20],[55,28,0,20],[55,29,0,6],[55,30,0,6],[55,31,0,48],[55,32,0,48],[55,33,0,6],[55,34,0,6],[55,35,0,20],[55,36,0,20],[55,37,0,6],[55,38,0,6],[55,39,0,20],[55,40,0,20],[55,41,0,6],[55,42,0,6],[55,43,0,20],[55,44,0,20],[55,45,0,6],[55,46,0,6],[55,47,0,20],[55,48,0,20],[55,49,0,6],[55,50,0,6],[55,51,0,20],[55,52,0,20],[55,53,0,6],[55,54,0,6],[55,55,0,20],[55,56,0,20],[55,57,0,6],[55,58,0,6],[55,59,0,20],[55,60,0,20],[55,61,0,6],[55,62,0,20],[55,63,2,12],[55,64,3,12],[55,65,0,20],[55,66,0,6],[55,67,0,20],[55,68,0,20],[55,69,0,6],[55,70,0,6],[55,71,0,20],[55,72,0,20],[55,73,0,6],[55,74,0,6],[55,75,0,20],[55,76,0,20],[55,77,0,6],[55,78,0,6],[55,79,0,20],[55,80,0,20],[55,81,0,6],[55,82,0,6],[55,83,0,20],[55,84,0,20],[55,85,0,6],[55,86,0,6],[55,87,0,20],[55,88,0,20],[55,89,0,6],[55,90,0,6],[55,91,0,20],[55,92,0,20],[55,93,0,6],[55,94,0,6],[55,95,0,48],[55,96,0,48],[55,97,0,6],[55,98,0,6],[55,99,0,20],[55,100,0,20],[55,101,0,6],[55,102,0,6],[55,103,0,20],[55,104,0,20],[55,105,0,6],[55,106,0,6],[55,107,0,20],[55,108,0,20],[55,109,0,6],[55,110,0,6],[55,111,0,20],[55,112,0,20],[55,113,0,6],[55,114,0,6],[55,115,0,20],[55,116,0,20],[55,117,0,6],[55,118,0,6],[55,119,0,20],[55,120,0,20],[55,121,0,6],[55,122,0,6],[55,123,0,20],[55,124,0,36],[55,125,0,6],[55,126,2,12],[55,127,2,12],[56,0,3,12],[56,1,3,6],[56,2,1,6],[56,3,3,12],[56,4,0,24],[56,5,0,24],[56,6,0,24],[56,7,0,24],[56,8,0,24],[56,9,0,24],[56,10,0,24],[56,11,0,24],[56,12,0,24],[56,13,0,24],[56,14,0,24],[56,15,0,24],[56,16,0,48],[56,17,0,24],[56,18,0,24],[56,19,0,24],[56,20,0,24],[56,21,0,24],[56,22,0,24],[56,23,0,24],[56,24,0,40],[56,25,0,40],[56,26,0,40],[56,27,0,40],[56,28,0,24],[56,29,0,24],[56,30,0,24],[56,31,0,48],[56,32,0,48],[56,33,0,24],[56,34,0,24],[56,35,0,24],[56,36,0,40],[56,37,0,40],[56,38,0,40],[56,39,0,40],[56,40,0,24],[56,41,0,24],[56,42,0,24],[56,43,0,24],[56,44,0,24],[56,45,0,24],[56,46,0,24],[56,47,0,24],[56,48,0,24],[56,49,0,24],[56,50,0,24],[56,51,0,24],[56,52,0,24],[56,53,0,24],[56,54,0,24],[56,55,0,24],[56,56,0,24],[56,57,0,24],[56,58,0,24],[56,59,0,24],[56,60,2,12],[56,61,1,6],[56,62,1,6],[56,63,2,12],[56,64,3,12],[56,65,1,6],[56,66,1,6],[56,67,3,12],[56,68,0,24],[56,69,0,24],[56,70,0,24],[56,71,0,24],[56,72,0,24],[56,73,0,24],[56,74,0,24],[56,75,0,24],[56,76,0,24],[56,77,0,24],[56,78,0,24],[56,79,0,24],[56,80,0,24],[56,81,0,24],[56,82,0,24],[56,83,0,24],[56,84,0,24],[56,85,0,24],[56,86,0,24],[56,87,0,24],[56,88,0,40],[56,89,0,40],[56,90,0,40],[56,91,0,40],[56,92,0,24],[56,93,0,24],[56,94,0,24],[56,95,0,48],[56,96,0,48],[56,97,0,24],[56,98,0,24],[56,99,0,24],[56,100,0,40],[56,101,0,40],[56,102,0,40],[56,103,0,40],[56,104,0,24],[56,105,0,24],[56,106,0,24],[56,107,0,24],[56,108,0,24],[56,109,0,24],[56,110,0,24],[56,111,0,48],[56,112,0,24],[56,113,0,24],[56,114,0,24],[56,115,0,24],[56,116,0,24],[56,117,0,24],[56,118,0,24],[56,119,0,24],[56,120,0,24],[56,121,0,24],[56,122,0,24],[56,123,0,24],[56,124,2,12],[56,125,1,6],[56,126,2,6],[56,127,2,12],[57,0,3,5],[57,1,3,6],[57,2,1,6],[57,3,2,3],[57,4,0,24],[57,5,0,24],[57,6,0,24],[57,7,0,24],[57,8,0,24],[57,9,0,24],[57,10,0,24],[57,11,0,24],[57,12,0,24],[57,13,0,24],[57,14,0,24],[57,15,0,24],[57,16,0,48],[57,17,0,24],[57,18,0,24],[57,19,0,24],[57,20,0,24],[57,21,0,24],[57,22,0,24],[57,23,0,24],[57,24,0,40],[57,25,0,40],[57,26,0,40],[57,27,0,40],[57,28,0,24],[57,29,0,24],[57,30,0,24],[57,31,0,48],[57,32,0,48],[57,33,0,24],[57,34,0,24],[57,35,0,24],[57,36,0,40],[57,37,0,40],[57,38,0,40],[57,39,0,40],[57,40,0,24],[57,41,0,24],[57,42,0,24],[57,43,0,24],[57,44,0,24],[57,45,0,24],[57,46,0,24],[57,47,0,24],[57,48,0,24],[57,49,0,24],[57,50,0,24],[57,51,0,24],[57,52,0,24],[57,53,0,24],[57,54,0,24],[57,55,0,24],[57,56,0,24],[57,57,0,24],[57,58,0,24],[57,59,0,24],[57,60,2,12],[57,61,1,6],[57,62,1,6],[57,63,2,5],[57,64,3,5],[57,65,1,6],[57,66,1,6],[57,67,2,3],[57,68,0,24],[57,69,0,24],[57,70,0,24],[57,71,0,24],[57,72,0,24],[57,73,0,24],[57,74,0,24],[57,75,0,24],[57,76,0,24],[57,77,0,24],[57,78,0,24],[57,79,0,24],[57,80,0,24],[57,81,0,24],[57,82,0,24],[57,83,0,24],[57,84,0,24],[57,85,0,24],[57,86,0,24],[57,87,0,24],[57,88,0,40],[57,89,0,40],[57,90,0,40],[57,91,0,40],[57,92,0,24],[57,93,0,24],[57,94,0,24],[57,95,0,48],[57,96,0,48],[57,97,0,24],[57,98,0,24],[57,99,0,24],[57,100,0,40],[57,101,0,40],[57,102,0,40],[57,103,0,40],[57,104,0,24],[57,105,0,24],[57,106,0,24],[57,107,0,24],[57,108,0,24],[57,109,0,24],[57,110,0,24],[57,111,0,48],[57,112,0,24],[57,113,0,24],[57,114,0,24],[57,115,0,24],[57,116,0,24],[57,117,0,24],[57,118,0,24],[57,119,0,24],[57,120,0,24],[57,121,0,24],[57,122,0,24],[57,123,0,24],[57,124,2,12],[57,125,1,6],[57,126,2,6],[57,127,2,5],[58,0,3,6],[58,1,3,6],[58,2,0,10],[58,3,2,3],[58,4,0,24],[58,5,0,10],[58,6,0,10],[58,7,0,24],[58,8,0,24],[58,9,0,10],[58,10,0,10],[58,11,0,24],[58,12,0,24],[58,13,0,10],[58,14,0,10],[58,15,0,24],[58,16,0,48],[58,17,0,10],[58,18,0,10],[58,19,0,24],[58,20,0,24],[58,21,0,10],[58,22,0,10],[58,23,0,24],[58,24,0,40],[58,25,0,10],[58,26,0,10],[58,27,0,40],[58,28,0,24],[58,29,0,10],[58,30,0,10],[58,31,0,48],[58,32,0,48],[58,33,0,10],[58,34,0,10],[58,35,0,24],[58,36,0,40],[58,37,0,10],[58,38,0,10],[58,39,0,40],[58,40,0,24],[58,41,0,10],[58,42,0,10],[58,43,0,24],[58,44,0,24],[58,45,0,10],[58,46,0,10],[58,47,0,24],[58,48,0,24],[58,49,0,10],[58,50,0,10],[58,51,0,24],[58,52,0,24],[58,53,0,10],[58,54,0,10],[58,55,0,24],[58,56,0,24],[58,57,0,10],[58,58,0,10],[58,59,0,24],[58,60,2,12],[58,61,0,10],[58,62,2,6],[58,63,2,6],[58,64,3,6],[58,65,3,6],[58,66,0,10],[58,67,2,3],[58,68,0,24],[58,69,0,10],[58,70,0,10],[58,71,0,24],[58,72,0,24],[58,73,0,10],[58,74,0,10],[58,75,0,24],[58,76,0,24],[58,77,0,10],[58,78,0,10],[58,79,0,24],[58,80,0,24],[58,81,0,10],[58,82,0,10],[58,83,0,24],[58,84,0,24],[58,85,0,10],[58,86,0,10],[58,87,0,24],[58,88,0,40],[58,89,0,10],[58,90,0,10],[58,91,0,40],[58,92,0,24],[58,93,0,10],[58,94,0,10],[58,95,0,48],[58,96,0,48],[58,97,0,10],[58,98,0,10],[58,99,0,24],[58,100,0,40],[58,101,0,10],[58,102,0,10],[58,103,0,40],[58,104,0,24],[58,105,0,10],[58,106,0,10],[58,107,0,24],[58,108,0,24],[58,109,0,10],[58,110,0,10],[58,111,0,48],[58,112,0,24],[58,113,0,10],[58,114,0,10],[58,115,0,24],[58,116,0,24],[58,117,0,10],[58,118,0,10],[58,119,0,24],[58,120,0,24],[58,121,0,10],[58,122,0,10],[58,123,0,24],[58,124,2,12],[58,125,0,10],[58,126,2,6],[58,127,2,6],[59,0,3,6],[59,1,3,6],[59,2,0,10],[59,3,3,12],[59,4,0,24],[59,5,0,10],[59,6,0,10],[59,7,0,24],[59,8,0,24],[59,9,0,10],[59,10,0,10],[59,11,0,24],[59,12,0,24],[59,13,0,10],[59,14,0,10],[59,15,0,24],[59,16,0,48],[59,17,0,10],[59,18,0,10],[59,19,0,24],[59,20,0,24],[59,21,0,10],[59,22,0,10],[59,23,0,24],[59,24,0,40],[59,25,0,10],[59,26,0,10],[59,27,0,40],[59,28,0,24],[59,29,0,10],[59,30,0,10],[59,31,0,48],[59,32,0,48],[59,33,0,10],[59,34,0,10],[59,35,0,24],[59,36,0,40],[59,37,0,10],[59,38,0,10],[59,39,0,40],[59,40,0,24],[59,41,0,10],[59,42,0,10],[59,43,0,24],[59,44,0,24],[59,45,0,10],[59,46,0,10],[59,47,0,24],[59,48,0,24],[59,49,0,10],[59,50,0,10],[59,51,0,24],[59,52,0,24],[59,53,0,10],[59,54,0,10],[59,55,0,24],[59,56,0,24],[59,57,0,10],[59,58,0,10],[59,59,0,24],[59,60,2,12],[59,61,0,10],[59,62,2,6],[59,63,2,6],[59,64,3,6],[59,65,3,6],[59,66,0,10],[59,67,3,12],[59,68,0,24],[59,69,0,10],[59,70,0,10],[59,71,0,24],[59,72,0,24],[59,73,0,10],[59,74,0,10],[59,75,0,24],[59,76,0,24],[59,77,0,10],[59,78,0,10],[59,79,0,24],[59,80,0,24],[59,81,0,10],[59,82,0,10],[59,83,0,24],[59,84,0,24],[59,85,0,10],[59,86,0,10],[59,87,0,24],[59,88,0,40],[59,89,0,10],[59,90,0,10],[59,91,0,40],[59,92,0,24],[59,93,0,10],[59,94,0,10],[59,95,0,48],[59,96,0,48],[59,97,0,10],[59,98,0,10],[59,99,0,24],[59,100,0,40],[59,101,0,10],[59,102,0,10],[59,103,0,40],[59,104,0,24],[59,105,0,10],[59,106,0,10],[59,107,0,24],[59,108,0,24],[59,109,0,10],[59,110,0,10],[59,111,0,48],[59,112,0,24],[59,113,0,10],[59,114,0,10],[59,115,0,24],[59,116,0,24],[59,117,0,10],[59,118,0,10],[59,119,0,24],[59,120,0,24],[59,121,0,10],[59,122,0,10],[59,123,0,24],[59,124,2,12],[59,125,0,10],[59,126,2,6],[59,127,2,6],[60,0,3,6],[60,1,3,6],[60,2,3,12],[60,3,3,12],[60,4,0,12],[60,5,0,12],[60,6,0,12],[60,7,0,12],[60,8,0,24],[60,9,0,24],[60,10,0,12],[60,11,0,12],[60,12,0,20],[60,13,0,20],[60,14,0,12],[60,15,0,12],[60,16,0,20],[60,17,0,20],[60,18,0,20],[60,19,0,20],[60,20,0,12],[60,21,0,12],[60,22,0,12],[60,23,0,12],[60,24,0,12],[60,25,0,12],[60,26,0,12],[60,27,0,12],[60,28,0,12],[60,29,0,12],[60,30,0,48],[60,31,2,6],[60,32,3,6],[60,33,0,48],[60,34,0,12],[60,35,0,12],[60,36,0,12],[60,37,0,12],[60,38,0,12],[60,39,0,12],[60,40,0,12],[60,41,0,12],[60,42,0,12],[60,43,0,12],[60,44,0,20],[60,45,0,20],[60,46,0,12],[60,47,0,12],[60,48,0,12],[60,49,0,12],[60,50,0,20],[60,51,0,20],[60,52,0,12],[60,53,0,12],[60,54,0,24],[60,55,0,24],[60,56,0,12],[60,57,0,12],[60,58,0,12],[60,59,0,12],[60,60,0,12],[60,61,0,12],[60,62,2,6],[60,63,2,6],[60,64,3,6],[60,65,3,6],[60,66,0,12],[60,67,0,12],[60,68,0,12],[60,69,0,12],[60,70,0,12],[60,71,0,12],[60,72,0,24],[60,73,0,24],[60,74,0,12],[60,75,0,12],[60,76,0,20],[60,77,0,20],[60,78,0,12],[60,79,0,12],[60,80,0,12],[60,81,0,12],[60,82,0,20],[60,83,0,20],[60,84,0,12],[60,85,0,12],[60,86,0,12],[60,87,0,12],[60,88,0,12],[60,89,0,12],[60,90,0,12],[60,91,0,12],[60,92,0,12],[60,93,0,12],[60,94,0,48],[60,95,2,6],[60,96,3,6],[60,97,0,48],[60,98,0,12],[60,99,0,12],[60,100,0,12],[60,101,0,12],[60,102,0,12],[60,103,0,12],[60,104,0,12],[60,105,0,12],[60,106,0,12],[60,107,0,12],[60,108,0,20],[60,109,0,20],[60,110,0,20],[60,111,0,20],[60,112,0,12],[60,113,0,12],[60,114,0,20],[60,115,0,20],[60,116,0,12],[60,117,0,12],[60,118,0,24],[60,119,0,24],[60,120,0,12],[60,121,0,12],[60,122,0,12],[60,123,0,12],[60,124,2,12],[60,125,2,12],[60,126,2,6],[60,127,2,6],[61,0,3,3],[61,1,3,6],[61,2,3,5],[61,3,2,3],[61,4,0,12],[61,5,0,12],[61,6,0,12],[61,7,0,12],[61,8,0,24],[61,9,0,24],[61,10,0,12],[61,11,0,12],[61,12,0,20],[61,13,0,20],[61,14,0,12],[61,15,0,12],[61,16,0,20],[61,17,0,20],[61,18,0,20],[61,19,0,20],[61,20,0,12],[61,21,0,12],[61,22,0,12],[61,23,0,12],[61,24,0,12],[61,25,0,12],[61,26,0,12],[61,27,0,12],[61,28,0,12],[61,29,0,12],[61,30,0,48],[61,31,2,3],[61,32,3,3],[61,33,0,48],[61,34,0,12],[61,35,0,12],[61,36,0,12],[61,37,0,12],[61,38,0,12],[61,39,0,12],[61,40,0,12],[61,41,0,12],[61,42,0,12],[61,43,0,12],[61,44,0,20],[61,45,0,20],[61,46,0,12],[61,47,0,12],[61,48,0,12],[61,49,0,12],[61,50,0,20],[61,51,0,20],[61,52,0,12],[61,53,0,12],[61,54,0,24],[61,55,0,24],[61,56,0,12],[61,57,0,12],[61,58,0,12],[61,59,0,12],[61,60,0,12],[61,61,0,12],[61,62,2,6],[61,63,2,3],[61,64,3,3],[61,65,3,6],[61,66,0,12],[61,67,0,12],[61,68,0,12],[61,69,0,12],[61,70,0,12],[61,71,0,12],[61,72,0,24],[61,73,0,24],[61,74,0,12],[61,75,0,12],[61,76,0,20],[61,77,0,20],[61,78,0,12],[61,79,0,12],[61,80,0,12],[61,81,0,12],[61,82,0,20],[61,83,0,20],[61,84,0,12],[61,85,0,12],[61,86,0,12],[61,87,0,12],[61,88,0,12],[61,89,0,12],[61,90,0,12],[61,91,0,12],[61,92,0,12],[61,93,0,12],[61,94,0,48],[61,95,2,3],[61,96,3,3],[61,97,0,48],[61,98,0,12],[61,99,0,12],[61,100,0,12],[61,101,0,12],[61,102,0,12],[61,103,0,12],[61,104,0,12],[61,105,0,12],[61,106,0,12],[61,107,0,12],[61,108,0,20],[61,109,0,20],[61,110,0,20],[61,111,0,20],[61,112,0,12],[61,113,0,12],[61,114,0,20],[61,115,0,20],[61,116,0,12],[61,117,0,12],[61,118,0,24],[61,119,0,24],[61,120,0,12],[61,121,0,12],[61,122,0,12],[61,123,0,12],[61,124,2,12],[61,125,2,5],[61,126,2,6],[61,127,2,3],[62,1,3,48],[62,2,0,6],[62,3,2,3],[62,4,0,12],[62,5,0,12],[62,6,0,10],[62,7,0,24],[62,8,0,24],[62,9,0,24],[62,10,0,6],[62,11,0,12],[62,12,0,20],[62,13,0,6],[62,14,0,24],[62,15,0,48],[62,16,0,48],[62,17,0,48],[62,18,0,6],[62,19,0,20],[62,20,0,12],[62,21,0,6],[62,22,0,10],[62,23,0,24],[62,24,0,40],[62,25,0,10],[62,26,0,12],[62,27,0,12],[62,28,0,12],[62,29,0,6],[62,30,0,48],[62,31,2,24],[62,32,3,24],[62,33,0,48],[62,34,0,6],[62,35,0,12],[62,36,0,12],[62,37,0,12],[62,38,0,10],[62,39,0,40],[62,40,0,24],[62,41,0,10],[62,42,0,6],[62,43,0,12],[62,44,0,20],[62,45,0,6],[62,46,0,24],[62,47,0,48],[62,48,0,48],[62,49,0,24],[62,50,0,6],[62,51,0,20],[62,52,0,12],[62,53,0,6],[62,54,0,24],[62,55,0,24],[62,56,0,24],[62,57,0,10],[62,58,0,12],[62,59,0,12],[62,60,0,12],[62,61,0,6],[62,62,2,48],[62,65,3,48],[62,66,0,6],[62,67,0,12],[62,68,0,12],[62,69,0,12],[62,70,0,10],[62,71,0,24],[62,72,0,24],[62,73,0,24],[62,74,0,6],[62,75,0,12],[62,76,0,20],[62,77,0,6],[62,78,0,24],[62,79,0,48],[62,80,0,48],[62,81,0,24],[62,82,0,6],[62,83,0,20],[62,84,0,12],[62,85,0,6],[62,86,0,10],[62,87,0,24],[62,88,0,40],[62,89,0,10],[62,90,0,12],[62,91,0,12],[62,92,0,12],[62,93,0,6],[62,94,0,48],[62,95,2,24],[62,96,3,24],[62,97,0,48],[62,98,0,6],[62,99,0,12],[62,100,0,12],[62,101,0,12],[62,102,0,10],[62,103,0,40],[62,104,0,24],[62,105,0,10],[62,106,0,6],[62,107,0,12],[62,108,0,20],[62,109,0,6],[62,110,0,48],[62,111,0,48],[62,112,0,48],[62,113,0,24],[62,114,0,6],[62,115,0,20],[62,116,0,12],[62,117,0,6],[62,118,0,24],[62,119,0,24],[62,120,0,24],[62,121,0,10],[62,122,0,12],[62,123,0,12],[62,124,2,12],[62,125,0,6],[62,126,2,48],[63,1,3,48],[63,2,0,6],[63,4,0,12],[63,5,0,12],[63,6,0,10],[63,7,0,24],[63,8,0,24],[63,9,0,24],[63,10,0,6],[63,11,0,12],[63,12,0,20],[63,13,0,6],[63,14,0,24],[63,15,0,48],[63,16,0,48],[63,17,0,48],[63,18,0,6],[63,19,0,20],[63,20,0,12],[63,21,0,6],[63,22,0,10],[63,23,0,24],[63,24,0,40],[63,25,0,10],[63,26,0,12],[63,27,0,12],[63,28,0,12],[63,29,0,6],[63,30,0,48],[63,33,0,48],[63,34,0,6],[63,35,0,12],[63,36,0,12],[63,37,0,12],[63,38,0,10],[63,39,0,40],[63,40,0,24],[63,41,0,10],[63,42,0,6],[63,43,0,12],[63,44,0,20],[63,45,0,6],[63,46,0,24],[63,47,0,48],[63,48,0,48],[63,49,0,24],[63,50,0,6],[63,51,0,20],[63,52,0,12],[63,53,0,6],[63,54,0,24],[63,55,0,24],[63,56,0,24],[63,57,0,10],[63,58,0,12],[63,59,0,12],[63,60,0,12],[63,61,0,6],[63,62,2,48],[63,65,3,48],[63,66,0,6],[63,67,0,12],[63,68,0,12],[63,69,0,12],[63,70,0,10],[63,71,0,24],[63,72,0,24],[63,73,0,24],[63,74,0,6],[63,75,0,12],[63,76,0,20],[63,77,0,6],[63,78,0,24],[63,79,0,48],[63,80,0,48],[63,81,0,24],[63,82,0,6],[63,83,0,20],[63,84,0,12],[63,85,0,6],[63,86,0,10],[63,87,0,24],[63,88,0,40],[63,89,0,10],[63,90,0,12],[63,91,0,12],[63,92,0,12],[63,93,0,6],[63,94,0,48],[63,97,0,48],[63,98,0,6],[63,99,0,12],[63,100,0,12],[63,101,0,12],[63,102,0,10],[63,103,0,40],[63,104,0,24],[63,105,0,10],[63,106,0,6],[63,107,0,12],[63,108,0,20],[63,109,0,6],[63,110,0,48],[63,111,0,48],[63,112,0,48],[63,113,0,24],[63,114,0,6],[63,115,0,20],[63,116,0,12],[63,117,0,6],[63,118,0,24],[63,119,0,24],[63,120,0,24],[63,121,0,10],[63,122,0,12],[63,123,0,12],[63,125,0,6],[63,126,2,48],[64,0,3,96],[64,1,3,96],[64,2,1,6],[64,3,3,96],[64,4,1,12],[64,5,1,12],[64,6,1,10],[64,7,1,24],[64,8,1,24],[64,9,1,24],[64,10,1,6],[64,11,1,12],[64,12,1,20],[64,13,1,6],[64,14,1,24],[64,15,1,48],[64,16,1,48],[64,17,1,48],[64,18,1,6],[64,19,1,20],[64,20,1,12],[64,21,1,6],[64,22,1,10],[64,23,1,24],[64,24,1,40],[64,25,1,10],[64,26,1,12],[64,27,1,12],[64,28,1,12],[64,29,1,6],[64,30,1,48],[64,31,3,96],[64,32,3,80],[64,33,1,48],[64,34,1,6],[64,35,1,12],[64,36,1,12],[64,37,1,12],[64,38,1,10],[64,39,1,40],[64,40,1,24],[64,41,1,10],[64,42,1,6],[64,43,1,12],[64,44,1,20],[64,45,1,6],[64,46,1,24],[64,47,1,48],[64,48,1,48],[64,49,1,24],[64,50,1,6],[64,51,1,20],[64,52,1,12],[64,53,1,6],[64,54,1,24],[64,55,1,24],[64,56,1,24],[64,57,1,10],[64,58,1,12],[64,59,1,12],[64,60,1,12],[64,61,1,6],[64,62,2,48],[64,65,3,48],[64,66,1,6],[64,67,1,12],[64,68,1,12],[64,69,1,12],[64,70,1,10],[64,71,1,24],[64,72,1,24],[64,73,1,24],[64,74,1,6],[64,75,1,12],[64,76,1,20],[64,77,1,6],[64,78,1,24],[64,79,1,48],[64,80,1,48],[64,81,1,24],[64,82,1,6],[64,83,1,20],[64,84,1,12],[64,85,1,6],[64,86,1,10],[64,87,1,24],[64,88,1,40],[64,89,1,10],[64,90,1,12],[64,91,1,12],[64,92,1,12],[64,93,1,6],[64,94,1,48],[64,95,2,80],[64,96,2,96],[64,97,1,48],[64,98,1,6],[64,99,1,12],[64,100,1,12],[64,101,1,12],[64,102,1,10],[64,103,1,40],[64,104,1,24],[64,105,1,10],[64,106,1,6],[64,107,1,12],[64,108,1,20],[64,109,1,6],[64,110,1,48],[64,111,1,48],[64,112,1,48],[64,113,1,24],[64,114,1,6],[64,115,1,20],[64,116,1,12],[64,117,1,6],[64,118,1,24],[64,119,1,24],[64,120,1,24],[64,121,1,10],[64,122,1,12],[64,123,1,12],[64,124,2,96],[64,125,1,6],[64,126,2,96],[64,127,2,96],[65,0,3,96],[65,1,3,96],[65,2,1,6],[65,3,2,3],[65,4,1,12],[65,5,1,12],[65,6,1,10],[65,7,1,24],[65,8,1,24],[65,9,1,24],[65,10,1,6],[65,11,1,12],[65,12,1,20],[65,13,1,6],[65,14,1,24],[65,15,1,48],[65,16,1,48],[65,17,1,48],[65,18,1,6],[65,19,1,20],[65,20,1,12],[65,21,1,6],[65,22,1,10],[65,23,1,24],[65,24,1,40],[65,25,1,10],[65,26,1,12],[65,27,1,12],[65,28,1,12],[65,29,1,6],[65,30,1,48],[65,31,2,24],[65,32,3,24],[65,33,1,48],[65,34,1,6],[65,35,1,12],[65,36,1,12],[65,37,1,12],[65,38,1,10],[65,39,1,40],[65,40,1,24],[65,41,1,10],[65,42,1,6],[65,43,1,12],[65,44,1,20],[65,45,1,6],[65,46,1,24],[65,47,1,48],[65,48,1,48],[65,49,1,24],[65,50,1,6],[65,51,1,20],[65,52,1,12],[65,53,1,6],[65,54,1,24],[65,55,1,24],[65,56,1,24],[65,57,1,10],[65,58,1,12],[65,59,1,12],[65,60,1,12],[65,61,1,6],[65,62,2,48],[65,65,3,48],[65,66,1,6],[65,67,1,12],[65,68,1,12],[65,69,1,12],[65,70,1,10],[65,71,1,24],[65,72,1,24],[65,73,1,24],[65,74,1,6],[65,75,1,12],[65,76,1,20],[65,77,1,6],[65,78,1,24],[65,79,1,48],[65,80,1,48],[65,81,1,24],[65,82,1,6],[65,83,1,20],[65,84,1,12],[65,85,1,6],[65,86,1,10],[65,87,1,24],[65,88,1,40],[65,89,1,10],[65,90,1,12],[65,91,1,12],[65,92,1,12],[65,93,1,6],[65,94,1,48],[65,95,2,24],[65,96,2,96],[65,97,1,48],[65,98,1,6],[65,99,1,12],[65,100,1,12],[65,101,1,12],[65,102,1,10],[65,103,1,40],[65,104,1,24],[65,105,1,10],[65,106,1,6],[65,107,1,12],[65,108,1,20],[65,109,1,6],[65,110,1,48],[65,111,1,48],[65,112,1,48],[65,113,1,24],[65,114,1,6],[65,115,1,20],[65,116,1,12],[65,117,1,6],[65,118,1,24],[65,119,1,24],[65,120,1,24],[65,121,1,10],[65,122,1,12],[65,123,1,12],[65,124,2,12],[65,125,1,6],[65,126,2,96],[65,127,2,96],[66,0,3,3],[66,1,3,6],[66,2,3,5],[66,3,2,3],[66,4,1,12],[66,5,1,12],[66,6,1,12],[66,7,1,12],[66,8,1,24],[66,9,1,24],[66,10,1,12],[66,11,1,12],[66,12,1,20],[66,13,1,20],[66,14,1,12],[66,15,1,12],[66,16,1,20],[66,17,1,20],[66,18,1,20],[66,19,1,20],[66,20,1,12],[66,21,1,12],[66,22,1,12],[66,23,1,12],[66,24,1,12],[66,25,1,12],[66,26,1,12],[66,27,1,12],[66,28,1,12],[66,29,1,12],[66,30,1,48],[66,31,2,3],[66,32,3,3],[66,33,1,48],[66,34,1,12],[66,35,1,12],[66,36,1,12],[66,37,0,66],[66,38,0,66],[66,39,1,12],[66,40,1,12],[66,41,0,66],[66,42,0,66],[66,43,1,12],[66,44,1,20],[66,45,0,66],[66,46,0,66],[66,47,1,12],[66,48,1,12],[66,49,0,66],[66,50,0,66],[66,51,1,20],[66,52,1,12],[66,53,0,66],[66,54,0,66],[66,55,1,24],[66,56,1,12],[66,57,0,66],[66,58,0,66],[66,59,1,12],[66,60,1,12],[66,61,1,12],[66,62,2,6],[66,63,2,3],[66,64,3,3],[66,65,3,6],[66,66,1,12],[66,67,1,12],[66,68,1,12],[66,69,0,66],[66,70,0,66],[66,71,1,12],[66,72,1,24],[66,73,0,66],[66,74,0,66],[66,75,1,12],[66,76,1,20],[66,77,0,66],[66,78,0,66],[66,79,1,12],[66,80,1,12],[66,81,0,66],[66,82,0,66],[66,83,1,20],[66,84,1,12],[66,85,0,66],[66,86,0,66],[66,87,1,12],[66,88,1,12],[66,89,0,66],[66,90,0,66],[66,91,1,12],[66,92,1,12],[66,93,1,12],[66,94,1,48],[66,95,2,3],[66,96,2,96],[66,97,1,48],[66,98,1,12],[66,99,1,12],[66,100,1,12],[66,101,1,12],[66,102,1,12],[66,103,1,12],[66,104,1,12],[66,105,1,12],[66,106,1,12],[66,107,1,12],[66,108,1,20],[66,109,1,20],[66,110,1,20],[66,111,1,20],[66,112,1,12],[66,113,1,12],[66,114,1,20],[66,115,1,20],[66,116,1,12],[66,117,1,12],[66,118,1,24],[66,119,1,24],[66,120,1,12],[66,121,1,12],[66,122,1,12],[66,123,1,12],[66,124,2,12],[66,125,2,5],[66,126,2,6],[66,127,2,3],[67,0,3,6],[67,1,3,6],[67,2,3,12],[67,3,3,12],[67,4,1,12],[67,5,1,12],[67,6,1,12],[67,7,1,12],[67,8,1,24],[67,9,1,24],[67,10,1,12],[67,11,1,12],[67,12,1,20],[67,13,1,20],[67,14,1,12],[67,15,1,12],[67,16,1,20],[67,17,1,20],[67,18,1,20],[67,19,1,20],[67,20,1,12],[67,21,1,12],[67,22,1,12],[67,23,1,12],[67,24,1,12],[67,25,1,12],[67,26,1,12],[67,27,1,12],[67,28,1,12],[67,29,1,12],[67,30,1,48],[67,31,2,6],[67,32,3,6],[67,33,1,48],[67,34,1,12],[67,35,1,12],[67,36,1,12],[67,37,0,66],[67,38,0,66],[67,39,1,12],[67,40,1,12],[67,41,0,66],[67,42,0,66],[67,43,1,12],[67,44,1,20],[67,45,0,66],[67,46,0,66],[67,47,1,12],[67,48,1,12],[67,49,0,66],[67,50,0,66],[67,51,1,20],[67,52,1,12],[67,53,0,66],[67,54,0,66],[67,55,1,24],[67,56,1,12],[67,57,0,66],[67,58,0,66],[67,59,1,12],[67,60,1,12],[67,61,1,12],[67,62,2,6],[67,63,2,6],[67,64,3,6],[67,65,3,6],[67,66,1,12],[67,67,1,12],[67,68,1,12],[67,69,0,66],[67,70,0,66],[67,71,1,12],[67,72,1,24],[67,73,0,66],[67,74,0,66],[67,75,1,12],[67,76,1,20],[67,77,0,66],[67,78,0,66],[67,79,1,12],[67,80,1,12],[67,81,0,66],[67,82,0,66],[67,83,1,20],[67,84,1,12],[67,85,0,66],[67,86,0,66],[67,87,1,12],[67,88,1,12],[67,89,0,66],[67,90,0,66],[67,91,1,12],[67,92,1,12],[67,93,1,12],[67,94,1,48],[67,95,2,6],[67,96,2,96],[67,97,1,48],[67,98,1,12],[67,99,1,12],[67,100,1,12],[67,101,1,12],[67,102,1,12],[67,103,1,12],[67,104,1,12],[67,105,1,12],[67,106,1,12],[67,107,1,12],[67,108,1,20],[67,109,1,20],[67,110,1,20],[67,111,1,20],[67,112,1,12],[67,113,1,12],[67,114,1,20],[67,115,1,20],[67,116,1,12],[67,117,1,12],[67,118,1,24],[67,119,1,24],[67,120,1,12],[67,121,1,12],[67,122,1,12],[67,123,1,12],[67,124,2,12],[67,125,2,12],[67,126,2,6],[67,127,2,6],[68,0,3,6],[68,1,3,6],[68,2,1,10],[68,3,3,12],[68,4,1,24],[68,5,1,10],[68,6,1,10],[68,7,1,24],[68,8,1,24],[68,9,1,10],[68,10,1,10],[68,11,1,24],[68,12,1,24],[68,13,1,10],[68,14,1,10],[68,15,1,24],[68,16,1,48],[68,17,1,10],[68,18,1,10],[68,19,1,24],[68,20,1,24],[68,21,1,10],[68,22,1,10],[68,23,1,24],[68,24,1,40],[68,25,1,10],[68,26,1,10],[68,27,1,40],[68,28,1,24],[68,29,1,10],[68,30,1,10],[68,31,1,48],[68,32,1,48],[68,33,1,10],[68,34,0,68],[68,35,0,68],[68,36,0,68],[68,37,0,68],[68,38,1,10],[68,39,1,40],[68,40,1,24],[68,41,1,10],[68,42,0,68],[68,43,0,68],[68,44,0,68],[68,45,0,68],[68,46,1,10],[68,47,1,24],[68,48,1,24],[68,49,1,10],[68,50,0,68],[68,51,0,68],[68,52,0,68],[68,53,0,68],[68,54,1,10],[68,55,1,24],[68,56,1,24],[68,57,1,10],[68,58,0,68],[68,59,0,68],[68,60,2,12],[68,61,1,10],[68,62,2,6],[68,63,2,6],[68,64,3,6],[68,65,3,6],[68,66,1,10],[68,67,3,12],[68,68,0,68],[68,69,0,68],[68,70,1,10],[68,71,1,24],[68,72,1,24],[68,73,1,10],[68,74,0,68],[68,75,0,68],[68,76,0,68],[68,77,0,68],[68,78,1,10],[68,79,1,24],[68,80,1,24],[68,81,1,10],[68,82,0,68],[68,83,0,68],[68,84,0,68],[68,85,0,68],[68,86,1,10],[68,87,1,24],[68,88,1,40],[68,89,1,10],[68,90,0,68],[68,91,0,68],[68,92,0,68],[68,93,0,68],[68,94,1,10],[68,95,1,48],[68,96,1,48],[68,97,1,10],[68,98,1,10],[68,99,1,24],[68,100,1,40],[68,101,1,10],[68,102,1,10],[68,103,1,40],[68,104,1,24],[68,105,1,10],[68,106,1,10],[68,107,1,24],[68,108,1,24],[68,109,1,10],[68,110,1,10],[68,111,1,48],[68,112,1,24],[68,113,1,10],[68,114,1,10],[68,115,1,24],[68,116,1,24],[68,117,1,10],[68,118,1,10],[68,119,1,24],[68,120,1,24],[68,121,1,10],[68,122,1,10],[68,123,1,24],[68,124,2,12],[68,125,1,10],[68,126,2,6],[68,127,2,6],[69,0,3,6],[69,1,3,6],[69,2,1,10],[69,3,2,3],[69,4,1,24],[69,5,1,10],[69,6,1,10],[69,7,1,24],[69,8,1,24],[69,9,1,10],[69,10,1,10],[69,11,1,24],[69,12,1,24],[69,13,1,10],[69,14,1,10],[69,15,1,24],[69,16,1,48],[69,17,1,10],[69,18,1,10],[69,19,1,24],[69,20,1,24],[69,21,1,10],[69,22,1,10],[69,23,1,24],[69,24,1,40],[69,25,1,10],[69,26,1,10],[69,27,1,40],[69,28,1,24],[69,29,1,10],[69,30,1,10],[69,31,1,48],[69,32,1,48],[69,33,1,10],[69,34,0,68],[69,35,0,68],[69,36,0,68],[69,37,0,68],[69,38,1,10],[69,39,1,40],[69,40,1,24],[69,41,1,10],[69,42,0,68],[69,43,0,68],[69,44,0,68],[69,45,0,68],[69,46,1,10],[69,47,1,24],[69,48,1,24],[69,49,1,10],[69,50,0,68],[69,51,0,68],[69,52,0,68],[69,53,0,68],[69,54,1,10],[69,55,1,24],[69,56,1,24],[69,57,1,10],[69,58,0,68],[69,59,0,68],[69,60,2,12],[69,61,1,10],[69,62,2,6],[69,63,2,6],[69,64,3,6],[69,65,3,6],[69,66,1,10],[69,67,2,3],[69,68,0,68],[69,69,0,68],[69,70,1,10],[69,71,1,24],[69,72,1,24],[69,73,1,10],[69,74,0,68],[69,75,0,68],[69,76,0,68],[69,77,0,68],[69,78,1,10],[69,79,1,24],[69,80,1,24],[69,81,1,10],[69,82,0,68],[69,83,0,68],[69,84,0,68],[69,85,0,68],[69,86,1,10],[69,87,1,24],[69,88,1,40],[69,89,1,10],[69,90,0,68],[69,91,0,68],[69,92,0,68],[69,93,0,68],[69,94,1,10],[69,95,1,48],[69,96,1,48],[69,97,1,10],[69,98,1,10],[69,99,1,24],[69,100,1,40],[69,101,1,10],[69,102,1,10],[69,103,1,40],[69,104,1,24],[69,105,1,10],[69,106,1,10],[69,107,1,24],[69,108,1,24],[69,109,1,10],[69,110,1,10],[69,111,1,48],[69,112,1,24],[69,113,1,10],[69,114,1,10],[69,115,1,24],[69,116,1,24],[69,117,1,10],[69,118,1,10],[69,119,1,24],[69,120,1,24],[69,121,1,10],[69,122,1,10],[69,123,1,24],[69,124,2,12],[69,125,1,10],[69,126,2,6],[69,127,2,6],[70,0,3,5],[70,1,3,6],[70,2,0,6],[70,3,2,3],[70,4,1,24],[70,5,0,6],[70,6,0,6],[70,7,1,24],[70,8,1,24],[70,9,0,6],[70,10,0,6],[70,11,1,24],[70,12,1,24],[70,13,0,6],[70,14,0,6],[70,15,1,24],[70,16,1,48],[70,17,0,6],[70,18,0,6],[70,19,1,24],[70,20,1,24],[70,21,0,6],[70,22,0,6],[70,23,1,24],[70,24,1,40],[70,25,0,6],[70,26,0,6],[70,27,1,40],[70,28,1,24],[70,29,0,6],[70,30,0,6],[70,31,1,48],[70,32,0,68],[70,33,0,6],[70,34,0,6],[70,35,0,68],[70,36,0,68],[70,37,0,6],[70,38,0,6],[70,39,0,68],[70,40,0,68],[70,41,0,6],[70,42,0,6],[70,43,0,68],[70,44,0,68],[70,45,0,6],[70,46,0,6],[70,47,0,68],[70,48,0,68],[70,49,0,6],[70,50,0,6],[70,51,0,68],[70,52,0,68],[70,53,0,6],[70,54,0,6],[70,55,0,68],[70,56,0,68],[70,57,0,6],[70,58,0,6],[70,59,0,68],[70,60,2,12],[70,61,0,6],[70,62,0,6],[70,63,2,5],[70,64,3,5],[70,65,0,6],[70,66,0,6],[70,67,2,3],[70,68,0,68],[70,69,0,6],[70,70,0,6],[70,71,0,68],[70,72,0,68],[70,73,0,6],[70,74,0,6],[70,75,0,68],[70,76,0,68],[70,77,0,6],[70,78,0,6],[70,79,0,68],[70,80,0,68],[70,81,0,6],[70,82,0,6],[70,83,0,68],[70,84,0,68],[70,85,0,6],[70,86,0,6],[70,87,0,68],[70,88,0,68],[70,89,0,6],[70,90,0,6],[70,91,0,68],[70,92,0,68],[70,93,0,6],[70,94,0,6],[70,95,0,68],[70,96,1,48],[70,97,0,6],[70,98,0,6],[70,99,1,24],[70,100,1,40],[70,101,0,6],[70,102,0,6],[70,103,1,40],[70,104,1,24],[70,105,0,6],[70,106,0,6],[70,107,1,24],[70,108,1,24],[70,109,0,6],[70,110,0,6],[70,111,1,48],[70,112,1,24],[70,113,0,6],[70,114,0,6],[70,115,1,24],[70,116,1,24],[70,117,0,6],[70,118,0,6],[70,119,1,24],[70,120,1,24],[70,121,0,6],[70,122,0,6],[70,123,1,24],[70,124,2,12],[70,125,0,6],[70,126,2,6],[70,127,2,5],[71,0,3,12],[71,1,3,6],[71,2,0,6],[71,3,3,12],[71,4,1,24],[71,5,0,6],[71,6,0,6],[71,7,1,24],[71,8,1,24],[71,9,0,6],[71,10,0,6],[71,11,1,24],[71,12,1,24],[71,13,0,6],[71,14,0,6],[71,15,1,24],[71,16,1,48],[71,17,0,6],[71,18,0,6],[71,19,1,24],[71,20,1,24],[71,21,0,6],[71,22,0,6],[71,23,1,24],[71,24,1,40],[71,25,0,6],[71,26,0,6],[71,27,1,40],[71,28,1,24],[71,29,0,6],[71,30,0,6],[71,31,1,48],[71,32,0,68],[71,33,0,6],[71,34,0,6],[71,35,0,68],[71,36,0,68],[71,37,0,6],[71,38,0,6],[71,39,0,68],[71,40,0,68],[71,41,0,6],[71,42,0,6],[71,43,0,68],[71,44,0,68],[71,45,0,6],[71,46,0,6],[71,47,0,68],[71,48,0,68],[71,49,0,6],[71,50,0,6],[71,51,0,68],[71,52,0,68],[71,53,0,6],[71,54,0,6],[71,55,0,68],[71,56,0,68],[71,57,0,6],[71,58,0,6],[71,59,0,68],[71,60,2,12],[71,61,0,6],[71,62,0,6],[71,63,2,12],[71,64,3,12],[71,65,0,6],[71,66,0,6],[71,67,3,12],[71,68,0,68],[71,69,0,6],[71,70,0,6],[71,71,0,68],[71,72,0,68],[71,73,0,6],[71,74,0,6],[71,75,0,68],[71,76,0,68],[71,77,0,6],[71,78,0,6],[71,79,0,68],[71,80,0,68],[71,81,0,6],[71,82,0,6],[71,83,0,68],[71,84,0,68],[71,85,0,6],[71,86,0,6],[71,87,0,68],[71,88,0,68],[71,89,0,6],[71,90,0,6],[71,91,0,68],[71,92,0,68],[71,93,0,6],[71,94,0,6],[71,95,0,68],[71,96,1,48],[71,97,0,6],[71,98,0,6],[71,99,1,24],[71,100,1,40],[71,101,0,6],[71,102,0,6],[71,103,1,40],[71,104,1,24],[71,105,0,6],[71,106,0,6],[71,107,1,24],[71,108,1,24],[71,109,0,6],[71,110,0,6],[71,111,1,48],[71,112,1,24],[71,113,0,6],[71,114,0,6],[71,115,1,24],[71,116,1,24],[71,117,0,6],[71,118,0,6],[71,119,1,24],[71,120,1,24],[71,121,0,6],[71,122,0,6],[71,123,1,24],[71,124,2,12],[71,125,0,6],[71,126,2,6],[71,127,2,12],[72,0,3,12],[72,1,3,12],[72,2,1,6],[72,3,1,36],[72,4,1,20],[72,5,1,6],[72,6,1,6],[72,7,1,20],[72,8,1,20],[72,9,1,6],[72,10,1,6],[72,11,1,20],[72,12,1,20],[72,13,1,6],[72,14,1,6],[72,15,1,20],[72,16,1,20],[72,17,1,6],[72,18,1,6],[72,19,1,20],[72,20,1,20],[72,21,1,6],[72,22,1,6],[72,23,1,20],[72,24,1,20],[72,25,1,6],[72,26,1,6],[72,27,1,20],[72,28,1,20],[72,29,1,6],[72,30,1,6],[72,31,1,48],[72,32,1,48],[72,33,1,6],[72,34,1,6],[72,35,0,72],[72,36,0,72],[72,37,0,72],[72,38,0,72],[72,39,0,72],[72,40,0,72],[72,41,0,72],[72,42,0,72],[72,43,0,72],[72,44,1,20],[72,45,1,6],[72,46,0,72],[72,47,1,20],[72,48,1,20],[72,49,0,72],[72,50,1,6],[72,51,1,20],[72,52,0,72],[72,53,0,72],[72,54,0,72],[72,55,0,72],[72,56,0,72],[72,57,0,72],[72,58,0,72],[72,59,0,72],[72,60,0,72],[72,61,1,6],[72,62,1,20],[72,63,2,12],[72,64,3,12],[72,65,1,20],[72,66,1,6],[72,67,0,72],[72,68,0,72],[72,69,0,72],[72,70,0,72],[72,71,0,72],[72,72,0,72],[72,73,0,72],[72,74,0,72],[72,75,0,72],[72,76,1,20],[72,77,1,6],[72,78,0,72],[72,79,1,20],[72,80,1,20],[72,81,0,72],[72,82,1,6],[72,83,1,20],[72,84,0,72],[72,85,0,72],[72,86,0,72],[72,87,0,72],[72,88,0,72],[72,89,0,72],[72,90,0,72],[72,91,0,72],[72,92,0,72],[72,93,1,6],[72,94,1,6],[72,95,1,48],[72,96,1,48],[72,97,1,6],[72,98,1,6],[72,99,1,20],[72,100,1,20],[72,101,1,6],[72,102,1,6],[72,103,1,20],[72,104,1,20],[72,105,1,6],[72,106,1,6],[72,107,1,20],[72,108,1,20],[72,109,1,6],[72,110,1,6],[72,111,1,20],[72,112,1,20],[72,113,1,6],[72,114,1,6],[72,115,1,20],[72,116,1,20],[72,117,1,6],[72,118,1,6],[72,119,1,20],[72,120,1,20],[72,121,1,6],[72,122,1,6],[72,123,1,20],[72,124,1,36],[72,125,1,6],[72,126,2,12],[72,127,2,12],[73,0,3,12],[73,1,3,12],[73,2,1,6],[73,3,1,36],[73,4,1,20],[73,5,1,6],[73,6,1,6],[73,7,1,20],[73,8,1,20],[73,9,1,6],[73,10,1,6],[73,11,1,20],[73,12,1,20],[73,13,1,6],[73,14,1,6],[73,15,1,20],[73,16,1,20],[73,17,1,6],[73,18,1,6],[73,19,1,20],[73,20,1,20],[73,21,1,6],[73,22,1,6],[73,23,1,20],[73,24,1,20],[73,25,1,6],[73,26,1,6],[73,27,1,20],[73,28,1,20],[73,29,1,6],[73,30,1,6],[73,31,1,48],[73,32,1,48],[73,33,1,6],[73,34,1,6],[73,35,0,72],[73,36,0,72],[73,37,0,72],[73,38,0,72],[73,39,0,72],[73,40,0,72],[73,41,0,72],[73,42,0,72],[73,43,0,72],[73,44,1,20],[73,45,1,6],[73,46,0,72],[73,47,1,20],[73,48,1,20],[73,49,0,72],[73,50,1,6],[73,51,1,20],[73,52,0,72],[73,53,0,72],[73,54,0,72],[73,55,0,72],[73,56,0,72],[73,57,0,72],[73,58,0,72],[73,59,0,72],[73,60,0,72],[73,61,1,6],[73,62,1,20],[73,63,2,12],[73,64,3,12],[73,65,1,20],[73,66,1,6],[73,67,0,72],[73,68,0,72],[73,69,0,72],[73,70,0,72],[73,71,0,72],[73,72,0,72],[73,73,0,72],[73,74,0,72],[73,75,0,72],[73,76,1,20],[73,77,1,6],[73,78,0,72],[73,79,1,20],[73,80,1,20],[73,81,0,72],[73,82,1,6],[73,83,1,20],[73,84,0,72],[73,85,0,72],[73,86,0,72],[73,87,0,72],[73,88,0,72],[73,89,0,72],[73,90,0,72],[73,91,0,72],[73,92,0,72],[73,93,1,6],[73,94,1,6],[73,95,1,48],[73,96,1,48],[73,97,1,6],[73,98,1,6],[73,99,1,20],[73,100,1,20],[73,101,1,6],[73,102,1,6],[73,103,1,20],[73,104,1,20],[73,105,1,6],[73,106,1,6],[73,107,1,20],[73,108,1,20],[73,109,1,6],[73,110,1,6],[73,111,1,20],[73,112,1,20],[73,113,1,6],[73,114,1,6],[73,115,1,20],[73,116,1,20],[73,117,1,6],[73,118,1,6],[73,119,1,20],[73,120,1,20],[73,121,1,6],[73,122,1,6],[73,123,1,20],[73,124,1,36],[73,125,1,6],[73,126,2,12],[73,127,2,12],[74,0,3,3],[74,1,3,6],[74,2,1,36],[74,3,1,36],[74,4,1,20],[74,5,0,10],[74,6,0,10],[74,7,1,48],[74,8,1,48],[74,9,0,10],[74,10,0,10],[74,11,1,20],[74,12,1,20],[74,13,1,20],[74,14,0,10],[74,15,1,48],[74,16,1,48],[74,17,1,48],[74,18,1,20],[74,19,1,20],[74,20,1,20],[74,21,0,10],[74,22,0,10],[74,23,1,48],[74,24,1,48],[74,25,0,10],[74,26,0,10],[74,27,1,20],[74,28,1,20],[74,29,0,10],[74,30,1,48],[74,31,1,48],[74,32,1,48],[74,33,0,66],[74,34,0,10],[74,35,0,72],[74,36,0,72],[74,37,0,10],[74,38,0,10],[74,39,0,72],[74,40,0,72],[74,41,0,10],[74,42,0,10],[74,43,0,72],[74,44,1,20],[74,45,0,66],[74,46,0,10],[74,47,0,72],[74,48,0,72],[74,49,0,10],[74,50,0,66],[74,51,1,20],[74,52,0,72],[74,53,0,10],[74,54,0,10],[74,55,0,72],[74,56,0,72],[74,57,0,10],[74,58,0,10],[74,59,0,72],[74,60,0,72],[74,61,0,10],[74,62,0,66],[74,63,2,3],[74,64,3,3],[74,65,0,66],[74,66,0,10],[74,67,0,72],[74,68,0,72],[74,69,0,10],[74,70,0,10],[74,71,0,72],[74,72,0,72],[74,73,0,10],[74,74,0,10],[74,75,0,72],[74,76,1,20],[74,77,0,66],[74,78,0,10],[74,79,0,72],[74,80,0,72],[74,81,0,10],[74,82,0,66],[74,83,1,20],[74,84,0,72],[74,85,0,10],[74,86,0,10],[74,87,0,72],[74,88,0,72],[74,89,0,10],[74,90,0,10],[74,91,0,72],[74,92,0,72],[74,93,0,10],[74,94,0,66],[74,95,1,48],[74,96,1,48],[74,97,1,48],[74,98,0,10],[74,99,1,20],[74,100,1,20],[74,101,0,10],[74,102,0,10],[74,103,1,48],[74,104,1,48],[74,105,0,10],[74,106,0,10],[74,107,1,20],[74,108,1,20],[74,109,1,20],[74,110,1,48],[74,111,1,48],[74,112,1,48],[74,113,0,10],[74,114,1,20],[74,115,1,20],[74,116,1,20],[74,117,0,10],[74,118,0,10],[74,119,1,48],[74,120,1,48],[74,121,0,10],[74,122,0,10],[74,123,1,20],[74,124,1,36],[74,125,1,36],[74,126,2,6],[74,127,2,3],[75,0,3,6],[75,1,3,6],[75,2,1,36],[75,3,1,36],[75,4,1,20],[75,5,0,10],[75,6,0,10],[75,7,1,48],[75,8,1,48],[75,9,0,10],[75,10,0,10],[75,11,1,20],[75,12,1,20],[75,13,1,20],[75,14,0,10],[75,15,1,48],[75,16,1,48],[75,17,1,48],[75,18,1,20],[75,19,1,20],[75,20,1,20],[75,21,0,10],[75,22,0,10],[75,23,1,48],[75,24,1,48],[75,25,0,10],[75,26,0,10],[75,27,1,20],[75,28,1,20],[75,29,0,10],[75,30,1,48],[75,31,1,48],[75,32,1,48],[75,33,0,66],[75,34,0,10],[75,35,0,72],[75,36,0,72],[75,37,0,10],[75,38,0,10],[75,39,0,72],[75,40,0,72],[75,41,0,10],[75,42,0,10],[75,43,0,72],[75,44,1,20],[75,45,0,66],[75,46,0,10],[75,47,0,72],[75,48,0,72],[75,49,0,10],[75,50,0,66],[75,51,1,20],[75,52,0,72],[75,53,0,10],[75,54,0,10],[75,55,0,72],[75,56,0,72],[75,57,0,10],[75,58,0,10],[75,59,0,72],[75,60,0,72],[75,61,0,10],[75,62,0,66],[75,63,2,6],[75,64,3,6],[75,65,0,66],[75,66,0,10],[75,67,0,72],[75,68,0,72],[75,69,0,10],[75,70,0,10],[75,71,0,72],[75,72,0,72],[75,73,0,10],[75,74,0,10],[75,75,0,72],[75,76,1,20],[75,77,0,66],[75,78,0,10],[75,79,0,72],[75,80,0,72],[75,81,0,10],[75,82,0,66],[75,83,1,20],[75,84,0,72],[75,85,0,10],[75,86,0,10],[75,87,0,72],[75,88,0,72],[75,89,0,10],[75,90,0,10],[75,91,0,72],[75,92,0,72],[75,93,0,10],[75,94,0,66],[75,95,1,48],[75,96,1,48],[75,97,1,48],[75,98,0,10],[75,99,1,20],[75,100,1,20],[75,101,0,10],[75,102,0,10],[75,103,1,48],[75,104,1,48],[75,105,0,10],[75,106,0,10],[75,107,1,20],[75,108,1,20],[75,109,1,20],[75,110,1,48],[75,111,1,48],[75,112,1,48],[75,113,0,10],[75,114,1,20],[75,115,1,20],[75,116,1,20],[75,117,0,10],[75,118,0,10],[75,119,1,48],[75,120,1,48],[75,121,0,10],[75,122,0,10],[75,123,1,20],[75,124,1,36],[75,125,1,36],[75,126,2,6],[75,127,2,6],[76,0,3,10],[76,1,3,10],[76,2,0,12],[76,3,0,12],[76,4,0,12],[76,5,0,12],[76,6,0,12],[76,7,0,12],[76,8,0,12],[76,9,0,12],[76,10,0,12],[76,11,0,12],[76,12,0,12],[76,13,0,12],[76,14,0,12],[76,15,0,12],[76,16,0,12],[76,17,0,12],[76,18,0,12],[76,19,0,12],[76,20,0,12],[76,21,0,12],[76,22,0,12],[76,23,0,12],[76,24,0,12],[76,25,0,12],[76,26,0,12],[76,27,0,12],[76,28,0,12],[76,29,0,12],[76,30,0,12],[76,31,0,12],[76,32,0,12],[76,33,0,12],[76,34,0,12],[76,35,0,12],[76,36,0,12],[76,37,0,12],[76,38,0,12],[76,39,0,12],[76,40,0,12],[76,41,0,12],[76,42,0,12],[76,43,0,12],[76,44,0,12],[76,45,0,12],[76,46,0,12],[76,47,0,12],[76,48,0,12],[76,49,0,12],[76,50,0,12],[76,51,0,12],[76,52,0,12],[76,53,0,12],[76,54,0,12],[76,55,0,12],[76,56,0,12],[76,57,0,12],[76,58,0,12],[76,59,0,12],[76,60,0,12],[76,61,0,12],[76,62,0,12],[76,63,2,10],[76,64,3,10],[76,65,0,12],[76,66,0,12],[76,67,0,12],[76,68,0,12],[76,69,0,12],[76,70,0,12],[76,71,0,12],[76,72,0,12],[76,73,0,12],[76,74,0,12],[76,75,0,12],[76,76,0,12],[76,77,0,12],[76,78,0,12],[76,79,0,12],[76,80,0,12],[76,81,0,12],[76,82,0,12],[76,83,0,12],[76,84,0,12],[76,85,0,12],[76,86,0,12],[76,87,0,12],[76,88,0,12],[76,89,0,12],[76,90,0,12],[76,91,0,12],[76,92,0,12],[76,93,0,12],[76,94,0,12],[76,95,0,12],[76,96,0,12],[76,97,0,12],[76,98,0,12],[76,99,0,12],[76,100,0,12],[76,101,0,12],[76,102,0,12],[76,103,0,12],[76,104,0,12],[76,105,0,12],[76,106,0,12],[76,107,0,12],[76,108,0,12],[76,109,0,12],[76,110,0,12],[76,111,0,12],[76,112,0,12],[76,113,0,12],[76,114,0,12],[76,115,0,12],[76,116,0,12],[76,117,0,12],[76,118,0,12],[76,119,0,12],[76,120,0,12],[76,121,0,12],[76,122,0,12],[76,123,0,12],[76,124,0,12],[76,125,0,12],[76,126,2,10],[76,127,2,10],[77,0,3,3],[77,1,3,10],[77,2,0,12],[77,3,0,12],[77,4,0,12],[77,5,0,12],[77,6,0,12],[77,7,0,12],[77,8,0,12],[77,9,0,12],[77,10,0,12],[77,11,0,12],[77,12,0,12],[77,13,0,12],[77,14,0,12],[77,15,0,12],[77,16,0,12],[77,17,0,12],[77,18,0,12],[77,19,0,12],[77,20,0,12],[77,21,0,12],[77,22,0,12],[77,23,0,12],[77,24,0,12],[77,25,0,12],[77,26,0,12],[77,27,0,12],[77,28,0,12],[77,29,0,12],[77,30,0,12],[77,31,0,12],[77,32,0,12],[77,33,0,12],[77,34,0,12],[77,35,0,12],[77,36,0,12],[77,37,0,12],[77,38,0,12],[77,39,0,12],[77,40,0,12],[77,41,0,12],[77,42,0,12],[77,43,0,12],[77,44,0,12],[77,45,0,12],[77,46,0,12],[77,47,0,12],[77,48,0,12],[77,49,0,12],[77,50,0,12],[77,51,0,12],[77,52,0,12],[77,53,0,12],[77,54,0,12],[77,55,0,12],[77,56,0,12],[77,57,0,12],[77,58,0,12],[77,59,0,12],[77,60,0,12],[77,61,0,12],[77,62,0,12],[77,63,2,3],[77,64,3,3],[77,65,0,12],[77,66,0,12],[77,67,0,12],[77,68,0,12],[77,69,0,12],[77,70,0,12],[77,71,0,12],[77,72,0,12],[77,73,0,12],[77,74,0,12],[77,75,0,12],[77,76,0,12],[77,77,0,12],[77,78,0,12],[77,79,0,12],[77,80,0,12],[77,81,0,12],[77,82,0,12],[77,83,0,12],[77,84,0,12],[77,85,0,12],[77,86,0,12],[77,87,0,12],[77,88,0,12],[77,89,0,12],[77,90,0,12],[77,91,0,12],[77,92,0,12],[77,93,0,12],[77,94,0,12],[77,95,0,12],[77,96,0,12],[77,97,0,12],[77,98,0,12],[77,99,0,12],[77,100,0,12],[77,101,0,12],[77,102,0,12],[77,103,0,12],[77,104,0,12],[77,105,0,12],[77,106,0,12],[77,107,0,12],[77,108,0,12],[77,109,0,12],[77,110,0,12],[77,111,0,12],[77,112,0,12],[77,113,0,12],[77,114,0,12],[77,115,0,12],[77,116,0,12],[77,117,0,12],[77,118,0,12],[77,119,0,12],[77,120,0,12],[77,121,0,12],[77,122,0,12],[77,123,0,12],[77,124,0,12],[77,125,0,12],[77,126,2,10],[77,127,2,3],[78,0,3,5],[78,1,3,6],[78,2,0,6],[78,3,0,12],[78,4,0,12],[78,5,0,6],[78,6,0,10],[78,7,1,48],[78,8,1,48],[78,9,0,10],[78,10,0,6],[78,11,0,12],[78,12,0,12],[78,13,0,6],[78,14,0,10],[78,15,1,48],[78,16,1,48],[78,17,0,10],[78,18,0,6],[78,19,0,12],[78,20,0,12],[78,21,0,6],[78,22,0,10],[78,23,1,48],[78,24,1,48],[78,25,0,10],[78,26,0,6],[78,27,0,12],[78,28,0,12],[78,29,0,6],[78,30,0,10],[78,31,1,48],[78,32,0,72],[78,33,0,10],[78,34,0,6],[78,35,0,12],[78,36,0,12],[78,37,0,6],[78,38,0,10],[78,39,0,72],[78,40,0,72],[78,41,0,10],[78,42,0,6],[78,43,0,12],[78,44,0,12],[78,45,0,6],[78,46,0,10],[78,47,0,72],[78,48,0,72],[78,49,0,10],[78,50,0,6],[78,51,0,12],[78,52,0,12],[78,53,0,6],[78,54,0,10],[78,55,0,72],[78,56,0,72],[78,57,0,10],[78,58,0,6],[78,59,0,12],[78,60,0,12],[78,61,0,6],[78,62,0,10],[78,63,2,5],[78,64,3,5],[78,65,0,10],[78,66,0,6],[78,67,0,12],[78,68,0,12],[78,69,0,6],[78,70,0,10],[78,71,0,72],[78,72,0,72],[78,73,0,10],[78,74,0,6],[78,75,0,12],[78,76,0,12],[78,77,0,6],[78,78,0,10],[78,79,0,72],[78,80,0,72],[78,81,0,10],[78,82,0,6],[78,83,0,12],[78,84,0,12],[78,85,0,6],[78,86,0,10],[78,87,0,72],[78,88,0,72],[78,89,0,10],[78,90,0,6],[78,91,0,12],[78,92,0,12],[78,93,0,6],[78,94,0,10],[78,95,0,72],[78,96,1,48],[78,97,0,10],[78,98,0,6],[78,99,0,12],[78,100,0,12],[78,101,0,6],[78,102,0,10],[78,103,1,48],[78,104,1,48],[78,105,0,10],[78,106,0,6],[78,107,0,12],[78,108,0,12],[78,109,0,6],[78,110,0,10],[78,111,1,48],[78,112,1,48],[78,113,0,10],[78,114,0,6],[78,115,0,12],[78,116,0,12],[78,117,0,6],[78,118,0,10],[78,119,1,48],[78,120,1,48],[78,121,0,10],[78,122,0,6],[78,123,0,12],[78,124,0,12],[78,125,0,6],[78,126,2,6],[78,127,2,5],[79,0,3,12],[79,1,3,6],[79,2,0,6],[79,3,0,12],[79,4,0,12],[79,5,0,6],[79,6,0,10],[79,7,1,48],[79,8,1,48],[79,9,0,10],[79,10,0,6],[79,11,0,12],[79,12,0,12],[79,13,0,6],[79,14,0,10],[79,15,1,48],[79,16,1,48],[79,17,0,10],[79,18,0,6],[79,19,0,12],[79,20,0,12],[79,21,0,6],[79,22,0,10],[79,23,1,48],[79,24,1,48],[79,25,0,10],[79,26,0,6],[79,27,0,12],[79,28,0,12],[79,29,0,6],[79,30,0,10],[79,31,1,48],[79,32,0,72],[79,33,0,10],[79,34,0,6],[79,35,0,12],[79,36,0,12],[79,37,0,6],[79,38,0,10],[79,39,0,72],[79,40,0,72],[79,41,0,10],[79,42,0,6],[79,43,0,12],[79,44,0,12],[79,45,0,6],[79,46,0,10],[79,47,0,72],[79,48,0,72],[79,49,0,10],[79,50,0,6],[79,51,0,12],[79,52,0,12],[79,53,0,6],[79,54,0,10],[79,55,0,72],[79,56,0,72],[79,57,0,10],[79,58,0,6],[79,59,0,12],[79,60,0,12],[79,61,0,6],[79,62,0,10],[79,63,2,12],[79,64,3,12],[79,65,0,10],[79,66,0,6],[79,67,0,12],[79,68,0,12],[79,69,0,6],[79,70,0,10],[79,71,0,72],[79,72,0,72],[79,73,0,10],[79,74,0,6],[79,75,0,12],[79,76,0,12],[79,77,0,6],[79,78,0,10],[79,79,0,72],[79,80,0,72],[79,81,0,10],[79,82,0,6],[79,83,0,12],[79,84,0,12],[79,85,0,6],[79,86,0,10],[79,87,0,72],[79,88,0,72],[79,89,0,10],[79,90,0,6],[79,91,0,12],[79,92,0,12],[79,93,0,6],[79,94,0,10],[79,95,0,72],[79,96,1,48],[79,97,0,10],[79,98,0,6],[79,99,0,12],[79,100,0,12],[79,101,0,6],[79,102,0,10],[79,103,1,48],[79,104,1,48],[79,105,0,10],[79,106,0,6],[79,107,0,12],[79,108,0,12],[79,109,0,6],[79,110,0,10],[79,111,1,48],[79,112,1,48],[79,113,0,10],[79,114,0,6],[79,115,0,12],[79,116,0,12],[79,117,0,6],[79,118,0,10],[79,119,1,48],[79,120,1,48],[79,121,0,10],[79,122,0,6],[79,123,0,12],[79,124,0,12],[79,125,0,6],[79,126,2,6],[79,127,2,12],[80,0,3,24],[80,1,3,6],[80,2,1,6],[80,3,1,12],[80,4,1,12],[80,5,1,6],[80,6,1,10],[80,7,3,24],[80,8,3,20],[80,9,1,10],[80,10,1,6],[80,11,1,12],[80,12,1,12],[80,13,1,6],[80,14,1,10],[80,15,2,12],[80,16,1,40],[80,17,1,10],[80,18,1,6],[80,19,1,12],[80,20,1,12],[80,21,1,6],[80,22,1,10],[80,23,1,40],[80,24,1,40],[80,25,1,10],[80,26,1,6],[80,27,1,12],[80,28,1,12],[80,29,1,6],[80,30,1,10],[80,31,2,24],[80,32,3,24],[80,33,0,80],[80,34,0,80],[80,35,0,80],[80,36,1,12],[80,37,1,6],[80,38,1,10],[80,39,1,40],[80,40,0,80],[80,41,0,80],[80,42,0,80],[80,43,0,80],[80,44,0,80],[80,45,0,80],[80,46,0,80],[80,47,0,80],[80,48,0,80],[80,49,0,80],[80,50,0,80],[80,51,0,80],[80,52,0,80],[80,53,0,80],[80,54,0,80],[80,55,0,80],[80,56,0,80],[80,57,0,80],[80,58,0,80],[80,59,1,12],[80,60,1,12],[80,61,1,6],[80,62,1,10],[80,63,2,24],[80,64,3,24],[80,65,1,10],[80,66,1,6],[80,67,1,12],[80,68,1,12],[80,69,0,80],[80,70,0,80],[80,71,0,80],[80,72,0,80],[80,73,0,80],[80,74,0,80],[80,75,0,80],[80,76,0,80],[80,77,0,80],[80,78,0,80],[80,79,0,80],[80,80,0,80],[80,81,0,80],[80,82,0,80],[80,83,0,80],[80,84,0,80],[80,85,0,80],[80,86,0,80],[80,87,0,80],[80,88,1,40],[80,89,1,10],[80,90,1,6],[80,91,1,12],[80,92,0,80],[80,93,0,80],[80,94,0,80],[80,95,2,24],[80,96,2,96],[80,97,1,10],[80,98,1,6],[80,99,1,12],[80,100,1,12],[80,101,1,6],[80,102,1,10],[80,103,1,40],[80,104,1,40],[80,105,1,10],[80,106,1,6],[80,107,1,12],[80,108,1,12],[80,109,1,6],[80,110,1,10],[80,111,1,40],[80,112,2,48],[80,113,1,10],[80,114,1,6],[80,115,1,12],[80,116,1,12],[80,117,1,6],[80,118,1,10],[80,119,2,20],[80,120,2,24],[80,121,1,10],[80,122,1,6],[80,123,1,12],[80,124,1,12],[80,125,1,6],[80,126,2,6],[80,127,2,24],[81,0,3,24],[81,1,3,6],[81,2,1,6],[81,3,1,12],[81,4,1,12],[81,5,1,6],[81,6,1,10],[81,7,2,5],[81,8,3,5],[81,9,1,10],[81,10,1,6],[81,11,1,12],[81,12,1,12],[81,13,1,6],[81,14,1,10],[81,15,2,5],[81,16,1,40],[81,17,1,10],[81,18,1,6],[81,19,1,12],[81,20,1,12],[81,21,1,6],[81,22,1,10],[81,23,1,40],[81,24,1,40],[81,25,1,10],[81,26,1,6],[81,27,1,12],[81,28,1,12],[81,29,1,6],[81,30,1,10],[81,31,2,5],[81,32,3,5],[81,33,0,80],[81,34,0,80],[81,35,0,80],[81,36,1,12],[81,37,1,6],[81,38,1,10],[81,39,1,40],[81,40,0,80],[81,41,0,80],[81,42,0,80],[81,43,0,80],[81,44,0,80],[81,45,0,80],[81,46,0,80],[81,47,0,80],[81,48,0,80],[81,49,0,80],[81,50,0,80],[81,51,0,80],[81,52,0,80],[81,53,0,80],[81,54,0,80],[81,55,0,80],[81,56,0,80],[81,57,0,80],[81,58,0,80],[81,59,1,12],[81,60,1,12],[81,61,1,6],[81,62,1,10],[81,63,2,5],[81,64,3,5],[81,65,1,10],[81,66,1,6],[81,67,1,12],[81,68,1,12],[81,69,0,80],[81,70,0,80],[81,71,0,80],[81,72,0,80],[81,73,0,80],[81,74,0,80],[81,75,0,80],[81,76,0,80],[81,77,0,80],[81,78,0,80],[81,79,0,80],[81,80,0,80],[81,81,0,80],[81,82,0,80],[81,83,0,80],[81,84,0,80],[81,85,0,80],[81,86,0,80],[81,87,0,80],[81,88,1,40],[81,89,1,10],[81,90,1,6],[81,91,1,12],[81,92,0,80],[81,93,0,80],[81,94,0,80],[81,95,2,5],[81,96,2,96],[81,97,1,10],[81,98,1,6],[81,99,1,12],[81,100,1,12],[81,101,1,6],[81,102,1,10],[81,103,1,40],[81,104,1,40],[81,105,1,10],[81,106,1,6],[81,107,1,12],[81,108,1,12],[81,109,1,6],[81,110,1,10],[81,111,1,40],[81,112,2,48],[81,113,1,10],[81,114,1,6],[81,115,1,12],[81,116,1,12],[81,117,1,6],[81,118,1,10],[81,119,2,5],[81,120,2,24],[81,121,1,10],[81,122,1,6],[81,123,1,12],[81,124,1,12],[81,125,1,6],[81,126,2,6],[81,127,2,24],[82,0,3,3],[82,1,3,24],[82,2,1,12],[82,3,1,12],[82,4,1,12],[82,5,0,18],[82,6,0,18],[82,7,1,12],[82,8,1,12],[82,9,0,18],[82,10,0,18],[82,11,1,12],[82,12,1,12],[82,13,0,18],[82,14,0,18],[82,15,1,12],[82,16,1,12],[82,17,0,18],[82,18,0,18],[82,19,1,12],[82,20,1,12],[82,21,0,18],[82,22,0,18],[82,23,1,12],[82,24,1,12],[82,25,1,12],[82,26,1,12],[82,27,1,12],[82,28,1,12],[82,29,0,18],[82,30,0,18],[82,31,1,36],[82,32,1,36],[82,33,0,18],[82,34,0,18],[82,35,0,80],[82,36,1,12],[82,37,0,66],[82,38,0,66],[82,39,1,12],[82,40,0,80],[82,41,0,18],[82,42,0,18],[82,43,0,80],[82,44,0,80],[82,45,0,18],[82,46,0,18],[82,47,0,80],[82,48,0,80],[82,49,0,18],[82,50,0,18],[82,51,0,80],[82,52,0,80],[82,53,0,18],[82,54,0,18],[82,55,0,80],[82,56,0,80],[82,57,0,18],[82,58,0,18],[82,59,1,12],[82,60,1,12],[82,61,0,66],[82,62,0,66],[82,63,2,3],[82,64,3,3],[82,65,0,66],[82,66,0,66],[82,67,1,12],[82,68,1,12],[82,69,0,18],[82,70,0,18],[82,71,0,80],[82,72,0,80],[82,73,0,18],[82,74,0,18],[82,75,0,80],[82,76,0,80],[82,77,0,18],[82,78,0,18],[82,79,0,80],[82,80,0,80],[82,81,0,18],[82,82,0,18],[82,83,0,80],[82,84,0,80],[82,85,0,18],[82,86,0,18],[82,87,0,80],[82,88,1,12],[82,89,0,66],[82,90,0,66],[82,91,1,12],[82,92,0,80],[82,93,0,18],[82,94,0,18],[82,95,1,36],[82,96,1,36],[82,97,0,18],[82,98,0,18],[82,99,1,12],[82,100,1,12],[82,101,1,12],[82,102,1,12],[82,103,1,12],[82,104,1,12],[82,105,0,18],[82,106,0,18],[82,107,1,12],[82,108,1,12],[82,109,0,18],[82,110,0,18],[82,111,1,12],[82,112,1,12],[82,113,0,18],[82,114,0,18],[82,115,1,12],[82,116,1,12],[82,117,0,18],[82,118,0,18],[82,119,1,12],[82,120,1,12],[82,121,0,18],[82,122,0,18],[82,123,1,12],[82,124,1,12],[82,125,1,12],[82,126,2,24],[82,127,2,3],[83,0,3,24],[83,1,3,24],[83,2,1,12],[83,3,1,12],[83,4,1,12],[83,5,0,18],[83,6,0,18],[83,7,1,12],[83,8,1,12],[83,9,0,18],[83,10,0,18],[83,11,1,12],[83,12,1,12],[83,13,0,18],[83,14,0,18],[83,15,1,12],[83,16,1,12],[83,17,0,18],[83,18,0,18],[83,19,1,12],[83,20,1,12],[83,21,0,18],[83,22,0,18],[83,23,1,12],[83,24,1,12],[83,25,1,12],[83,26,1,12],[83,27,1,12],[83,28,1,12],[83,29,0,18],[83,30,0,18],[83,31,1,36],[83,32,1,36],[83,33,0,18],[83,34,0,18],[83,35,0,80],[83,36,1,12],[83,37,0,66],[83,38,0,66],[83,39,1,12],[83,40,0,80],[83,41,0,18],[83,42,0,18],[83,43,0,80],[83,44,0,80],[83,45,0,18],[83,46,0,18],[83,47,0,80],[83,48,0,80],[83,49,0,18],[83,50,0,18],[83,51,0,80],[83,52,0,80],[83,53,0,18],[83,54,0,18],[83,55,0,80],[83,56,0,80],[83,57,0,18],[83,58,0,18],[83,59,1,12],[83,60,1,12],[83,61,0,66],[83,62,0,66],[83,63,2,10],[83,64,3,10],[83,65,0,66],[83,66,0,66],[83,67,1,12],[83,68,1,12],[83,69,0,18],[83,70,0,18],[83,71,0,80],[83,72,0,80],[83,73,0,18],[83,74,0,18],[83,75,0,80],[83,76,0,80],[83,77,0,18],[83,78,0,18],[83,79,0,80],[83,80,0,80],[83,81,0,18],[83,82,0,18],[83,83,0,80],[83,84,0,80],[83,85,0,18],[83,86,0,18],[83,87,0,80],[83,88,1,12],[83,89,0,66],[83,90,0,66],[83,91,1,12],[83,92,0,80],[83,93,0,18],[83,94,0,18],[83,95,1,36],[83,96,1,36],[83,97,0,18],[83,98,0,18],[83,99,1,12],[83,100,1,12],[83,101,1,12],[83,102,1,12],[83,103,1,12],[83,104,1,12],[83,105,0,18],[83,106,0,18],[83,107,1,12],[83,108,1,12],[83,109,0,18],[83,110,0,18],[83,111,1,12],[83,112,1,12],[83,113,0,18],[83,114,0,18],[83,115,1,12],[83,116,1,12],[83,117,0,18],[83,118,0,18],[83,119,1,12],[83,120,1,12],[83,121,0,18],[83,122,0,18],[83,123,1,12],[83,124,1,12],[83,125,1,12],[83,126,2,24],[83,127,2,24],[84,0,3,6],[84,1,3,6],[84,2,1,10],[84,3,3,12],[84,4,0,20],[84,5,0,20],[84,6,1,10],[84,7,2,6],[84,8,3,6],[84,9,1,10],[84,10,0,20],[84,11,0,20],[84,12,0,20],[84,13,0,20],[84,14,1,10],[84,15,2,6],[84,16,1,40],[84,17,1,10],[84,18,0,20],[84,19,0,20],[84,20,0,20],[84,21,0,20],[84,22,1,10],[84,23,1,40],[84,24,1,40],[84,25,1,10],[84,26,1,10],[84,27,1,40],[84,28,0,20],[84,29,0,20],[84,30,1,34],[84,31,2,6],[84,32,0,80],[84,33,0,80],[84,34,0,20],[84,35,0,20],[84,36,0,68],[84,37,0,68],[84,38,1,10],[84,39,1,40],[84,40,0,80],[84,41,0,80],[84,42,0,20],[84,43,0,20],[84,44,0,20],[84,45,0,20],[84,46,0,80],[84,47,0,80],[84,48,0,80],[84,49,0,80],[84,50,0,20],[84,51,0,20],[84,52,0,20],[84,53,0,20],[84,54,0,80],[84,55,0,80],[84,56,0,80],[84,57,0,80],[84,58,0,20],[84,59,0,20],[84,60,0,68],[84,61,0,68],[84,62,2,6],[84,63,2,6],[84,64,3,6],[84,65,3,6],[84,66,0,68],[84,67,0,68],[84,68,0,20],[84,69,0,20],[84,70,0,80],[84,71,0,80],[84,72,0,80],[84,73,0,80],[84,74,0,20],[84,75,0,20],[84,76,0,20],[84,77,0,20],[84,78,0,80],[84,79,0,80],[84,80,0,80],[84,81,0,80],[84,82,0,20],[84,83,0,20],[84,84,0,20],[84,85,0,20],[84,86,0,80],[84,87,0,80],[84,88,1,40],[84,89,1,10],[84,90,0,68],[84,91,0,68],[84,92,0,20],[84,93,0,20],[84,94,0,80],[84,95,0,80],[84,96,2,96],[84,97,1,34],[84,98,0,20],[84,99,0,20],[84,100,1,40],[84,101,1,10],[84,102,1,10],[84,103,1,40],[84,104,1,40],[84,105,1,10],[84,106,0,20],[84,107,0,20],[84,108,0,20],[84,109,0,20],[84,110,1,10],[84,111,1,40],[84,112,2,48],[84,113,1,10],[84,114,0,20],[84,115,0,20],[84,116,0,20],[84,117,0,20],[84,118,1,10],[84,119,2,6],[84,120,2,24],[84,121,1,10],[84,122,0,20],[84,123,0,20],[84,124,2,12],[84,125,1,10],[84,126,2,6],[84,127,2,6],[85,1,3,6],[85,2,1,10],[85,3,2,3],[85,4,0,20],[85,5,0,20],[85,6,1,10],[85,7,2,3],[85,8,3,3],[85,9,1,10],[85,10,0,20],[85,11,0,20],[85,12,0,20],[85,13,0,20],[85,14,1,10],[85,15,2,3],[85,16,1,40],[85,17,1,10],[85,18,0,20],[85,19,0,20],[85,20,0,20],[85,21,0,20],[85,22,1,10],[85,23,1,40],[85,24,1,40],[85,25,1,10],[85,26,1,10],[85,27,1,40],[85,28,0,20],[85,29,0,20],[85,30,1,34],[85,31,2,3],[85,32,0,80],[85,33,0,80],[85,34,0,20],[85,35,0,20],[85,36,0,68],[85,37,0,68],[85,38,1,10],[85,39,1,40],[85,40,0,80],[85,41,0,80],[85,42,0,20],[85,43,0,20],[85,44,0,20],[85,45,0,20],[85,46,0,80],[85,47,0,80],[85,48,0,80],[85,49,0,80],[85,50,0,20],[85,51,0,20],[85,52,0,20],[85,53,0,20],[85,54,0,80],[85,55,0,80],[85,56,0,80],[85,57,0,80],[85,58,0,20],[85,59,0,20],[85,60,0,68],[85,61,0,68],[85,62,2,6],[85,63,2,3],[85,64,3,3],[85,65,2,65],[85,66,0,68],[85,67,0,68],[85,68,0,20],[85,69,0,20],[85,70,0,80],[85,71,0,80],[85,72,0,80],[85,73,0,80],[85,74,0,20],[85,75,0,20],[85,76,0,20],[85,77,0,20],[85,78,0,80],[85,79,0,80],[85,80,0,80],[85,81,0,80],[85,82,0,20],[85,83,0,20],[85,84,0,20],[85,85,0,20],[85,86,0,80],[85,87,0,80],[85,88,1,40],[85,89,1,10],[85,90,0,68],[85,91,0,68],[85,92,0,20],[85,93,0,20],[85,94,0,80],[85,95,0,80],[85,96,2,96],[85,97,1,34],[85,98,0,20],[85,99,0,20],[85,100,1,40],[85,101,1,10],[85,102,1,10],[85,103,1,40],[85,104,1,40],[85,105,1,10],[85,106,0,20],[85,107,0,20],[85,108,0,20],[85,109,0,20],[85,110,1,10],[85,111,1,40],[85,112,2,48],[85,113,1,10],[85,114,0,20],[85,115,0,20],[85,116,0,20],[85,117,0,20],[85,118,1,10],[85,119,2,3],[85,120,2,24],[85,121,1,10],[85,122,0,20],[85,123,0,20],[85,124,2,12],[85,125,1,10],[85,126,2,6],[86,0,3,5],[86,1,3,6],[86,2,0,6],[86,3,2,3],[86,4,0,20],[86,5,0,6],[86,6,0,6],[86,7,0,20],[86,8,0,20],[86,9,0,6],[86,10,0,6],[86,11,0,20],[86,12,0,20],[86,13,0,6],[86,14,0,6],[86,15,0,20],[86,16,0,20],[86,17,0,6],[86,18,0,6],[86,19,0,20],[86,20,0,20],[86,21,0,6],[86,22,0,6],[86,23,0,20],[86,24,1,40],[86,25,0,6],[86,26,0,6],[86,27,1,40],[86,28,0,20],[86,29,0,6],[86,30,0,6],[86,31,2,5],[86,32,0,80],[86,33,0,6],[86,34,0,6],[86,35,0,20],[86,36,0,68],[86,37,0,6],[86,38,0,6],[86,39,0,68],[86,40,0,20],[86,41,0,6],[86,42,0,6],[86,43,0,20],[86,44,0,20],[86,45,0,6],[86,46,0,6],[86,47,0,20],[86,48,0,20],[86,49,0,6],[86,50,0,6],[86,51,0,20],[86,52,0,20],[86,53,0,6],[86,54,0,6],[86,55,0,20],[86,56,0,20],[86,57,0,6],[86,58,0,6],[86,59,0,20],[86,60,0,68],[86,61,0,6],[86,62,0,6],[86,63,2,5],[86,64,3,5],[86,65,0,6],[86,66,0,6],[86,67,0,68],[86,68,0,20],[86,69,0,6],[86,70,0,6],[86,71,0,20],[86,72,0,20],[86,73,0,6],[86,74,0,6],[86,75,0,20],[86,76,0,20],[86,77,0,6],[86,78,0,6],[86,79,0,20],[86,80,0,20],[86,81,0,6],[86,82,0,6],[86,83,0,20],[86,84,0,20],[86,85,0,6],[86,86,0,6],[86,87,0,20],[86,88,0,68],[86,89,0,6],[86,90,0,6],[86,91,0,68],[86,92,0,20],[86,93,0,6],[86,94,0,6],[86,95,0,80],[86,96,2,96],[86,97,0,6],[86,98,0,6],[86,99,0,20],[86,100,1,40],[86,101,0,6],[86,102,0,6],[86,103,1,40],[86,104,0,20],[86,105,0,6],[86,106,0,6],[86,107,0,20],[86,108,0,20],[86,109,0,6],[86,110,0,6],[86,111,0,20],[86,112,0,20],[86,113,0,6],[86,114,0,6],[86,115,0,20],[86,116,0,20],[86,117,0,6],[86,118,0,6],[86,119,0,20],[86,120,0,20],[86,121,0,6],[86,122,0,6],[86,123,0,20],[86,124,2,12],[86,125,0,6],[86,126,2,6],[86,127,2,5],[87,0,3,12],[87,1,3,6],[87,2,0,6],[87,3,3,12],[87,4,0,20],[87,5,0,6],[87,6,0,6],[87,7,0,20],[87,8,0,20],[87,9,0,6],[87,10,0,6],[87,11,0,20],[87,12,0,20],[87,13,0,6],[87,14,0,6],[87,15,0,20],[87,16,0,20],[87,17,0,6],[87,18,0,6],[87,19,0,20],[87,20,0,20],[87,21,0,6],[87,22,0,6],[87,23,0,20],[87,24,1,40],[87,25,0,6],[87,26,0,6],[87,27,1,40],[87,28,0,20],[87,29,0,6],[87,30,0,6],[87,31,2,12],[87,32,0,80],[87,33,0,6],[87,34,0,6],[87,35,0,20],[87,36,0,68],[87,37,0,6],[87,38,0,6],[87,39,0,68],[87,40,0,20],[87,41,0,6],[87,42,0,6],[87,43,0,20],[87,44,0,20],[87,45,0,6],[87,46,0,6],[87,47,0,20],[87,48,0,20],[87,49,0,6],[87,50,0,6],[87,51,0,20],[87,52,0,20],[87,53,0,6],[87,54,0,6],[87,55,0,20],[87,56,0,20],[87,57,0,6],[87,58,0,6],[87,59,0,20],[87,60,0,68],[87,61,0,6],[87,62,0,6],[87,63,2,12],[87,64,3,12],[87,65,0,6],[87,66,0,6],[87,67,0,68],[87,68,0,20],[87,69,0,6],[87,70,0,6],[87,71,0,20],[87,72,0,20],[87,73,0,6],[87,74,0,6],[87,75,0,20],[87,76,0,20],[87,77,0,6],[87,78,0,6],[87,79,0,20],[87,80,0,20],[87,81,0,6],[87,82,0,6],[87,83,0,20],[87,84,0,20],[87,85,0,6],[87,86,0,6],[87,87,0,20],[87,88,0,68],[87,89,0,6],[87,90,0,6],[87,91,0,68],[87,92,0,20],[87,93,0,6],[87,94,0,6],[87,95,0,80],[87,96,2,96],[87,97,0,6],[87,98,0,6],[87,99,0,20],[87,100,1,40],[87,101,0,6],[87,102,0,6],[87,103,1,40],[87,104,0,20],[87,105,0,6],[87,106,0,6],[87,107,0,20],[87,108,0,20],[87,109,0,6],[87,110,0,6],[87,111,0,20],[87,112,0,20],[87,113,0,6],[87,114,0,6],[87,115,0,20],[87,116,0,20],[87,117,0,6],[87,118,0,6],[87,119,0,20],[87,120,0,20],[87,121,0,6],[87,122,0,6],[87,123,0,20],[87,124,2,12],[87,125,0,6],[87,126,2,6],[87,127,2,12],[88,0,3,20],[88,1,3,6],[88,2,0,24],[88,3,0,24],[88,4,0,24],[88,5,0,24],[88,6,0,24],[88,7,0,24],[88,8,0,24],[88,9,0,24],[88,10,0,24],[88,11,0,24],[88,12,0,24],[88,13,0,24],[88,14,0,24],[88,15,0,24],[88,16,0,24],[88,17,0,24],[88,18,0,24],[88,19,0,24],[88,20,0,24],[88,21,0,24],[88,22,0,24],[88,23,0,24],[88,24,0,24],[88,25,0,24],[88,26,0,24],[88,27,0,24],[88,28,0,24],[88,29,0,24],[88,30,0,24],[88,31,0,24],[88,32,0,24],[88,33,0,24],[88,34,0,24],[88,35,0,24],[88,36,0,24],[88,37,0,24],[88,38,0,24],[88,39,0,24],[88,40,0,24],[88,41,0,24],[88,42,0,24],[88,43,0,24],[88,44,0,24],[88,45,0,24],[88,46,0,24],[88,47,0,24],[88,48,0,24],[88,49,0,24],[88,50,0,24],[88,51,0,24],[88,52,0,24],[88,53,0,24],[88,54,0,24],[88,55,0,24],[88,56,0,24],[88,57,0,24],[88,58,0,24],[88,59,0,24],[88,60,0,24],[88,61,0,24],[88,62,0,72],[88,63,2,20],[88,64,3,20],[88,65,0,72],[88,66,0,24],[88,67,0,24],[88,68,0,24],[88,69,0,24],[88,70,0,24],[88,71,0,24],[88,72,0,24],[88,73,0,24],[88,74,0,24],[88,75,0,24],[88,76,0,24],[88,77,0,24],[88,78,0,24],[88,79,0,24],[88,80,0,24],[88,81,0,24],[88,82,0,24],[88,83,0,24],[88,84,0,24],[88,85,0,24],[88,86,0,24],[88,87,0,24],[88,88,0,24],[88,89,0,24],[88,90,0,24],[88,91,0,24],[88,92,0,24],[88,93,0,24],[88,94,0,24],[88,95,0,24],[88,96,0,24],[88,97,0,24],[88,98,0,24],[88,99,0,24],[88,100,0,24],[88,101,0,24],[88,102,0,24],[88,103,0,24],[88,104,0,24],[88,105,0,24],[88,106,0,24],[88,107,0,24],[88,108,0,24],[88,109,0,24],[88,110,0,24],[88,111,0,24],[88,112,0,24],[88,113,0,24],[88,114,0,24],[88,115,0,24],[88,116,0,24],[88,117,0,24],[88,118,0,24],[88,119,0,24],[88,120,0,24],[88,121,0,24],[88,122,0,24],[88,123,0,24],[88,124,0,24],[88,125,0,24],[88,126,2,6],[88,127,2,20],[89,0,3,5],[89,1,3,6],[89,2,0,24],[89,3,0,24],[89,4,0,24],[89,5,0,24],[89,6,0,24],[89,7,0,24],[89,8,0,24],[89,9,0,24],[89,10,0,24],[89,11,0,24],[89,12,0,24],[89,13,0,24],[89,14,0,24],[89,15,0,24],[89,16,0,24],[89,17,0,24],[89,18,0,24],[89,19,0,24],[89,20,0,24],[89,21,0,24],[89,22,0,24],[89,23,0,24],[89,24,0,24],[89,25,0,24],[89,26,0,24],[89,27,0,24],[89,28,0,24],[89,29,0,24],[89,30,0,24],[89,31,0,24],[89,32,0,24],[89,33,0,24],[89,34,0,24],[89,35,0,24],[89,36,0,24],[89,37,0,24],[89,38,0,24],[89,39,0,24],[89,40,0,24],[89,41,0,24],[89,42,0,24],[89,43,0,24],[89,44,0,24],[89,45,0,24],[89,46,0,24],[89,47,0,24],[89,48,0,24],[89,49,0,24],[89,50,0,24],[89,51,0,24],[89,52,0,24],[89,53,0,24],[89,54,0,24],[89,55,0,24],[89,56,0,24],[89,57,0,24],[89,58,0,24],[89,59,0,24],[89,60,0,24],[89,61,0,24],[89,62,0,72],[89,63,2,5],[89,64,3,5],[89,65,0,72],[89,66,0,24],[89,67,0,24],[89,68,0,24],[89,69,0,24],[89,70,0,24],[89,71,0,24],[89,72,0,24],[89,73,0,24],[89,74,0,24],[89,75,0,24],[89,76,0,24],[89,77,0,24],[89,78,0,24],[89,79,0,24],[89,80,0,24],[89,81,0,24],[89,82,0,24],[89,83,0,24],[89,84,0,24],[89,85,0,24],[89,86,0,24],[89,87,0,24],[89,88,0,24],[89,89,0,24],[89,90,0,24],[89,91,0,24],[89,92,0,24],[89,93,0,24],[89,94,0,24],[89,95,0,24],[89,96,0,24],[89,97,0,24],[89,98,0,24],[89,99,0,24],[89,100,0,24],[89,101,0,24],[89,102,0,24],[89,103,0,24],[89,104,0,24],[89,105,0,24],[89,106,0,24],[89,107,0,24],[89,108,0,24],[89,109,0,24],[89,110,0,24],[89,111,0,24],[89,112,0,24],[89,113,0,24],[89,114,0,24],[89,115,0,24],[89,116,0,24],[89,117,0,24],[89,118,0,24],[89,119,0,24],[89,120,0,24],[89,121,0,24],[89,122,0,24],[89,123,0,24],[89,124,0,24],[89,125,0,24],[89,126,2,6],[89,127,2,5],[90,0,3,3],[90,1,3,6],[90,2,0,10],[90,3,0,24],[90,4,0,24],[90,5,0,10],[90,6,0,10],[90,7,0,24],[90,8,0,24],[90,9,0,10],[90,10,0,10],[90,11,0,24],[90,12,0,24],[90,13,0,10],[90,14,0,10],[90,15,0,24],[90,16,0,24],[90,17,0,10],[90,18,0,10],[90,19,0,24],[90,20,0,24],[90,21,0,10],[90,22,0,10],[90,23,0,24],[90,24,0,24],[90,25,0,10],[90,26,0,10],[90,27,0,24],[90,28,0,24],[90,29,0,10],[90,30,0,10],[90,31,0,24],[90,32,0,24],[90,33,0,10],[90,34,0,10],[90,35,0,24],[90,36,0,24],[90,37,0,10],[90,38,0,10],[90,39,0,24],[90,40,0,24],[90,41,0,10],[90,42,0,10],[90,43,0,24],[90,44,0,24],[90,45,0,10],[90,46,0,10],[90,47,0,24],[90,48,0,24],[90,49,0,10],[90,50,0,10],[90,51,0,24],[90,52,0,24],[90,53,0,10],[90,54,0,10],[90,55,0,24],[90,56,0,24],[90,57,0,10],[90,58,0,10],[90,59,0,24],[90,60,0,24],[90,61,0,10],[90,63,2,3],[90,64,3,3],[90,66,0,10],[90,67,0,24],[90,68,0,24],[90,69,0,10],[90,70,0,10],[90,71,0,24],[90,72,0,24],[90,73,0,10],[90,74,0,10],[90,75,0,24],[90,76,0,24],[90,77,0,10],[90,78,0,10],[90,79,0,24],[90,80,0,24],[90,81,0,10],[90,82,0,10],[90,83,0,24],[90,84,0,24],[90,85,0,10],[90,86,0,10],[90,87,0,24],[90,88,0,24],[90,89,0,10],[90,90,0,10],[90,91,0,24],[90,92,0,24],[90,93,0,10],[90,94,0,10],[90,95,0,24],[90,96,0,24],[90,97,0,10],[90,98,0,10],[90,99,0,24],[90,100,0,24],[90,101,0,10],[90,102,0,10],[90,103,0,24],[90,104,0,24],[90,105,0,10],[90,106,0,10],[90,107,0,24],[90,108,0,24],[90,109,0,10],[90,110,0,10],[90,111,0,24],[90,112,0,24],[90,113,0,10],[90,114,0,10],[90,115,0,24],[90,116,0,24],[90,117,0,10],[90,118,0,10],[90,119,0,24],[90,120,0,24],[90,121,0,10],[90,122,0,10],[90,123,0,24],[90,124,0,24],[90,125,0,10],[90,126,2,6],[90,127,2,3],[91,0,3,6],[91,1,3,6],[91,2,0,10],[91,3,0,24],[91,4,0,24],[91,5,0,10],[91,6,0,10],[91,7,0,24],[91,8,0,24],[91,9,0,10],[91,10,0,10],[91,11,0,24],[91,12,0,24],[91,13,0,10],[91,14,0,10],[91,15,0,24],[91,16,0,24],[91,17,0,10],[91,18,0,10],[91,19,0,24],[91,20,0,24],[91,21,0,10],[91,22,0,10],[91,23,0,24],[91,24,0,24],[91,25,0,10],[91,26,0,10],[91,27,0,24],[91,28,0,24],[91,29,0,10],[91,30,0,10],[91,31,0,24],[91,32,0,24],[91,33,0,10],[91,34,0,10],[91,35,0,24],[91,36,0,24],[91,37,0,10],[91,38,0,10],[91,39,0,24],[91,40,0,24],[91,41,0,10],[91,42,0,10],[91,43,0,24],[91,44,0,24],[91,45,0,10],[91,46,0,10],[91,47,0,24],[91,48,0,24],[91,49,0,10],[91,50,0,10],[91,51,0,24],[91,52,0,24],[91,53,0,10],[91,54,0,10],[91,55,0,24],[91,56,0,24],[91,57,0,10],[91,58,0,10],[91,59,0,24],[91,60,0,24],[91,61,0,10],[91,63,2,6],[91,64,3,6],[91,66,0,10],[91,67,0,24],[91,68,0,24],[91,69,0,10],[91,70,0,10],[91,71,0,24],[91,72,0,24],[91,73,0,10],[91,74,0,10],[91,75,0,24],[91,76,0,24],[91,77,0,10],[91,78,0,10],[91,79,0,24],[91,80,0,24],[91,81,0,10],[91,82,0,10],[91,83,0,24],[91,84,0,24],[91,85,0,10],[91,86,0,10],[91,87,0,24],[91,88,0,24],[91,89,0,10],[91,90,0,10],[91,91,0,24],[91,92,0,24],[91,93,0,10],[91,94,0,10],[91,95,0,24],[91,96,0,24],[91,97,0,10],[91,98,0,10],[91,99,0,24],[91,100,0,24],[91,101,0,10],[91,102,0,10],[91,103,0,24],[91,104,0,24],[91,105,0,10],[91,106,0,10],[91,107,0,24],[91,108,0,24],[91,109,0,10],[91,110,0,10],[91,111,0,24],[91,112,0,24],[91,113,0,10],[91,114,0,10],[91,115,0,24],[91,116,0,24],[91,117,0,10],[91,118,0,10],[91,119,0,24],[91,120,0,24],[91,121,0,10],[91,122,0,10],[91,123,0,24],[91,124,0,24],[91,125,0,10],[91,126,2,6],[91,127,2,6],[92,0,3,6],[92,1,3,6],[92,2,0,12],[92,3,0,12],[92,4,0,12],[92,5,0,12],[92,6,0,12],[92,7,0,12],[92,8,0,24],[92,9,0,12],[92,10,0,12],[92,11,0,12],[92,12,0,20],[92,13,0,20],[92,14,0,12],[92,15,0,12],[92,16,0,12],[92,17,0,12],[92,18,0,20],[92,19,0,20],[92,20,0,12],[92,21,0,12],[92,22,0,12],[92,23,0,12],[92,24,0,12],[92,25,0,12],[92,26,0,12],[92,27,0,12],[92,28,0,12],[92,29,0,12],[92,30,2,6],[92,31,2,6],[92,32,0,80],[92,33,0,80],[92,34,0,12],[92,35,0,12],[92,36,0,12],[92,37,0,12],[92,38,0,12],[92,39,0,12],[92,40,0,12],[92,41,0,12],[92,42,0,12],[92,43,0,12],[92,44,0,20],[92,45,0,20],[92,46,0,12],[92,47,0,12],[92,48,0,12],[92,49,0,12],[92,50,0,20],[92,51,0,20],[92,52,0,12],[92,53,0,12],[92,54,0,12],[92,55,0,24],[92,56,0,12],[92,57,0,12],[92,58,0,12],[92,59,0,12],[92,60,0,12],[92,61,0,12],[92,62,2,6],[92,63,2,6],[92,64,3,6],[92,65,3,6],[92,66,0,12],[92,67,0,12],[92,68,0,12],[92,69,0,12],[92,70,0,12],[92,71,0,12],[92,72,0,24],[92,73,0,12],[92,74,0,12],[92,75,0,12],[92,76,0,20],[92,77,0,20],[92,78,0,12],[92,79,0,12],[92,80,0,12],[92,81,0,12],[92,82,0,20],[92,83,0,20],[92,84,0,12],[92,85,0,12],[92,86,0,12],[92,87,0,12],[92,88,0,12],[92,89,0,12],[92,90,0,12],[92,91,0,12],[92,92,0,12],[92,93,0,12],[92,94,0,80],[92,95,0,80],[92,96,2,96],[92,97,2,96],[92,98,0,12],[92,99,0,12],[92,100,0,12],[92,101,0,12],[92,102,0,12],[92,103,0,12],[92,104,0,12],[92,105,0,12],[92,106,0,12],[92,107,0,12],[92,108,0,20],[92,109,0,20],[92,110,0,12],[92,111,0,12],[92,112,0,12],[92,113,0,12],[92,114,0,20],[92,115,0,20],[92,116,0,12],[92,117,0,12],[92,118,0,12],[92,119,0,24],[92,120,0,12],[92,121,0,12],[92,122,0,12],[92,123,0,12],[92,124,0,12],[92,125,0,12],[92,126,2,6],[92,127,2,6],[93,0,3,3],[93,1,3,6],[93,2,0,12],[93,3,0,12],[93,4,0,12],[93,5,0,12],[93,6,0,12],[93,7,0,12],[93,8,0,24],[93,9,0,12],[93,10,0,12],[93,11,0,12],[93,12,0,20],[93,13,0,20],[93,14,0,12],[93,15,0,12],[93,16,0,12],[93,17,0,12],[93,18,0,20],[93,19,0,20],[93,20,0,12],[93,21,0,12],[93,22,0,12],[93,23,0,12],[93,24,0,12],[93,25,0,12],[93,26,0,12],[93,27,0,12],[93,28,0,12],[93,29,0,12],[93,30,2,6],[93,31,2,3],[93,32,0,80],[93,33,0,80],[93,34,0,12],[93,35,0,12],[93,36,0,12],[93,37,0,12],[93,38,0,12],[93,39,0,12],[93,40,0,12],[93,41,0,12],[93,42,0,12],[93,43,0,12],[93,44,0,20],[93,45,0,20],[93,46,0,12],[93,47,0,12],[93,48,0,12],[93,49,0,12],[93,50,0,20],[93,51,0,20],[93,52,0,12],[93,53,0,12],[93,54,0,12],[93,55,0,24],[93,56,0,12],[93,57,0,12],[93,58,0,12],[93,59,0,12],[93,60,0,12],[93,61,0,12],[93,62,2,6],[93,63,2,3],[93,64,3,3],[93,65,3,6],[93,66,0,12],[93,67,0,12],[93,68,0,12],[93,69,0,12],[93,70,0,12],[93,71,0,12],[93,72,0,24],[93,73,0,12],[93,74,0,12],[93,75,0,12],[93,76,0,20],[93,77,0,20],[93,78,0,12],[93,79,0,12],[93,80,0,12],[93,81,0,12],[93,82,0,20],[93,83,0,20],[93,84,0,12],[93,85,0,12],[93,86,0,12],[93,87,0,12],[93,88,0,12],[93,89,0,12],[93,90,0,12],[93,91,0,12],[93,92,0,12],[93,93,0,12],[93,94,0,80],[93,95,0,80],[93,96,2,96],[93,97,2,96],[93,98,0,12],[93,99,0,12],[93,100,0,12],[93,101,0,12],[93,102,0,12],[93,103,0,12],[93,104,0,12],[93,105,0,12],[93,106,0,12],[93,107,0,12],[93,108,0,20],[93,109,0,20],[93,110,0,12],[93,111,0,12],[93,112,0,12],[93,113,0,12],[93,114,0,20],[93,115,0,20],[93,116,0,12],[93,117,0,12],[93,118,0,12],[93,119,0,24],[93,120,0,12],[93,121,0,12],[93,122,0,12],[93,123,0,12],[93,124,0,12],[93,125,0,12],[93,126,2,6],[93,127,2,3],[94,0,3,48],[94,1,3,48],[94,2,0,6],[94,3,0,12],[94,4,0,12],[94,5,0,12],[94,6,0,10],[94,7,0,24],[94,8,0,24],[94,9,0,10],[94,10,0,6],[94,11,0,12],[94,12,0,20],[94,13,0,6],[94,14,0,24],[94,15,0,24],[94,16,0,24],[94,17,0,24],[94,18,0,6],[94,19,0,20],[94,20,0,12],[94,21,0,6],[94,22,0,10],[94,23,0,24],[94,24,0,24],[94,25,0,10],[94,26,0,6],[94,27,0,12],[94,28,0,12],[94,29,0,6],[94,30,2,24],[94,31,2,24],[94,32,0,80],[94,33,0,80],[94,34,0,6],[94,35,0,12],[94,36,0,12],[94,37,0,6],[94,38,0,10],[94,39,0,24],[94,40,0,24],[94,41,0,10],[94,42,0,6],[94,43,0,12],[94,44,0,20],[94,45,0,6],[94,46,0,24],[94,47,0,24],[94,48,0,24],[94,49,0,24],[94,50,0,6],[94,51,0,20],[94,52,0,12],[94,53,0,6],[94,54,0,10],[94,55,0,24],[94,56,0,24],[94,57,0,10],[94,58,0,6],[94,59,0,12],[94,60,0,12],[94,61,0,6],[94,62,0,80],[94,63,2,48],[94,64,3,48],[94,65,0,80],[94,66,0,6],[94,67,0,12],[94,68,0,12],[94,69,0,6],[94,70,0,10],[94,71,0,24],[94,72,0,24],[94,73,0,10],[94,74,0,6],[94,75,0,12],[94,76,0,20],[94,77,0,6],[94,78,0,24],[94,79,0,24],[94,80,0,24],[94,81,0,24],[94,82,0,6],[94,83,0,20],[94,84,0,12],[94,85,0,6],[94,86,0,10],[94,87,0,24],[94,88,0,24],[94,89,0,10],[94,90,0,6],[94,91,0,12],[94,92,0,12],[94,93,0,6],[94,94,0,80],[94,95,0,80],[94,96,2,96],[94,97,2,96],[94,98,0,6],[94,99,0,12],[94,100,0,12],[94,101,0,6],[94,102,0,10],[94,103,0,24],[94,104,0,24],[94,105,0,10],[94,106,0,6],[94,107,0,12],[94,108,0,20],[94,109,0,6],[94,110,0,24],[94,111,0,24],[94,112,0,24],[94,113,0,24],[94,114,0,6],[94,115,0,20],[94,116,0,12],[94,117,0,6],[94,118,0,10],[94,119,0,24],[94,120,0,24],[94,121,0,10],[94,122,0,12],[94,123,0,12],[94,124,0,12],[94,125,0,6],[94,126,2,48],[94,127,2,48],[95,0,3,48],[95,1,3,48],[95,2,0,6],[95,3,0,12],[95,4,0,12],[95,5,0,12],[95,6,0,10],[95,7,0,24],[95,8,0,24],[95,9,0,10],[95,10,0,6],[95,11,0,12],[95,12,0,20],[95,13,0,6],[95,14,0,24],[95,15,0,24],[95,16,0,24],[95,17,0,24],[95,18,0,6],[95,19,0,20],[95,20,0,12],[95,21,0,6],[95,22,0,10],[95,23,0,24],[95,24,0,24],[95,25,0,10],[95,26,0,6],[95,27,0,12],[95,28,0,12],[95,29,0,6],[95,30,2,24],[95,31,2,24],[95,32,0,80],[95,33,0,80],[95,34,0,6],[95,35,0,12],[95,36,0,12],[95,37,0,6],[95,38,0,10],[95,39,0,24],[95,40,0,24],[95,41,0,10],[95,42,0,6],[95,43,0,12],[95,44,0,20],[95,45,0,6],[95,46,0,24],[95,47,0,24],[95,48,0,24],[95,49,0,24],[95,50,0,6],[95,51,0,20],[95,52,0,12],[95,53,0,6],[95,54,0,10],[95,55,0,24],[95,56,0,24],[95,57,0,10],[95,58,0,6],[95,59,0,12],[95,60,0,12],[95,61,0,6],[95,62,0,80],[95,63,2,48],[95,64,3,48],[95,65,0,80],[95,66,0,6],[95,67,0,12],[95,68,0,12],[95,69,0,6],[95,70,0,10],[95,71,0,24],[95,72,0,24],[95,73,0,10],[95,74,0,6],[95,75,0,12],[95,76,0,20],[95,77,0,6],[95,78,0,24],[95,79,0,24],[95,80,0,24],[95,81,0,24],[95,82,0,6],[95,83,0,20],[95,84,0,12],[95,85,0,6],[95,86,0,10],[95,87,0,24],[95,88,0,24],[95,89,0,10],[95,90,0,6],[95,91,0,12],[95,92,0,12],[95,93,0,6],[95,94,0,80],[95,95,0,80],[95,96,2,96],[95,97,2,96],[95,98,0,6],[95,99,0,12],[95,100,0,12],[95,101,0,6],[95,102,0,10],[95,103,0,24],[95,104,0,24],[95,105,0,10],[95,106,0,6],[95,107,0,12],[95,108,0,20],[95,109,0,6],[95,110,0,24],[95,111,0,24],[95,112,0,24],[95,113,0,24],[95,114,0,6],[95,115,0,20],[95,116,0,12],[95,117,0,6],[95,118,0,10],[95,119,0,24],[95,120,0,24],[95,121,0,10],[95,122,0,12],[95,123,0,12],[95,124,0,12],[95,125,0,6],[95,126,2,48],[95,127,2,48],[96,0,3,80],[96,1,3,80],[96,2,1,6],[96,3,1,12],[96,4,1,12],[96,5,1,12],[96,6,1,10],[96,7,1,24],[96,8,1,24],[96,9,1,10],[96,10,1,6],[96,11,1,12],[96,12,1,20],[96,13,1,6],[96,14,1,24],[96,15,1,24],[96,16,1,24],[96,17,1,24],[96,18,1,6],[96,19,1,20],[96,20,1,12],[96,21,1,6],[96,22,1,10],[96,23,1,24],[96,24,1,24],[96,25,1,10],[96,26,1,6],[96,27,1,12],[96,28,1,12],[96,29,1,6],[96,30,2,24],[96,31,2,24],[96,32,0,96],[96,33,0,96],[96,34,0,96],[96,35,0,96],[96,36,0,96],[96,37,0,96],[96,38,0,96],[96,39,0,96],[96,40,0,96],[96,41,0,96],[96,42,0,96],[96,43,0,96],[96,44,0,96],[96,45,0,96],[96,46,0,96],[96,47,0,96],[96,48,0,96],[96,49,0,96],[96,50,0,96],[96,51,0,96],[96,52,0,96],[96,53,0,96],[96,54,0,96],[96,55,0,96],[96,56,0,96],[96,57,0,96],[96,58,0,96],[96,59,0,96],[96,60,0,96],[96,61,0,96],[96,62,0,96],[96,63,2,48],[96,64,3,48],[96,65,0,96],[96,66,0,96],[96,67,0,96],[96,68,0,96],[96,69,0,96],[96,70,0,96],[96,71,0,96],[96,72,0,96],[96,73,0,96],[96,74,0,96],[96,75,0,96],[96,76,0,96],[96,77,0,96],[96,78,0,96],[96,79,0,96],[96,80,0,96],[96,81,0,96],[96,82,0,96],[96,83,0,96],[96,84,0,96],[96,85,0,96],[96,86,0,96],[96,87,0,96],[96,88,0,96],[96,89,0,96],[96,90,0,96],[96,91,0,96],[96,92,0,96],[96,93,0,96],[96,94,0,96],[96,95,0,96],[96,96,2,96],[96,97,2,96],[96,98,1,6],[96,99,1,12],[96,100,1,12],[96,101,1,6],[96,102,1,10],[96,103,1,24],[96,104,1,24],[96,105,1,10],[96,106,1,6],[96,107,1,12],[96,108,1,20],[96,109,1,6],[96,110,1,24],[96,111,1,24],[96,112,1,24],[96,113,1,24],[96,114,1,6],[96,115,1,20],[96,116,1,12],[96,117,1,6],[96,118,1,10],[96,119,1,24],[96,120,1,24],[96,121,1,10],[96,122,1,12],[96,123,1,12],[96,124,1,12],[96,125,1,6],[96,126,2,80],[96,127,2,80],[97,0,3,24],[97,1,3,24],[97,2,1,6],[97,3,1,12],[97,4,1,12],[97,5,1,12],[97,6,1,10],[97,7,1,24],[97,8,1,24],[97,9,1,10],[97,10,1,6],[97,11,1,12],[97,12,1,20],[97,13,1,6],[97,14,1,24],[97,15,1,24],[97,16,1,24],[97,17,1,24],[97,18,1,6],[97,19,1,20],[97,20,1,12],[97,21,1,6],[97,22,1,10],[97,23,1,24],[97,24,1,24],[97,25,1,10],[97,26,1,6],[97,27,1,12],[97,28,1,12],[97,29,1,6],[97,30,2,24],[97,31,2,24],[97,32,0,96],[97,33,0,96],[97,34,0,96],[97,35,0,96],[97,36,0,96],[97,37,0,96],[97,38,0,96],[97,39,0,96],[97,40,0,96],[97,41,0,96],[97,42,0,96],[97,43,0,96],[97,44,0,96],[97,45,0,96],[97,46,0,96],[97,47,0,96],[97,48,0,96],[97,49,0,96],[97,50,0,96],[97,51,0,96],[97,52,0,96],[97,53,0,96],[97,54,0,96],[97,55,0,96],[97,56,0,96],[97,57,0,96],[97,58,0,96],[97,59,0,96],[97,60,0,96],[97,61,0,96],[97,62,0,96],[97,63,2,24],[97,64,3,24],[97,65,0,96],[97,66,0,96],[97,67,0,96],[97,68,0,96],[97,69,0,96],[97,70,0,96],[97,71,0,96],[97,72,0,96],[97,73,0,96],[97,74,0,96],[97,75,0,96],[97,76,0,96],[97,77,0,96],[97,78,0,96],[97,79,0,96],[97,80,0,96],[97,81,0,96],[97,82,0,96],[97,83,0,96],[97,84,0,96],[97,85,0,96],[97,86,0,96],[97,87,0,96],[97,88,0,96],[97,89,0,96],[97,90,0,96],[97,91,0,96],[97,92,0,96],[97,93,0,96],[97,94,0,96],[97,95,0,96],[97,96,2,96],[97,97,2,96],[97,98,1,6],[97,99,1,12],[97,100,1,12],[97,101,1,6],[97,102,1,10],[97,103,1,24],[97,104,1,24],[97,105,1,10],[97,106,1,6],[97,107,1,12],[97,108,1,20],[97,109,1,6],[97,110,1,24],[97,111,1,24],[97,112,1,24],[97,113,1,24],[97,114,1,6],[97,115,1,20],[97,116,1,12],[97,117,1,6],[97,118,1,10],[97,119,1,24],[97,120,1,24],[97,121,1,10],[97,122,1,12],[97,123,1,12],[97,124,1,12],[97,125,1,6],[97,126,2,24],[97,127,2,24],[98,0,3,3],[98,1,3,6],[98,2,0,34],[98,3,1,12],[98,4,1,12],[98,5,0,34],[98,6,0,34],[98,7,1,12],[98,8,1,12],[98,9,0,34],[98,10,0,34],[98,11,1,12],[98,12,1,20],[98,13,0,34],[98,14,0,34],[98,15,1,12],[98,16,1,12],[98,17,0,34],[98,18,0,34],[98,19,1,20],[98,20,1,12],[98,21,0,34],[98,22,0,34],[98,23,1,12],[98,24,1,12],[98,25,0,34],[98,26,0,34],[98,27,1,12],[98,28,1,12],[98,29,0,34],[98,30,2,6],[98,31,2,3],[98,32,0,96],[98,33,0,96],[98,34,0,34],[98,35,0,96],[98,36,0,96],[98,37,0,34],[98,38,0,34],[98,39,0,96],[98,40,0,96],[98,41,0,34],[98,42,0,34],[98,43,0,96],[98,44,0,96],[98,45,0,34],[98,46,0,34],[98,47,0,96],[98,48,0,96],[98,49,0,34],[98,50,0,34],[98,51,0,96],[98,52,0,96],[98,53,0,34],[98,54,0,34],[98,55,0,96],[98,56,0,96],[98,57,0,34],[98,58,0,34],[98,59,0,96],[98,60,0,96],[98,61,0,34],[98,62,0,96],[98,63,2,3],[98,64,3,3],[98,65,0,96],[98,66,0,34],[98,67,0,96],[98,68,0,96],[98,69,0,34],[98,70,0,34],[98,71,0,96],[98,72,0,96],[98,73,0,34],[98,74,0,34],[98,75,0,96],[98,76,0,96],[98,77,0,34],[98,78,0,34],[98,79,0,96],[98,80,0,96],[98,81,0,34],[98,82,0,34],[98,83,0,96],[98,84,0,96],[98,85,0,34],[98,86,0,34],[98,87,0,96],[98,88,0,96],[98,89,0,34],[98,90,0,34],[98,91,0,96],[98,92,0,96],[98,93,0,34],[98,94,0,96],[98,95,0,96],[98,96,2,96],[98,97,2,96],[98,98,0,34],[98,99,1,12],[98,100,1,12],[98,101,0,34],[98,102,0,34],[98,103,1,12],[98,104,1,12],[98,105,0,34],[98,106,0,34],[98,107,1,12],[98,108,1,20],[98,109,0,34],[98,110,0,34],[98,111,1,12],[98,112,1,12],[98,113,0,34],[98,114,0,34],[98,115,1,20],[98,116,1,12],[98,117,0,34],[98,118,0,34],[98,119,1,12],[98,120,1,12],[98,121,0,34],[98,122,0,34],[98,123,1,12],[98,124,1,12],[98,125,0,34],[98,126,2,6],[98,127,2,3],[99,0,3,6],[99,1,3,6],[99,2,0,34],[99,3,1,12],[99,4,1,12],[99,5,0,34],[99,6,0,34],[99,7,1,12],[99,8,1,12],[99,9,0,34],[99,10,0,34],[99,11,1,12],[99,12,1,20],[99,13,0,34],[99,14,0,34],[99,15,1,12],[99,16,1,12],[99,17,0,34],[99,18,0,34],[99,19,1,20],[99,20,1,12],[99,21,0,34],[99,22,0,34],[99,23,1,12],[99,24,1,12],[99,25,0,34],[99,26,0,34],[99,27,1,12],[99,28,1,12],[99,29,0,34],[99,30,2,6],[99,31,2,6],[99,32,0,96],[99,33,0,96],[99,34,0,34],[99,35,0,96],[99,36,0,96],[99,37,0,34],[99,38,0,34],[99,39,0,96],[99,40,0,96],[99,41,0,34],[99,42,0,34],[99,43,0,96],[99,44,0,96],[99,45,0,34],[99,46,0,34],[99,47,0,96],[99,48,0,96],[99,49,0,34],[99,50,0,34],[99,51,0,96],[99,52,0,96],[99,53,0,34],[99,54,0,34],[99,55,0,96],[99,56,0,96],[99,57,0,34],[99,58,0,34],[99,59,0,96],[99,60,0,96],[99,61,0,34],[99,62,0,96],[99,63,2,6],[99,64,3,6],[99,65,0,96],[99,66,0,34],[99,67,0,96],[99,68,0,96],[99,69,0,34],[99,70,0,34],[99,71,0,96],[99,72,0,96],[99,73,0,34],[99,74,0,34],[99,75,0,96],[99,76,0,96],[99,77,0,34],[99,78,0,34],[99,79,0,96],[99,80,0,96],[99,81,0,34],[99,82,0,34],[99,83,0,96],[99,84,0,96],[99,85,0,34],[99,86,0,34],[99,87,0,96],[99,88,0,96],[99,89,0,34],[99,90,0,34],[99,91,0,96],[99,92,0,96],[99,93,0,34],[99,94,0,96],[99,95,0,96],[99,96,2,96],[99,97,2,96],[99,98,0,34],[99,99,1,12],[99,100,1,12],[99,101,0,34],[99,102,0,34],[99,103,1,12],[99,104,1,12],[99,105,0,34],[99,106,0,34],[99,107,1,12],[99,108,1,20],[99,109,0,34],[99,110,0,34],[99,111,1,12],[99,112,1,12],[99,113,0,34],[99,114,0,34],[99,115,1,20],[99,116,1,12],[99,117,0,34],[99,118,0,34],[99,119,1,12],[99,120,1,12],[99,121,0,34],[99,122,0,34],[99,123,1,12],[99,124,1,12],[99,125,0,34],[99,126,2,6],[99,127,2,6],[100,0,3,6],[100,1,3,6],[100,2,0,36],[100,3,0,36],[100,4,0,36],[100,5,0,36],[100,6,1,10],[100,7,1,24],[100,8,1,24],[100,9,1,10],[100,10,0,36],[100,11,0,36],[100,12,0,36],[100,13,0,36],[100,14,1,10],[100,15,1,24],[100,16,1,24],[100,17,1,10],[100,18,0,36],[100,19,0,36],[100,20,0,36],[100,21,0,36],[100,22,1,10],[100,23,1,24],[100,24,1,24],[100,25,1,10],[100,26,0,36],[100,27,0,36],[100,28,0,36],[100,29,0,36],[100,30,1,10],[100,31,1,24],[100,32,0,96],[100,33,0,96],[100,34,0,36],[100,35,0,36],[100,36,0,36],[100,37,0,36],[100,38,0,96],[100,39,0,96],[100,40,0,96],[100,41,0,96],[100,42,0,36],[100,43,0,36],[100,44,0,36],[100,45,0,36],[100,46,0,96],[100,47,0,96],[100,48,0,96],[100,49,0,96],[100,50,0,36],[100,51,0,36],[100,52,0,36],[100,53,0,36],[100,54,0,96],[100,55,0,96],[100,56,0,96],[100,57,0,96],[100,58,0,36],[100,59,0,36],[100,60,0,36],[100,61,0,36],[100,62,0,96],[100,63,2,6],[100,64,3,6],[100,65,0,96],[100,66,0,36],[100,67,0,36],[100,68,0,36],[100,69,0,36],[100,70,0,96],[100,71,0,96],[100,72,0,96],[100,73,0,96],[100,74,0,36],[100,75,0,36],[100,76,0,36],[100,77,0,36],[100,78,0,96],[100,79,0,96],[100,80,0,96],[100,81,0,96],[100,82,0,36],[100,83,0,36],[100,84,0,36],[100,85,0,36],[100,86,0,96],[100,87,0,96],[100,88,0,96],[100,89,0,96],[100,90,0,36],[100,91,0,36],[100,92,0,36],[100,93,0,36],[100,94,0,96],[100,95,0,96],[100,96,1,24],[100,97,1,10],[100,98,0,36],[100,99,0,36],[100,100,0,36],[100,101,0,36],[100,102,1,10],[100,103,1,24],[100,104,1,24],[100,105,1,10],[100,106,0,36],[100,107,0,36],[100,108,0,36],[100,109,0,36],[100,110,1,10],[100,111,1,24],[100,112,1,24],[100,113,1,10],[100,114,0,36],[100,115,0,36],[100,116,0,36],[100,117,0,36],[100,118,1,10],[100,119,1,24],[100,120,1,24],[100,121,1,10],[100,122,0,36],[100,123,0,36],[100,124,0,36],[100,125,0,36],[100,126,2,6],[100,127,2,6],[101,0,3,3],[101,1,3,6],[101,2,0,36],[101,3,0,36],[101,4,0,36],[101,5,0,36],[101,6,1,10],[101,7,1,24],[101,8,1,24],[101,9,1,10],[101,10,0,36],[101,11,0,36],[101,12,0,36],[101,13,0,36],[101,14,1,10],[101,15,1,24],[101,16,1,24],[101,17,1,10],[101,18,0,36],[101,19,0,36],[101,20,0,36],[101,21,0,36],[101,22,1,10],[101,23,1,24],[101,24,1,24],[101,25,1,10],[101,26,0,36],[101,27,0,36],[101,28,0,36],[101,29,0,36],[101,30,1,10],[101,31,1,24],[101,32,0,96],[101,33,0,96],[101,34,0,36],[101,35,0,36],[101,36,0,36],[101,37,0,36],[101,38,0,96],[101,39,0,96],[101,40,0,96],[101,41,0,96],[101,42,0,36],[101,43,0,36],[101,44,0,36],[101,45,0,36],[101,46,0,96],[101,47,0,96],[101,48,0,96],[101,49,0,96],[101,50,0,36],[101,51,0,36],[101,52,0,36],[101,53,0,36],[101,54,0,96],[101,55,0,96],[101,56,0,96],[101,57,0,96],[101,58,0,36],[101,59,0,36],[101,60,0,36],[101,61,0,36],[101,62,0,96],[101,63,2,3],[101,64,3,3],[101,65,0,96],[101,66,0,36],[101,67,0,36],[101,68,0,36],[101,69,0,36],[101,70,0,96],[101,71,0,96],[101,72,0,96],[101,73,0,96],[101,74,0,36],[101,75,0,36],[101,76,0,36],[101,77,0,36],[101,78,0,96],[101,79,0,96],[101,80,0,96],[101,81,0,96],[101,82,0,36],[101,83,0,36],[101,84,0,36],[101,85,0,36],[101,86,0,96],[101,87,0,96],[101,88,0,96],[101,89,0,96],[101,90,0,36],[101,91,0,36],[101,92,0,36],[101,93,0,36],[101,94,0,96],[101,95,0,96],[101,96,1,24],[101,97,1,10],[101,98,0,36],[101,99,0,36],[101,100,0,36],[101,101,0,36],[101,102,1,10],[101,103,1,24],[101,104,1,24],[101,105,1,10],[101,106,0,36],[101,107,0,36],[101,108,0,36],[101,109,0,36],[101,110,1,10],[101,111,1,24],[101,112,1,24],[101,113,1,10],[101,114,0,36],[101,115,0,36],[101,116,0,36],[101,117,0,36],[101,118,1,10],[101,119,1,24],[101,120,1,24],[101,121,1,10],[101,122,0,36],[101,123,0,36],[101,124,0,36],[101,125,0,36],[101,126,2,6],[101,127,2,3],[102,0,3,5],[102,1,3,6],[102,2,0,6],[102,3,0,36],[102,4,0,36],[102,5,0,6],[102,6,0,6],[102,7,0,36],[102,8,0,36],[102,9,0,6],[102,10,0,6],[102,11,0,36],[102,12,0,36],[102,13,0,6],[102,14,0,6],[102,15,0,36],[102,16,0,36],[102,17,0,6],[102,18,0,6],[102,19,0,36],[102,20,0,36],[102,21,0,6],[102,22,0,6],[102,23,0,36],[102,24,0,36],[102,25,0,6],[102,26,0,6],[102,27,0,36],[102,28,0,36],[102,29,0,6],[102,30,0,6],[102,31,0,36],[102,32,0,36],[102,33,0,6],[102,34,0,6],[102,35,0,36],[102,36,0,36],[102,37,0,6],[102,38,0,6],[102,39,0,36],[102,40,0,36],[102,41,0,6],[102,42,0,6],[102,43,0,36],[102,44,0,36],[102,45,0,6],[102,46,0,6],[102,47,0,36],[102,48,0,36],[102,49,0,6],[102,50,0,6],[102,51,0,36],[102,52,0,36],[102,53,0,6],[102,54,0,6],[102,55,0,36],[102,56,0,36],[102,57,0,6],[102,58,0,6],[102,59,0,36],[102,60,0,36],[102,61,0,6],[102,63,2,5],[102,64,3,5],[102,66,0,6],[102,67,0,36],[102,68,0,36],[102,69,0,6],[102,70,0,6],[102,71,0,36],[102,72,0,36],[102,73,0,6],[102,74,0,6],[102,75,0,36],[102,76,0,36],[102,77,0,6],[102,78,0,6],[102,79,0,36],[102,80,0,36],[102,81,0,6],[102,82,0,6],[102,83,0,36],[102,84,0,36],[102,85,0,6],[102,86,0,6],[102,87,0,36],[102,88,0,36],[102,89,0,6],[102,90,0,6],[102,91,0,36],[102,92,0,36],[102,93,0,6],[102,94,0,6],[102,95,0,36],[102,96,0,36],[102,97,0,6],[102,98,0,6],[102,99,0,36],[102,100,0,36],[102,101,0,6],[102,102,0,6],[102,103,0,36],[102,104,0,36],[102,105,0,6],[102,106,0,6],[102,107,0,36],[102,108,0,36],[102,109,0,6],[102,110,0,6],[102,111,0,36],[102,112,0,36],[102,113,0,6],[102,114,0,6],[102,115,0,36],[102,116,0,36],[102,117,0,6],[102,118,0,6],[102,119,0,36],[102,120,0,36],[102,121,0,6],[102,122,0,6],[102,123,0,36],[102,124,0,36],[102,125,0,6],[102,126,2,6],[102,127,2,5],[103,0,3,20],[103,1,3,6],[103,2,0,6],[103,3,0,36],[103,4,0,36],[103,5,0,6],[103,6,0,6],[103,7,0,36],[103,8,0,36],[103,9,0,6],[103,10,0,6],[103,11,0,36],[103,12,0,36],[103,13,0,6],[103,14,0,6],[103,15,0,36],[103,16,0,36],[103,17,0,6],[103,18,0,6],[103,19,0,36],[103,20,0,36],[103,21,0,6],[103,22,0,6],[103,23,0,36],[103,24,0,36],[103,25,0,6],[103,26,0,6],[103,27,0,36],[103,28,0,36],[103,29,0,6],[103,30,0,6],[103,31,0,36],[103,32,0,36],[103,33,0,6],[103,34,0,6],[103,35,0,36],[103,36,0,36],[103,37,0,6],[103,38,0,6],[103,39,0,36],[103,40,0,36],[103,41,0,6],[103,42,0,6],[103,43,0,36],[103,44,0,36],[103,45,0,6],[103,46,0,6],[103,47,0,36],[103,48,0,36],[103,49,0,6],[103,50,0,6],[103,51,0,36],[103,52,0,36],[103,53,0,6],[103,54,0,6],[103,55,0,36],[103,56,0,36],[103,57,0,6],[103,58,0,6],[103,59,0,36],[103,60,0,36],[103,61,0,6],[103,63,2,20],[103,64,3,20],[103,66,0,6],[103,67,0,36],[103,68,0,36],[103,69,0,6],[103,70,0,6],[103,71,0,36],[103,72,0,36],[103,73,0,6],[103,74,0,6],[103,75,0,36],[103,76,0,36],[103,77,0,6],[103,78,0,6],[103,79,0,36],[103,80,0,36],[103,81,0,6],[103,82,0,6],[103,83,0,36],[103,84,0,36],[103,85,0,6],[103,86,0,6],[103,87,0,36],[103,88,0,36],[103,89,0,6],[103,90,0,6],[103,91,0,36],[103,92,0,36],[103,93,0,6],[103,94,0,6],[103,95,0,36],[103,96,0,36],[103,97,0,6],[103,98,0,6],[103,99,0,36],[103,100,0,36],[103,101,0,6],[103,102,0,6],[103,103,0,36],[103,104,0,36],[103,105,0,6],[103,106,0,6],[103,107,0,36],[103,108,0,36],[103,109,0,6],[103,110,0,6],[103,111,0,36],[103,112,0,36],[103,113,0,6],[103,114,0,6],[103,115,0,36],[103,116,0,36],[103,117,0,6],[103,118,0,6],[103,119,0,36],[103,120,0,36],[103,121,0,6],[103,122,0,6],[103,123,0,36],[103,124,0,36],[103,125,0,6],[103,126,2,6],[103,127,2,20],[104,0,3,12],[104,1,3,6],[104,2,1,6],[104,3,3,12],[104,4,0,40],[104,5,0,40],[104,6,0,40],[104,7,0,40],[104,8,0,40],[104,9,0,40],[104,10,0,40],[104,11,0,40],[104,12,1,20],[104,13,1,6],[104,14,0,40],[104,15,0,40],[104,16,0,40],[104,17,0,40],[104,18,1,6],[104,19,1,20],[104,20,0,40],[104,21,0,40],[104,22,0,40],[104,23,0,40],[104,24,0,40],[104,25,0,40],[104,26,0,40],[104,27,0,40],[104,28,0,40],[104,29,0,40],[104,30,1,6],[104,31,2,12],[104,32,0,96],[104,33,0,96],[104,34,0,40],[104,35,0,40],[104,36,0,40],[104,37,0,40],[104,38,0,40],[104,39,0,40],[104,40,0,40],[104,41,0,40],[104,42,0,40],[104,43,0,40],[104,44,0,96],[104,45,0,96],[104,46,0,40],[104,47,0,40],[104,48,0,40],[104,49,0,40],[104,50,0,96],[104,51,0,96],[104,52,0,40],[104,53,0,40],[104,54,0,40],[104,55,0,40],[104,56,0,40],[104,57,0,40],[104,58,0,40],[104,59,0,40],[104,60,0,40],[104,61,0,40],[104,62,0,96],[104,63,2,12],[104,64,3,12],[104,65,0,96],[104,66,0,40],[104,67,0,40],[104,68,0,40],[104,69,0,40],[104,70,0,40],[104,71,0,40],[104,72,0,40],[104,73,0,40],[104,74,0,40],[104,75,0,40],[104,76,0,96],[104,77,0,96],[104,78,0,40],[104,79,0,40],[104,80,0,40],[104,81,0,40],[104,82,0,96],[104,83,0,96],[104,84,0,40],[104,85,0,40],[104,86,0,40],[104,87,0,40],[104,88,0,40],[104,89,0,40],[104,90,0,40],[104,91,0,40],[104,92,0,40],[104,93,0,40],[104,94,0,96],[104,95,0,96],[104,96,2,96],[104,97,1,6],[104,98,0,40],[104,99,0,40],[104,100,0,40],[104,101,0,40],[104,102,0,40],[104,103,0,40],[104,104,0,40],[104,105,0,40],[104,106,0,40],[104,107,0,40],[104,108,1,20],[104,109,1,6],[104,110,0,40],[104,111,0,40],[104,112,0,40],[104,113,0,40],[104,114,1,6],[104,115,1,20],[104,116,0,40],[104,117,0,40],[104,118,0,40],[104,119,0,40],[104,120,0,40],[104,121,0,40],[104,122,0,40],[104,123,0,40],[104,124,2,12],[104,125,1,6],[104,126,2,6],[104,127,2,12],[105,0,3,5],[105,1,3,6],[105,2,1,6],[105,3,2,3],[105,4,0,40],[105,5,0,40],[105,6,0,40],[105,7,0,40],[105,8,0,40],[105,9,0,40],[105,10,0,40],[105,11,0,40],[105,12,1,20],[105,13,1,6],[105,14,0,40],[105,15,0,40],[105,16,0,40],[105,17,0,40],[105,18,1,6],[105,19,1,20],[105,20,0,40],[105,21,0,40],[105,22,0,40],[105,23,0,40],[105,24,0,40],[105,25,0,40],[105,26,0,40],[105,27,0,40],[105,28,0,40],[105,29,0,40],[105,30,1,6],[105,31,2,5],[105,32,0,96],[105,33,0,96],[105,34,0,40],[105,35,0,40],[105,36,0,40],[105,37,0,40],[105,38,0,40],[105,39,0,40],[105,40,0,40],[105,41,0,40],[105,42,0,40],[105,43,0,40],[105,44,0,96],[105,45,0,96],[105,46,0,40],[105,47,0,40],[105,48,0,40],[105,49,0,40],[105,50,0,96],[105,51,0,96],[105,52,0,40],[105,53,0,40],[105,54,0,40],[105,55,0,40],[105,56,0,40],[105,57,0,40],[105,58,0,40],[105,59,0,40],[105,60,0,40],[105,61,0,40],[105,62,0,96],[105,63,2,5],[105,64,3,5],[105,65,0,96],[105,66,0,40],[105,67,0,40],[105,68,0,40],[105,69,0,40],[105,70,0,40],[105,71,0,40],[105,72,0,40],[105,73,0,40],[105,74,0,40],[105,75,0,40],[105,76,0,96],[105,77,0,96],[105,78,0,40],[105,79,0,40],[105,80,0,40],[105,81,0,40],[105,82,0,96],[105,83,0,96],[105,84,0,40],[105,85,0,40],[105,86,0,40],[105,87,0,40],[105,88,0,40],[105,89,0,40],[105,90,0,40],[105,91,0,40],[105,92,0,40],[105,93,0,40],[105,94,0,96],[105,95,0,96],[105,96,2,96],[105,97,1,6],[105,98,0,40],[105,99,0,40],[105,100,0,40],[105,101,0,40],[105,102,0,40],[105,103,0,40],[105,104,0,40],[105,105,0,40],[105,106,0,40],[105,107,0,40],[105,108,1,20],[105,109,1,6],[105,110,0,40],[105,111,0,40],[105,112,0,40],[105,113,0,40],[105,114,1,6],[105,115,1,20],[105,116,0,40],[105,117,0,40],[105,118,0,40],[105,119,0,40],[105,120,0,40],[105,121,0,40],[105,122,0,40],[105,123,0,40],[105,124,2,12],[105,125,1,6],[105,126,2,6],[105,127,2,5],[106,0,3,3],[106,1,3,6],[106,2,0,10],[106,3,2,3],[106,4,0,40],[106,5,0,10],[106,6,0,10],[106,7,0,40],[106,8,0,40],[106,9,0,10],[106,10,0,10],[106,11,0,40],[106,12,1,20],[106,13,0,34],[106,14,0,10],[106,15,0,40],[106,16,0,40],[106,17,0,10],[106,18,0,34],[106,19,1,20],[106,20,0,40],[106,21,0,10],[106,22,0,10],[106,23,0,40],[106,24,0,40],[106,25,0,10],[106,26,0,10],[106,27,0,40],[106,28,0,40],[106,29,0,10],[106,30,0,34],[106,31,2,3],[106,32,0,96],[106,33,0,34],[106,34,0,10],[106,35,0,40],[106,36,0,40],[106,37,0,10],[106,38,0,10],[106,39,0,40],[106,40,0,40],[106,41,0,10],[106,42,0,10],[106,43,0,40],[106,44,0,96],[106,45,0,34],[106,46,0,10],[106,47,0,40],[106,48,0,40],[106,49,0,10],[106,50,0,34],[106,51,0,96],[106,52,0,40],[106,53,0,10],[106,54,0,10],[106,55,0,40],[106,56,0,40],[106,57,0,10],[106,58,0,10],[106,59,0,40],[106,60,0,40],[106,61,0,10],[106,62,0,34],[106,63,2,3],[106,64,3,3],[106,65,0,34],[106,66,0,10],[106,67,0,40],[106,68,0,40],[106,69,0,10],[106,70,0,10],[106,71,0,40],[106,72,0,40],[106,73,0,10],[106,74,0,10],[106,75,0,40],[106,76,0,96],[106,77,0,34],[106,78,0,10],[106,79,0,40],[106,80,0,40],[106,81,0,10],[106,82,0,34],[106,83,0,96],[106,84,0,40],[106,85,0,10],[106,86,0,10],[106,87,0,40],[106,88,0,40],[106,89,0,10],[106,90,0,10],[106,91,0,40],[106,92,0,40],[106,93,0,10],[106,94,0,34],[106,95,0,96],[106,96,2,96],[106,97,0,34],[106,98,0,10],[106,99,0,40],[106,100,0,40],[106,101,0,10],[106,102,0,10],[106,103,0,40],[106,104,0,40],[106,105,0,10],[106,106,0,10],[106,107,0,40],[106,108,1,20],[106,109,0,34],[106,110,0,10],[106,111,0,40],[106,112,0,40],[106,113,0,10],[106,114,0,34],[106,115,1,20],[106,116,0,40],[106,117,0,10],[106,118,0,10],[106,119,0,40],[106,120,0,40],[106,121,0,10],[106,122,0,10],[106,123,0,40],[106,124,2,12],[106,125,0,10],[106,126,2,6],[106,127,2,3],[107,0,3,6],[107,1,3,6],[107,2,0,10],[107,3,3,12],[107,4,0,40],[107,5,0,10],[107,6,0,10],[107,7,0,40],[107,8,0,40],[107,9,0,10],[107,10,0,10],[107,11,0,40],[107,12,1,20],[107,13,0,34],[107,14,0,10],[107,15,0,40],[107,16,0,40],[107,17,0,10],[107,18,0,34],[107,19,1,20],[107,20,0,40],[107,21,0,10],[107,22,0,10],[107,23,0,40],[107,24,0,40],[107,25,0,10],[107,26,0,10],[107,27,0,40],[107,28,0,40],[107,29,0,10],[107,30,0,34],[107,31,2,6],[107,32,0,96],[107,33,0,34],[107,34,0,10],[107,35,0,40],[107,36,0,40],[107,37,0,10],[107,38,0,10],[107,39,0,40],[107,40,0,40],[107,41,0,10],[107,42,0,10],[107,43,0,40],[107,44,0,96],[107,45,0,34],[107,46,0,10],[107,47,0,40],[107,48,0,40],[107,49,0,10],[107,50,0,34],[107,51,0,96],[107,52,0,40],[107,53,0,10],[107,54,0,10],[107,55,0,40],[107,56,0,40],[107,57,0,10],[107,58,0,10],[107,59,0,40],[107,60,0,40],[107,61,0,10],[107,62,0,34],[107,63,2,6],[107,64,3,6],[107,65,0,34],[107,66,0,10],[107,67,0,40],[107,68,0,40],[107,69,0,10],[107,70,0,10],[107,71,0,40],[107,72,0,40],[107,73,0,10],[107,74,0,10],[107,75,0,40],[107,76,0,96],[107,77,0,34],[107,78,0,10],[107,79,0,40],[107,80,0,40],[107,81,0,10],[107,82,0,34],[107,83,0,96],[107,84,0,40],[107,85,0,10],[107,86,0,10],[107,87,0,40],[107,88,0,40],[107,89,0,10],[107,90,0,10],[107,91,0,40],[107,92,0,40],[107,93,0,10],[107,94,0,34],[107,95,0,96],[107,96,2,96],[107,97,0,34],[107,98,0,10],[107,99,0,40],[107,100,0,40],[107,101,0,10],[107,102,0,10],[107,103,0,40],[107,104,0,40],[107,105,0,10],[107,106,0,10],[107,107,0,40],[107,108,1,20],[107,109,0,34],[107,110,0,10],[107,111,0,40],[107,112,0,40],[107,113,0,10],[107,114,0,34],[107,115,1,20],[107,116,0,40],[107,117,0,10],[107,118,0,10],[107,119,0,40],[107,120,0,40],[107,121,0,10],[107,122,0,10],[107,123,0,40],[107,124,2,12],[107,125,0,10],[107,126,2,6],[107,127,2,6],[108,0,3,24],[108,1,3,24],[108,2,0,12],[108,3,0,12],[108,4,0,12],[108,5,0,12],[108,6,0,12],[108,7,0,12],[108,8,0,12],[108,9,0,12],[108,10,0,12],[108,11,0,12],[108,12,0,12],[108,13,0,12],[108,14,0,12],[108,15,0,12],[108,16,0,12],[108,17,0,12],[108,18,0,12],[108,19,0,12],[108,20,0,12],[108,21,0,12],[108,22,0,12],[108,23,0,12],[108,24,0,12],[108,25,0,12],[108,26,0,12],[108,27,0,12],[108,28,0,12],[108,29,0,12],[108,30,0,12],[108,31,0,36],[108,32,0,36],[108,33,0,12],[108,34,0,12],[108,35,0,12],[108,36,0,12],[108,37,0,12],[108,38,0,12],[108,39,0,12],[108,40,0,12],[108,41,0,12],[108,42,0,12],[108,43,0,12],[108,44,0,12],[108,45,0,12],[108,46,0,12],[108,47,0,12],[108,48,0,12],[108,49,0,12],[108,50,0,12],[108,51,0,12],[108,52,0,12],[108,53,0,12],[108,54,0,12],[108,55,0,12],[108,56,0,12],[108,57,0,12],[108,58,0,12],[108,59,0,12],[108,60,0,12],[108,61,0,12],[108,62,0,40],[108,63,2,24],[108,64,3,24],[108,65,0,40],[108,66,0,12],[108,67,0,12],[108,68,0,12],[108,69,0,12],[108,70,0,12],[108,71,0,12],[108,72,0,12],[108,73,0,12],[108,74,0,12],[108,75,0,12],[108,76,0,12],[108,77,0,12],[108,78,0,12],[108,79,0,12],[108,80,0,12],[108,81,0,12],[108,82,0,12],[108,83,0,12],[108,84,0,12],[108,85,0,12],[108,86,0,12],[108,87,0,12],[108,88,0,12],[108,89,0,12],[108,90,0,12],[108,91,0,12],[108,92,0,12],[108,93,0,12],[108,94,0,12],[108,95,0,36],[108,96,0,36],[108,97,0,12],[108,98,0,12],[108,99,0,12],[108,100,0,12],[108,101,0,12],[108,102,0,12],[108,103,0,12],[108,104,0,12],[108,105,0,12],[108,106,0,12],[108,107,0,12],[108,108,0,12],[108,109,0,12],[108,110,0,12],[108,111,0,12],[108,112,0,12],[108,113,0,12],[108,114,0,12],[108,115,0,12],[108,116,0,12],[108,117,0,12],[108,118,0,12],[108,119,0,12],[108,120,0,12],[108,121,0,12],[108,122,0,12],[108,123,0,12],[108,124,0,12],[108,125,0,12],[108,126,2,24],[108,127,2,24],[109,0,3,3],[109,1,3,24],[109,2,0,12],[109,3,0,12],[109,4,0,12],[109,5,0,12],[109,6,0,12],[109,7,0,12],[109,8,0,12],[109,9,0,12],[109,10,0,12],[109,11,0,12],[109,12,0,12],[109,13,0,12],[109,14,0,12],[109,15,0,12],[109,16,0,12],[109,17,0,12],[109,18,0,12],[109,19,0,12],[109,20,0,12],[109,21,0,12],[109,22,0,12],[109,23,0,12],[109,24,0,12],[109,25,0,12],[109,26,0,12],[109,27,0,12],[109,28,0,12],[109,29,0,12],[109,30,0,12],[109,31,0,36],[109,32,0,36],[109,33,0,12],[109,34,0,12],[109,35,0,12],[109,36,0,12],[109,37,0,12],[109,38,0,12],[109,39,0,12],[109,40,0,12],[109,41,0,12],[109,42,0,12],[109,43,0,12],[109,44,0,12],[109,45,0,12],[109,46,0,12],[109,47,0,12],[109,48,0,12],[109,49,0,12],[109,50,0,12],[109,51,0,12],[109,52,0,12],[109,53,0,12],[109,54,0,12],[109,55,0,12],[109,56,0,12],[109,57,0,12],[109,58,0,12],[109,59,0,12],[109,60,0,12],[109,61,0,12],[109,62,0,40],[109,63,2,3],[109,64,3,3],[109,65,0,40],[109,66,0,12],[109,67,0,12],[109,68,0,12],[109,69,0,12],[109,70,0,12],[109,71,0,12],[109,72,0,12],[109,73,0,12],[109,74,0,12],[109,75,0,12],[109,76,0,12],[109,77,0,12],[109,78,0,12],[109,79,0,12],[109,80,0,12],[109,81,0,12],[109,82,0,12],[109,83,0,12],[109,84,0,12],[109,85,0,12],[109,86,0,12],[109,87,0,12],[109,88,0,12],[109,89,0,12],[109,90,0,12],[109,91,0,12],[109,92,0,12],[109,93,0,12],[109,94,0,12],[109,95,0,36],[109,96,0,36],[109,97,0,12],[109,98,0,12],[109,99,0,12],[109,100,0,12],[109,101,0,12],[109,102,0,12],[109,103,0,12],[109,104,0,12],[109,105,0,12],[109,106,0,12],[109,107,0,12],[109,108,0,12],[109,109,0,12],[109,110,0,12],[109,111,0,12],[109,112,0,12],[109,113,0,12],[109,114,0,12],[109,115,0,12],[109,116,0,12],[109,117,0,12],[109,118,0,12],[109,119,0,12],[109,120,0,12],[109,121,0,12],[109,122,0,12],[109,123,0,12],[109,124,0,12],[109,125,0,12],[109,126,2,24],[109,127,2,3],[110,0,3,24],[110,1,3,24],[110,2,0,6],[110,3,0,12],[110,4,0,12],[110,5,0,6],[110,6,0,10],[110,7,0,40],[110,8,0,40],[110,9,0,10],[110,10,0,6],[110,11,0,12],[110,12,0,12],[110,13,0,6],[110,14,0,10],[110,15,0,40],[110,16,0,40],[110,17,0,10],[110,18,0,6],[110,19,0,12],[110,20,0,12],[110,21,0,6],[110,22,0,10],[110,23,0,40],[110,24,0,40],[110,25,0,10],[110,26,0,6],[110,27,0,12],[110,28,0,12],[110,29,0,6],[110,30,0,10],[110,31,2,9],[110,32,0,96],[110,33,0,40],[110,34,0,6],[110,35,0,12],[110,36,0,12],[110,37,0,6],[110,38,0,10],[110,39,0,40],[110,40,0,40],[110,41,0,10],[110,42,0,6],[110,43,0,12],[110,44,0,12],[110,45,0,6],[110,46,0,10],[110,47,0,40],[110,48,0,40],[110,49,0,10],[110,50,0,6],[110,51,0,12],[110,52,0,12],[110,53,0,6],[110,54,0,10],[110,55,0,40],[110,56,0,40],[110,57,0,10],[110,58,0,6],[110,59,0,12],[110,60,0,12],[110,61,0,6],[110,62,0,40],[110,63,2,5],[110,64,3,5],[110,65,0,40],[110,66,0,6],[110,67,0,12],[110,68,0,12],[110,69,0,6],[110,70,0,10],[110,71,0,40],[110,72,0,40],[110,73,0,10],[110,74,0,6],[110,75,0,12],[110,76,0,12],[110,77,0,6],[110,78,0,10],[110,79,0,40],[110,80,0,40],[110,81,0,10],[110,82,0,6],[110,83,0,12],[110,84,0,12],[110,85,0,6],[110,86,0,10],[110,87,0,40],[110,88,0,40],[110,89,0,10],[110,90,0,6],[110,91,0,12],[110,92,0,12],[110,93,0,6],[110,94,0,40],[110,95,0,96],[110,96,2,96],[110,97,0,10],[110,98,0,6],[110,99,0,12],[110,100,0,12],[110,101,0,6],[110,102,0,10],[110,103,0,40],[110,104,0,40],[110,105,0,10],[110,106,0,6],[110,107,0,12],[110,108,0,12],[110,109,0,6],[110,110,0,10],[110,111,0,40],[110,112,0,40],[110,113,0,10],[110,114,0,6],[110,115,0,12],[110,116,0,12],[110,117,0,6],[110,118,0,10],[110,119,0,40],[110,120,0,40],[110,121,0,10],[110,122,0,6],[110,123,0,12],[110,124,0,12],[110,125,0,6],[110,126,2,24],[110,127,2,24],[111,0,3,24],[111,1,3,24],[111,2,0,6],[111,3,0,12],[111,4,0,12],[111,5,0,6],[111,6,0,10],[111,7,0,40],[111,8,0,40],[111,9,0,10],[111,10,0,6],[111,11,0,12],[111,12,0,12],[111,13,0,6],[111,14,0,10],[111,15,0,40],[111,16,0,40],[111,17,0,10],[111,18,0,6],[111,19,0,12],[111,20,0,12],[111,21,0,6],[111,22,0,10],[111,23,0,40],[111,24,0,40],[111,25,0,10],[111,26,0,6],[111,27,0,12],[111,28,0,12],[111,29,0,6],[111,30,0,10],[111,31,2,24],[111,32,0,96],[111,33,0,40],[111,34,0,6],[111,35,0,12],[111,36,0,12],[111,37,0,6],[111,38,0,10],[111,39,0,40],[111,40,0,40],[111,41,0,10],[111,42,0,6],[111,43,0,12],[111,44,0,12],[111,45,0,6],[111,46,0,10],[111,47,0,40],[111,48,0,40],[111,49,0,10],[111,50,0,6],[111,51,0,12],[111,52,0,12],[111,53,0,6],[111,54,0,10],[111,55,0,40],[111,56,0,40],[111,57,0,10],[111,58,0,6],[111,59,0,12],[111,60,0,12],[111,61,0,6],[111,62,0,40],[111,63,2,24],[111,64,3,24],[111,65,0,40],[111,66,0,6],[111,67,0,12],[111,68,0,12],[111,69,0,6],[111,70,0,10],[111,71,0,40],[111,72,0,40],[111,73,0,10],[111,74,0,6],[111,75,0,12],[111,76,0,12],[111,77,0,6],[111,78,0,10],[111,79,0,40],[111,80,0,40],[111,81,0,10],[111,82,0,6],[111,83,0,12],[111,84,0,12],[111,85,0,6],[111,86,0,10],[111,87,0,40],[111,88,0,40],[111,89,0,10],[111,90,0,6],[111,91,0,12],[111,92,0,12],[111,93,0,6],[111,94,0,40],[111,95,0,96],[111,96,2,96],[111,97,0,10],[111,98,0,6],[111,99,0,12],[111,100,0,12],[111,101,0,6],[111,102,0,10],[111,103,0,40],[111,104,0,40],[111,105,0,10],[111,106,0,6],[111,107,0,12],[111,108,0,12],[111,109,0,6],[111,110,0,10],[111,111,0,40],[111,112,0,40],[111,113,0,10],[111,114,0,6],[111,115,0,12],[111,116,0,12],[111,117,0,6],[111,118,0,10],[111,119,0,40],[111,120,0,40],[111,121,0,10],[111,122,0,6],[111,123,0,12],[111,124,0,12],[111,125,0,6],[111,126,2,24],[111,127,2,24],[112,0,3,12],[112,1,3,6],[112,2,1,6],[112,3,1,12],[112,4,1,12],[112,5,1,6],[112,6,1,10],[112,7,3,24],[112,8,3,20],[112,9,1,10],[112,10,1,6],[112,11,1,12],[112,12,1,12],[112,13,1,6],[112,14,1,10],[112,15,2,12],[112,16,0,48],[112,17,0,48],[112,18,0,48],[112,19,0,48],[112,20,0,48],[112,21,0,48],[112,22,0,48],[112,23,0,48],[112,24,0,48],[112,25,0,48],[112,26,0,48],[112,27,0,48],[112,28,0,48],[112,29,0,48],[112,30,0,48],[112,31,0,48],[112,32,0,48],[112,33,0,48],[112,34,0,48],[112,35,0,48],[112,36,0,48],[112,37,0,48],[112,38,0,48],[112,39,0,48],[112,40,0,48],[112,41,0,48],[112,42,0,48],[112,43,0,48],[112,44,0,48],[112,45,0,48],[112,46,0,48],[112,47,0,48],[112,48,0,80],[112,49,0,80],[112,50,0,80],[112,51,0,80],[112,52,0,80],[112,53,0,80],[112,54,0,80],[112,55,0,80],[112,56,0,80],[112,57,0,80],[112,58,0,80],[112,59,0,80],[112,60,0,80],[112,61,0,80],[112,62,0,80],[112,63,2,12],[112,64,3,12],[112,65,0,80],[112,66,0,80],[112,67,0,80],[112,68,0,80],[112,69,0,80],[112,70,0,80],[112,71,0,80],[112,72,0,80],[112,73,0,80],[112,74,0,80],[112,75,0,80],[112,76,0,80],[112,77,0,80],[112,78,0,80],[112,79,0,80],[112,80,0,48],[112,81,0,48],[112,82,0,48],[112,83,0,48],[112,84,0,48],[112,85,0,48],[112,86,0,48],[112,87,0,48],[112,88,0,48],[112,89,0,48],[112,90,0,48],[112,91,0,48],[112,92,0,48],[112,93,0,48],[112,94,0,48],[112,95,0,48],[112,96,0,48],[112,97,0,48],[112,98,0,48],[112,99,0,48],[112,100,0,48],[112,101,0,48],[112,102,0,48],[112,103,0,48],[112,104,0,48],[112,105,0,48],[112,106,0,48],[112,107,0,48],[112,108,0,48],[112,109,0,48],[112,110,0,48],[112,111,0,48],[112,112,2,80],[112,113,1,10],[112,114,1,6],[112,115,1,12],[112,116,1,12],[112,117,1,6],[112,118,1,10],[112,119,2,20],[112,120,2,24],[112,121,1,10],[112,122,1,6],[112,123,1,12],[112,124,1,12],[112,125,1,6],[112,126,2,6],[112,127,2,12],[113,0,3,5],[113,1,3,6],[113,2,1,6],[113,3,1,12],[113,4,1,12],[113,5,1,6],[113,6,1,10],[113,7,2,5],[113,8,3,5],[113,9,1,10],[113,10,1,6],[113,11,1,12],[113,12,1,12],[113,13,1,6],[113,14,1,10],[113,15,2,5],[113,16,0,48],[113,17,0,48],[113,18,0,48],[113,19,0,48],[113,20,0,48],[113,21,0,48],[113,22,0,48],[113,23,0,48],[113,24,0,48],[113,25,0,48],[113,26,0,48],[113,27,0,48],[113,28,0,48],[113,29,0,48],[113,30,0,48],[113,31,0,48],[113,32,0,48],[113,33,0,48],[113,34,0,48],[113,35,0,48],[113,36,0,48],[113,37,0,48],[113,38,0,48],[113,39,0,48],[113,40,0,48],[113,41,0,48],[113,42,0,48],[113,43,0,48],[113,44,0,48],[113,45,0,48],[113,46,0,48],[113,47,0,48],[113,48,0,80],[113,49,0,80],[113,50,0,80],[113,51,0,80],[113,52,0,80],[113,53,0,80],[113,54,0,80],[113,55,0,80],[113,56,0,80],[113,57,0,80],[113,58,0,80],[113,59,0,80],[113,60,0,80],[113,61,0,80],[113,62,0,80],[113,63,2,5],[113,64,3,5],[113,65,0,80],[113,66,0,80],[113,67,0,80],[113,68,0,80],[113,69,0,80],[113,70,0,80],[113,71,0,80],[113,72,0,80],[113,73,0,80],[113,74,0,80],[113,75,0,80],[113,76,0,80],[113,77,0,80],[113,78,0,80],[113,79,0,80],[113,80,0,48],[113,81,0,48],[113,82,0,48],[113,83,0,48],[113,84,0,48],[113,85,0,48],[113,86,0,48],[113,87,0,48],[113,88,0,48],[113,89,0,48],[113,90,0,48],[113,91,0,48],[113,92,0,48],[113,93,0,48],[113,94,0,48],[113,95,0,48],[113,96,0,48],[113,97,0,48],[113,98,0,48],[113,99,0,48],[113,100,0,48],[113,101,0,48],[113,102,0,48],[113,103,0,48],[113,104,0,48],[113,105,0,48],[113,106,0,48],[113,107,0,48],[113,108,0,48],[113,109,0,48],[113,110,0,48],[113,111,0,48],[113,112,2,80],[113,113,1,10],[113,114,1,6],[113,115,1,12],[113,116,1,12],[113,117,1,6],[113,118,1,10],[113,119,2,5],[113,120,2,24],[113,121,1,10],[113,122,1,6],[113,123,1,12],[113,124,1,12],[113,125,1,6],[113,126,2,6],[113,127,2,5],[114,0,3,3],[114,1,3,10],[114,2,0,18],[114,3,1,12],[114,4,1,12],[114,5,0,18],[114,6,0,18],[114,7,1,12],[114,8,1,12],[114,9,0,18],[114,10,0,18],[114,11,1,12],[114,12,1,12],[114,13,0,18],[114,14,0,18],[114,15,1,12],[114,16,0,48],[114,17,0,18],[114,18,0,18],[114,19,0,48],[114,20,0,48],[114,21,0,18],[114,22,0,18],[114,23,0,48],[114,24,0,48],[114,25,0,18],[114,26,0,18],[114,27,0,48],[114,28,0,48],[114,29,0,18],[114,30,0,18],[114,31,0,48],[114,32,0,48],[114,33,0,18],[114,34,0,18],[114,35,0,48],[114,36,0,48],[114,37,0,18],[114,38,0,18],[114,39,0,48],[114,40,0,48],[114,41,0,18],[114,42,0,18],[114,43,0,48],[114,44,0,48],[114,45,0,18],[114,46,0,18],[114,47,0,48],[114,48,0,80],[114,49,0,18],[114,50,0,18],[114,51,0,80],[114,52,0,80],[114,53,0,18],[114,54,0,18],[114,55,0,80],[114,56,0,80],[114,57,0,18],[114,58,0,18],[114,59,0,80],[114,60,0,80],[114,61,0,18],[114,62,0,18],[114,63,2,3],[114,64,3,3],[114,65,0,18],[114,66,0,18],[114,67,0,80],[114,68,0,80],[114,69,0,18],[114,70,0,18],[114,71,0,80],[114,72,0,80],[114,73,0,18],[114,74,0,18],[114,75,0,80],[114,76,0,80],[114,77,0,18],[114,78,0,18],[114,79,0,80],[114,80,0,48],[114,81,0,18],[114,82,0,18],[114,83,0,48],[114,84,0,48],[114,85,0,18],[114,86,0,18],[114,87,0,48],[114,88,0,48],[114,89,0,18],[114,90,0,18],[114,91,0,48],[114,92,0,48],[114,93,0,18],[114,94,0,18],[114,95,0,48],[114,96,0,48],[114,97,0,18],[114,98,0,18],[114,99,0,48],[114,100,0,48],[114,101,0,18],[114,102,0,18],[114,103,0,48],[114,104,0,48],[114,105,0,18],[114,106,0,18],[114,107,0,48],[114,108,0,48],[114,109,0,18],[114,110,0,18],[114,111,0,48],[114,112,1,12],[114,113,0,18],[114,114,0,18],[114,115,1,12],[114,116,1,12],[114,117,0,18],[114,118,0,18],[114,119,1,12],[114,120,1,12],[114,121,0,18],[114,122,0,18],[114,123,1,12],[114,124,1,12],[114,125,0,18],[114,126,2,10],[114,127,2,3],[115,0,3,10],[115,1,3,10],[115,2,0,18],[115,3,1,12],[115,4,1,12],[115,5,0,18],[115,6,0,18],[115,7,1,12],[115,8,1,12],[115,9,0,18],[115,10,0,18],[115,11,1,12],[115,12,1,12],[115,13,0,18],[115,14,0,18],[115,15,1,12],[115,16,0,48],[115,17,0,18],[115,18,0,18],[115,19,0,48],[115,20,0,48],[115,21,0,18],[115,22,0,18],[115,23,0,48],[115,24,0,48],[115,25,0,18],[115,26,0,18],[115,27,0,48],[115,28,0,48],[115,29,0,18],[115,30,0,18],[115,31,0,48],[115,32,0,48],[115,33,0,18],[115,34,0,18],[115,35,0,48],[115,36,0,48],[115,37,0,18],[115,38,0,18],[115,39,0,48],[115,40,0,48],[115,41,0,18],[115,42,0,18],[115,43,0,48],[115,44,0,48],[115,45,0,18],[115,46,0,18],[115,47,0,48],[115,48,0,80],[115,49,0,18],[115,50,0,18],[115,51,0,80],[115,52,0,80],[115,53,0,18],[115,54,0,18],[115,55,0,80],[115,56,0,80],[115,57,0,18],[115,58,0,18],[115,59,0,80],[115,60,0,80],[115,61,0,18],[115,62,0,18],[115,63,2,10],[115,64,3,10],[115,65,0,18],[115,66,0,18],[115,67,0,80],[115,68,0,80],[115,69,0,18],[115,70,0,18],[115,71,0,80],[115,72,0,80],[115,73,0,18],[115,74,0,18],[115,75,0,80],[115,76,0,80],[115,77,0,18],[115,78,0,18],[115,79,0,80],[115,80,0,48],[115,81,0,18],[115,82,0,18],[115,83,0,48],[115,84,0,48],[115,85,0,18],[115,86,0,18],[115,87,0,48],[115,88,0,48],[115,89,0,18],[115,90,0,18],[115,91,0,48],[115,92,0,48],[115,93,0,18],[115,94,0,18],[115,95,0,48],[115,96,0,48],[115,97,0,18],[115,98,0,18],[115,99,0,48],[115,100,0,48],[115,101,0,18],[115,102,0,18],[115,103,0,48],[115,104,0,48],[115,105,0,18],[115,106,0,18],[115,107,0,48],[115,108,0,48],[115,109,0,18],[115,110,0,18],[115,111,0,48],[115,112,1,12],[115,113,0,18],[115,114,0,18],[115,115,1,12],[115,116,1,12],[115,117,0,18],[115,118,0,18],[115,119,1,12],[115,120,1,12],[115,121,0,18],[115,122,0,18],[115,123,1,12],[115,124,1,12],[115,125,0,18],[115,126,2,10],[115,127,2,10],[116,0,3,6],[116,1,3,6],[116,2,3,12],[116,3,3,12],[116,4,0,20],[116,5,0,20],[116,6,1,10],[116,7,2,6],[116,8,3,6],[116,9,1,10],[116,10,0,20],[116,11,0,20],[116,12,0,20],[116,13,0,20],[116,14,1,10],[116,15,2,6],[116,16,0,48],[116,17,0,48],[116,18,0,20],[116,19,0,20],[116,20,0,20],[116,21,0,20],[116,22,0,48],[116,23,0,48],[116,24,0,48],[116,25,0,48],[116,26,0,20],[116,27,0,20],[116,28,0,20],[116,29,0,20],[116,30,0,48],[116,31,0,48],[116,32,0,48],[116,33,0,48],[116,34,0,20],[116,35,0,20],[116,36,0,20],[116,37,0,20],[116,38,0,48],[116,39,0,48],[116,40,0,48],[116,41,0,48],[116,42,0,20],[116,43,0,20],[116,44,0,20],[116,45,0,20],[116,46,0,48],[116,47,0,48],[116,48,0,80],[116,49,0,80],[116,50,0,20],[116,51,0,20],[116,52,0,20],[116,53,0,20],[116,54,0,80],[116,55,0,80],[116,56,0,80],[116,57,0,80],[116,58,0,20],[116,59,0,20],[116,60,0,20],[116,61,0,20],[116,62,0,80],[116,63,2,6],[116,64,3,6],[116,65,0,80],[116,66,0,20],[116,67,0,20],[116,68,0,20],[116,69,0,20],[116,70,0,80],[116,71,0,80],[116,72,0,80],[116,73,0,80],[116,74,0,20],[116,75,0,20],[116,76,0,20],[116,77,0,20],[116,78,0,80],[116,79,0,80],[116,80,0,48],[116,81,0,48],[116,82,0,20],[116,83,0,20],[116,84,0,20],[116,85,0,20],[116,86,0,48],[116,87,0,48],[116,88,0,48],[116,89,0,48],[116,90,0,20],[116,91,0,20],[116,92,0,20],[116,93,0,20],[116,94,0,48],[116,95,0,48],[116,96,0,48],[116,97,0,48],[116,98,0,20],[116,99,0,20],[116,100,0,20],[116,101,0,20],[116,102,0,48],[116,103,0,48],[116,104,0,48],[116,105,0,48],[116,106,0,20],[116,107,0,20],[116,108,0,20],[116,109,0,20],[116,110,0,48],[116,111,0,48],[116,112,2,80],[116,113,1,10],[116,114,0,20],[116,115,0,20],[116,116,0,20],[116,117,0,20],[116,118,1,10],[116,119,2,6],[116,120,2,24],[116,121,1,10],[116,122,0,20],[116,123,0,20],[116,124,2,12],[116,125,2,12],[116,126,2,6],[116,127,2,6],[117,0,3,3],[117,1,3,6],[117,2,3,5],[117,3,2,3],[117,4,0,20],[117,5,0,20],[117,6,1,10],[117,7,2,3],[117,8,3,3],[117,9,1,10],[117,10,0,20],[117,11,0,20],[117,12,0,20],[117,13,0,20],[117,14,1,10],[117,15,2,3],[117,16,0,48],[117,17,0,48],[117,18,0,20],[117,19,0,20],[117,20,0,20],[117,21,0,20],[117,22,0,48],[117,23,0,48],[117,24,0,48],[117,25,0,48],[117,26,0,20],[117,27,0,20],[117,28,0,20],[117,29,0,20],[117,30,0,48],[117,31,0,48],[117,32,0,48],[117,33,0,48],[117,34,0,20],[117,35,0,20],[117,36,0,20],[117,37,0,20],[117,38,0,48],[117,39,0,48],[117,40,0,48],[117,41,0,48],[117,42,0,20],[117,43,0,20],[117,44,0,20],[117,45,0,20],[117,46,0,48],[117,47,0,48],[117,48,0,80],[117,49,0,80],[117,50,0,20],[117,51,0,20],[117,52,0,20],[117,53,0,20],[117,54,0,80],[117,55,0,80],[117,56,0,80],[117,57,0,80],[117,58,0,20],[117,59,0,20],[117,60,0,20],[117,61,0,20],[117,62,0,80],[117,63,2,3],[117,64,3,3],[117,65,0,80],[117,66,0,20],[117,67,0,20],[117,68,0,20],[117,69,0,20],[117,70,0,80],[117,71,0,80],[117,72,0,80],[117,73,0,80],[117,74,0,20],[117,75,0,20],[117,76,0,20],[117,77,0,20],[117,78,0,80],[117,79,0,80],[117,80,0,48],[117,81,0,48],[117,82,0,20],[117,83,0,20],[117,84,0,20],[117,85,0,20],[117,86,0,48],[117,87,0,48],[117,88,0,48],[117,89,0,48],[117,90,0,20],[117,91,0,20],[117,92,0,20],[117,93,0,20],[117,94,0,48],[117,95,0,48],[117,96,0,48],[117,97,0,48],[117,98,0,20],[117,99,0,20],[117,100,0,20],[117,101,0,20],[117,102,0,48],[117,103,0,48],[117,104,0,48],[117,105,0,48],[117,106,0,20],[117,107,0,20],[117,108,0,20],[117,109,0,20],[117,110,0,48],[117,111,0,48],[117,112,2,80],[117,113,1,10],[117,114,0,20],[117,115,0,20],[117,116,0,20],[117,117,0,20],[117,118,1,10],[117,119,2,3],[117,120,2,24],[117,121,1,10],[117,122,0,20],[117,123,0,20],[117,124,2,12],[117,125,2,5],[117,126,2,6],[117,127,2,3],[118,0,3,12],[118,1,3,12],[118,2,0,6],[118,3,2,3],[118,4,0,20],[118,5,0,6],[118,6,0,6],[118,7,0,20],[118,8,0,20],[118,9,0,6],[118,10,0,6],[118,11,0,20],[118,12,0,20],[118,13,0,6],[118,14,0,6],[118,15,0,20],[118,16,0,20],[118,17,0,6],[118,18,0,6],[118,19,0,20],[118,20,0,20],[118,21,0,6],[118,22,0,6],[118,23,0,20],[118,24,0,20],[118,25,0,6],[118,26,0,6],[118,27,0,20],[118,28,0,20],[118,29,0,6],[118,30,0,6],[118,31,0,48],[118,32,0,96],[118,33,0,20],[118,34,0,6],[118,35,0,20],[118,36,0,20],[118,37,0,6],[118,38,0,6],[118,39,0,20],[118,40,0,20],[118,41,0,6],[118,42,0,6],[118,43,0,20],[118,44,0,20],[118,45,0,6],[118,46,0,6],[118,47,0,20],[118,48,0,20],[118,49,0,6],[118,50,0,6],[118,51,0,20],[118,52,0,20],[118,53,0,6],[118,54,0,6],[118,55,0,20],[118,56,0,20],[118,57,0,6],[118,58,0,6],[118,59,0,20],[118,60,0,20],[118,61,0,6],[118,62,0,20],[118,63,2,12],[118,64,3,12],[118,65,0,20],[118,66,0,6],[118,67,0,20],[118,68,0,20],[118,69,0,6],[118,70,0,6],[118,71,0,20],[118,72,0,20],[118,73,0,6],[118,74,0,6],[118,75,0,20],[118,76,0,20],[118,77,0,6],[118,78,0,6],[118,79,0,20],[118,80,0,20],[118,81,0,6],[118,82,0,6],[118,83,0,20],[118,84,0,20],[118,85,0,6],[118,86,0,6],[118,87,0,20],[118,88,0,20],[118,89,0,6],[118,90,0,6],[118,91,0,20],[118,92,0,20],[118,93,0,6],[118,94,0,20],[118,95,0,96],[118,96,0,48],[118,97,0,6],[118,98,0,6],[118,99,0,20],[118,100,0,20],[118,101,0,6],[118,102,0,6],[118,103,0,20],[118,104,0,20],[118,105,0,6],[118,106,0,6],[118,107,0,20],[118,108,0,20],[118,109,0,6],[118,110,0,6],[118,111,0,20],[118,112,0,20],[118,113,0,6],[118,114,0,6],[118,115,0,20],[118,116,0,20],[118,117,0,6],[118,118,0,6],[118,119,0,20],[118,120,0,20],[118,121,0,6],[118,122,0,6],[118,123,0,20],[118,124,2,12],[118,125,0,6],[118,126,2,12],[118,127,2,12],[119,0,3,12],[119,1,3,12],[119,2,0,6],[119,3,3,12],[119,4,0,20],[119,5,0,6],[119,6,0,6],[119,7,0,20],[119,8,0,20],[119,9,0,6],[119,10,0,6],[119,11,0,20],[119,12,0,20],[119,13,0,6],[119,14,0,6],[119,15,0,20],[119,16,0,20],[119,17,0,6],[119,18,0,6],[119,19,0,20],[119,20,0,20],[119,21,0,6],[119,22,0,6],[119,23,0,20],[119,24,0,20],[119,25,0,6],[119,26,0,6],[119,27,0,20],[119,28,0,20],[119,29,0,6],[119,30,0,6],[119,31,0,48],[119,32,0,96],[119,33,0,20],[119,34,0,6],[119,35,0,20],[119,36,0,20],[119,37,0,6],[119,38,0,6],[119,39,0,20],[119,40,0,20],[119,41,0,6],[119,42,0,6],[119,43,0,20],[119,44,0,20],[119,45,0,6],[119,46,0,6],[119,47,0,20],[119,48,0,20],[119,49,0,6],[119,50,0,6],[119,51,0,20],[119,52,0,20],[119,53,0,6],[119,54,0,6],[119,55,0,20],[119,56,0,20],[119,57,0,6],[119,58,0,6],[119,59,0,20],[119,60,0,20],[119,61,0,6],[119,62,0,20],[119,63,2,12],[119,64,3,12],[119,65,0,20],[119,66,0,6],[119,67,0,20],[119,68,0,20],[119,69,0,6],[119,70,0,6],[119,71,0,20],[119,72,0,20],[119,73,0,6],[119,74,0,6],[119,75,0,20],[119,76,0,20],[119,77,0,6],[119,78,0,6],[119,79,0,20],[119,80,0,20],[119,81,0,6],[119,82,0,6],[119,83,0,20],[119,84,0,20],[119,85,0,6],[119,86,0,6],[119,87,0,20],[119,88,0,20],[119,89,0,6],[119,90,0,6],[119,91,0,20],[119,92,0,20],[119,93,0,6],[119,94,0,20],[119,95,0,96],[119,96,0,48],[119,97,0,6],[119,98,0,6],[119,99,0,20],[119,100,0,20],[119,101,0,6],[119,102,0,6],[119,103,0,20],[119,104,0,20],[119,105,0,6],[119,106,0,6],[119,107,0,20],[119,108,0,20],[119,109,0,6],[119,110,0,6],[119,111,0,20],[119,112,0,20],[119,113,0,6],[119,114,0,6],[119,115,0,20],[119,116,0,20],[119,117,0,6],[119,118,0,6],[119,119,0,20],[119,120,0,20],[119,121,0,6],[119,122,0,6],[119,123,0,20],[119,124,2,12],[119,125,0,6],[119,126,2,12],[119,127,2,12],[120,0,3,12],[120,1,3,6],[120,2,1,6],[120,3,3,12],[120,4,0,24],[120,5,0,24],[120,6,0,24],[120,7,0,24],[120,8,0,24],[120,9,0,24],[120,10,0,24],[120,11,0,24],[120,12,0,24],[120,13,0,24],[120,14,0,24],[120,15,0,24],[120,16,0,48],[120,17,0,24],[120,18,0,24],[120,19,0,24],[120,20,0,24],[120,21,0,24],[120,22,0,24],[120,23,0,24],[120,24,0,40],[120,25,0,40],[120,26,0,40],[120,27,0,40],[120,28,0,24],[120,29,0,24],[120,30,0,24],[120,31,0,48],[120,32,0,96],[120,33,0,24],[120,34,0,24],[120,35,0,24],[120,36,0,40],[120,37,0,40],[120,38,0,40],[120,39,0,40],[120,40,0,24],[120,41,0,24],[120,42,0,24],[120,43,0,24],[120,44,0,24],[120,45,0,24],[120,46,0,24],[120,47,0,48],[120,48,0,24],[120,49,0,24],[120,50,0,24],[120,51,0,24],[120,52,0,24],[120,53,0,24],[120,54,0,24],[120,55,0,24],[120,56,0,24],[120,57,0,24],[120,58,0,24],[120,59,0,24],[120,60,2,12],[120,61,1,6],[120,62,1,6],[120,63,2,12],[120,64,3,12],[120,65,1,6],[120,66,1,6],[120,67,3,12],[120,68,0,24],[120,69,0,24],[120,70,0,24],[120,71,0,24],[120,72,0,24],[120,73,0,24],[120,74,0,24],[120,75,0,24],[120,76,0,24],[120,77,0,24],[120,78,0,24],[120,79,0,24],[120,80,0,48],[120,81,0,24],[120,82,0,24],[120,83,0,24],[120,84,0,24],[120,85,0,24],[120,86,0,24],[120,87,0,24],[120,88,0,40],[120,89,0,40],[120,90,0,40],[120,91,0,40],[120,92,0,24],[120,93,0,24],[120,94,0,24],[120,95,0,96],[120,96,0,48],[120,97,0,24],[120,98,0,24],[120,99,0,24],[120,100,0,40],[120,101,0,40],[120,102,0,40],[120,103,0,40],[120,104,0,24],[120,105,0,24],[120,106,0,24],[120,107,0,24],[120,108,0,24],[120,109,0,24],[120,110,0,24],[120,111,0,48],[120,112,0,24],[120,113,0,24],[120,114,0,24],[120,115,0,24],[120,116,0,24],[120,117,0,24],[120,118,0,24],[120,119,0,24],[120,120,0,24],[120,121,0,24],[120,122,0,24],[120,123,0,24],[120,124,2,12],[120,125,1,6],[120,126,2,6],[120,127,2,12],[121,0,3,5],[121,1,3,6],[121,2,1,6],[121,3,2,3],[121,4,0,24],[121,5,0,24],[121,6,0,24],[121,7,0,24],[121,8,0,24],[121,9,0,24],[121,10,0,24],[121,11,0,24],[121,12,0,24],[121,13,0,24],[121,14,0,24],[121,15,0,24],[121,16,0,48],[121,17,0,24],[121,18,0,24],[121,19,0,24],[121,20,0,24],[121,21,0,24],[121,22,0,24],[121,23,0,24],[121,24,0,40],[121,25,0,40],[121,26,0,40],[121,27,0,40],[121,28,0,24],[121,29,0,24],[121,30,0,24],[121,31,0,48],[121,32,0,96],[121,33,0,24],[121,34,0,24],[121,35,0,24],[121,36,0,40],[121,37,0,40],[121,38,0,40],[121,39,0,40],[121,40,0,24],[121,41,0,24],[121,42,0,24],[121,43,0,24],[121,44,0,24],[121,45,0,24],[121,46,0,24],[121,47,0,48],[121,48,0,24],[121,49,0,24],[121,50,0,24],[121,51,0,24],[121,52,0,24],[121,53,0,24],[121,54,0,24],[121,55,0,24],[121,56,0,24],[121,57,0,24],[121,58,0,24],[121,59,0,24],[121,60,2,12],[121,61,1,6],[121,62,1,6],[121,63,2,5],[121,64,3,5],[121,65,1,6],[121,66,1,6],[121,67,2,3],[121,68,0,24],[121,69,0,24],[121,70,0,24],[121,71,0,24],[121,72,0,24],[121,73,0,24],[121,74,0,24],[121,75,0,24],[121,76,0,24],[121,77,0,24],[121,78,0,24],[121,79,0,24],[121,80,0,48],[121,81,0,24],[121,82,0,24],[121,83,0,24],[121,84,0,24],[121,85,0,24],[121,86,0,24],[121,87,0,24],[121,88,0,40],[121,89,0,40],[121,90,0,40],[121,91,0,40],[121,92,0,24],[121,93,0,24],[121,94,0,24],[121,95,0,96],[121,96,0,48],[121,97,0,24],[121,98,0,24],[121,99,0,24],[121,100,0,40],[121,101,0,40],[121,102,0,40],[121,103,0,40],[121,104,0,24],[121,105,0,24],[121,106,0,24],[121,107,0,24],[121,108,0,24],[121,109,0,24],[121,110,0,24],[121,111,0,48],[121,112,0,24],[121,113,0,24],[121,114,0,24],[121,115,0,24],[121,116,0,24],[121,117,0,24],[121,118,0,24],[121,119,0,24],[121,120,0,24],[121,121,0,24],[121,122,0,24],[121,123,0,24],[121,124,2,12],[121,125,1,6],[121,126,2,6],[121,127,2,5],[122,0,3,6],[122,1,3,6],[122,2,0,10],[122,3,2,3],[122,4,0,24],[122,5,0,10],[122,6,0,10],[122,7,0,24],[122,8,0,24],[122,9,0,10],[122,10,0,10],[122,11,0,24],[122,12,0,24],[122,13,0,10],[122,14,0,10],[122,15,0,24],[122,16,0,48],[122,17,0,10],[122,18,0,10],[122,19,0,24],[122,20,0,24],[122,21,0,10],[122,22,0,10],[122,23,0,24],[122,24,0,40],[122,25,0,10],[122,26,0,10],[122,27,0,40],[122,28,0,24],[122,29,0,10],[122,30,0,10],[122,31,0,48],[122,32,0,96],[122,33,0,10],[122,34,0,10],[122,35,0,24],[122,36,0,40],[122,37,0,10],[122,38,0,10],[122,39,0,40],[122,40,0,24],[122,41,0,10],[122,42,0,10],[122,43,0,24],[122,44,0,24],[122,45,0,10],[122,46,0,10],[122,47,0,48],[122,48,0,24],[122,49,0,10],[122,50,0,10],[122,51,0,24],[122,52,0,24],[122,53,0,10],[122,54,0,10],[122,55,0,24],[122,56,0,24],[122,57,0,10],[122,58,0,10],[122,59,0,24],[122,60,2,12],[122,61,0,10],[122,62,0,10],[122,63,2,6],[122,64,3,6],[122,65,0,10],[122,66,0,10],[122,67,2,3],[122,68,0,24],[122,69,0,10],[122,70,0,10],[122,71,0,24],[122,72,0,24],[122,73,0,10],[122,74,0,10],[122,75,0,24],[122,76,0,24],[122,77,0,10],[122,78,0,10],[122,79,0,24],[122,80,0,48],[122,81,0,10],[122,82,0,10],[122,83,0,24],[122,84,0,24],[122,85,0,10],[122,86,0,10],[122,87,0,24],[122,88,0,40],[122,89,0,10],[122,90,0,10],[122,91,0,40],[122,92,0,24],[122,93,0,10],[122,94,0,10],[122,95,0,96],[122,96,0,48],[122,97,0,10],[122,98,0,10],[122,99,0,24],[122,100,0,40],[122,101,0,10],[122,102,0,10],[122,103,0,40],[122,104,0,24],[122,105,0,10],[122,106,0,10],[122,107,0,24],[122,108,0,24],[122,109,0,10],[122,110,0,10],[122,111,0,48],[122,112,0,24],[122,113,0,10],[122,114,0,10],[122,115,0,24],[122,116,0,24],[122,117,0,10],[122,118,0,10],[122,119,0,24],[122,120,0,24],[122,121,0,10],[122,122,0,10],[122,123,0,24],[122,124,2,12],[122,125,0,10],[122,126,2,6],[122,127,2,6],[123,0,3,6],[123,1,3,6],[123,2,0,10],[123,3,3,12],[123,4,0,24],[123,5,0,10],[123,6,0,10],[123,7,0,24],[123,8,0,24],[123,9,0,10],[123,10,0,10],[123,11,0,24],[123,12,0,24],[123,13,0,10],[123,14,0,10],[123,15,0,24],[123,16,0,48],[123,17,0,10],[123,18,0,10],[123,19,0,24],[123,20,0,24],[123,21,0,10],[123,22,0,10],[123,23,0,24],[123,24,0,40],[123,25,0,10],[123,26,0,10],[123,27,0,40],[123,28,0,24],[123,29,0,10],[123,30,0,10],[123,31,0,48],[123,32,0,96],[123,33,0,10],[123,34,0,10],[123,35,0,24],[123,36,0,40],[123,37,0,10],[123,38,0,10],[123,39,0,40],[123,40,0,24],[123,41,0,10],[123,42,0,10],[123,43,0,24],[123,44,0,24],[123,45,0,10],[123,46,0,10],[123,47,0,48],[123,48,0,24],[123,49,0,10],[123,50,0,10],[123,51,0,24],[123,52,0,24],[123,53,0,10],[123,54,0,10],[123,55,0,24],[123,56,0,24],[123,57,0,10],[123,58,0,10],[123,59,0,24],[123,60,2,12],[123,61,0,10],[123,62,0,10],[123,63,2,6],[123,64,3,6],[123,65,0,10],[123,66,0,10],[123,67,3,12],[123,68,0,24],[123,69,0,10],[123,70,0,10],[123,71,0,24],[123,72,0,24],[123,73,0,10],[123,74,0,10],[123,75,0,24],[123,76,0,24],[123,77,0,10],[123,78,0,10],[123,79,0,24],[123,80,0,48],[123,81,0,10],[123,82,0,10],[123,83,0,24],[123,84,0,24],[123,85,0,10],[123,86,0,10],[123,87,0,24],[123,88,0,40],[123,89,0,10],[123,90,0,10],[123,91,0,40],[123,92,0,24],[123,93,0,10],[123,94,0,10],[123,95,0,96],[123,96,0,48],[123,97,0,10],[123,98,0,10],[123,99,0,24],[123,100,0,40],[123,101,0,10],[123,102,0,10],[123,103,0,40],[123,104,0,24],[123,105,0,10],[123,106,0,10],[123,107,0,24],[123,108,0,24],[123,109,0,10],[123,110,0,10],[123,111,0,48],[123,112,0,24],[123,113,0,10],[123,114,0,10],[123,115,0,24],[123,116,0,24],[123,117,0,10],[123,118,0,10],[123,119,0,24],[123,120,0,24],[123,121,0,10],[123,122,0,10],[123,123,0,24],[123,124,2,12],[123,125,0,10],[123,126,2,6],[123,127,2,6],[124,2,3,12],[124,3,3,12],[124,4,0,12],[124,5,0,12],[124,6,0,12],[124,7,0,12],[124,8,0,24],[124,9,0,24],[124,10,0,12],[124,11,0,12],[124,12,0,20],[124,13,0,20],[124,14,0,12],[124,15,0,12],[124,16,0,48],[124,17,0,48],[124,18,0,48],[124,19,0,48],[124,20,0,12],[124,21,0,12],[124,22,0,12],[124,23,0,12],[124,24,0,12],[124,25,0,12],[124,26,0,12],[124,27,0,12],[124,28,0,12],[124,29,0,12],[124,30,0,48],[124,31,2,24],[124,32,0,96],[124,33,0,96],[124,34,0,12],[124,35,0,12],[124,36,0,12],[124,37,0,12],[124,38,0,12],[124,39,0,12],[124,40,0,24],[124,41,0,24],[124,42,0,12],[124,43,0,12],[124,44,0,48],[124,45,0,48],[124,46,0,12],[124,47,0,48],[124,48,0,12],[124,49,0,12],[124,50,0,20],[124,51,0,20],[124,52,0,12],[124,53,0,12],[124,54,0,24],[124,55,0,24],[124,56,0,12],[124,57,0,12],[124,58,0,12],[124,59,0,12],[124,60,0,12],[124,61,0,12],[124,62,2,6],[124,63,2,6],[124,64,3,6],[124,65,3,6],[124,66,0,12],[124,67,0,12],[124,68,0,12],[124,69,0,12],[124,70,0,12],[124,71,0,12],[124,72,0,24],[124,73,0,24],[124,74,0,12],[124,75,0,12],[124,76,0,20],[124,77,0,20],[124,78,0,12],[124,79,0,12],[124,80,0,48],[124,81,0,12],[124,82,0,48],[124,83,0,48],[124,84,0,12],[124,85,0,12],[124,86,0,24],[124,87,0,24],[124,88,0,12],[124,89,0,12],[124,90,0,12],[124,91,0,12],[124,92,0,12],[124,93,0,12],[124,94,0,96],[124,95,0,96],[124,96,2,96],[124,97,0,48],[124,98,0,12],[124,99,0,12],[124,100,0,12],[124,101,0,12],[124,102,0,12],[124,103,0,12],[124,104,0,12],[124,105,0,12],[124,106,0,12],[124,107,0,12],[124,108,0,48],[124,109,0,48],[124,110,0,48],[124,111,0,48],[124,112,0,12],[124,113,0,12],[124,114,0,20],[124,115,0,20],[124,116,0,12],[124,117,0,12],[124,118,0,24],[124,119,0,24],[124,120,0,12],[124,121,0,12],[124,122,0,12],[124,123,0,12],[124,124,2,12],[124,125,2,12],[125,0,3,3],[125,2,3,5],[125,3,2,3],[125,4,0,12],[125,5,0,12],[125,6,0,12],[125,7,0,12],[125,8,0,24],[125,9,0,24],[125,10,0,12],[125,11,0,12],[125,12,0,20],[125,13,0,20],[125,14,0,12],[125,15,0,12],[125,16,0,48],[125,17,0,48],[125,18,0,48],[125,19,0,48],[125,20,0,12],[125,21,0,12],[125,22,0,12],[125,23,0,12],[125,24,0,12],[125,25,0,12],[125,26,0,12],[125,27,0,12],[125,28,0,12],[125,29,0,12],[125,30,0,48],[125,31,2,3],[125,32,0,96],[125,33,0,96],[125,34,0,12],[125,35,0,12],[125,36,0,12],[125,37,0,12],[125,38,0,12],[125,39,0,12],[125,40,0,24],[125,41,0,24],[125,42,0,12],[125,43,0,12],[125,44,0,48],[125,45,0,48],[125,46,0,12],[125,47,0,48],[125,48,0,12],[125,49,0,12],[125,50,0,20],[125,51,0,20],[125,52,0,12],[125,53,0,12],[125,54,0,24],[125,55,0,24],[125,56,0,12],[125,57,0,12],[125,58,0,12],[125,59,0,12],[125,60,0,12],[125,61,0,12],[125,62,2,6],[125,63,2,3],[125,64,3,3],[125,65,3,6],[125,66,0,12],[125,67,0,12],[125,68,0,12],[125,69,0,12],[125,70,0,12],[125,71,0,12],[125,72,0,24],[125,73,0,24],[125,74,0,12],[125,75,0,12],[125,76,0,20],[125,77,0,20],[125,78,0,12],[125,79,0,12],[125,80,0,48],[125,81,0,12],[125,82,0,48],[125,83,0,48],[125,84,0,12],[125,85,0,12],[125,86,0,24],[125,87,0,24],[125,88,0,12],[125,89,0,12],[125,90,0,12],[125,91,0,12],[125,92,0,12],[125,93,0,12],[125,94,0,96],[125,95,0,96],[125,96,2,96],[125,97,0,48],[125,98,0,12],[125,99,0,12],[125,100,0,12],[125,101,0,12],[125,102,0,12],[125,103,0,12],[125,104,0,12],[125,105,0,12],[125,106,0,12],[125,107,0,12],[125,108,0,48],[125,109,0,48],[125,110,0,48],[125,111,0,48],[125,112,0,12],[125,113,0,12],[125,114,0,20],[125,115,0,20],[125,116,0,12],[125,117,0,12],[125,118,0,24],[125,119,0,24],[125,120,0,12],[125,121,0,12],[125,122,0,12],[125,123,0,12],[125,124,2,12],[125,125,2,5],[125,127,2,3],[126,2,0,6],[126,4,0,12],[126,5,0,12],[126,6,0,10],[126,7,2,5],[126,8,0,24],[126,9,0,24],[126,10,0,6],[126,11,0,12],[126,12,0,20],[126,13,0,6],[126,14,0,24],[126,15,3,80],[126,16,0,48],[126,17,0,48],[126,18,0,6],[126,19,0,48],[126,20,0,12],[126,21,0,12],[126,22,0,10],[126,23,0,24],[126,24,0,40],[126,25,0,10],[126,26,0,12],[126,27,0,12],[126,28,0,12],[126,29,0,6],[126,30,0,48],[126,32,0,96],[126,33,0,96],[126,34,0,6],[126,35,0,12],[126,36,0,12],[126,37,0,12],[126,38,0,10],[126,39,0,40],[126,40,0,24],[126,41,0,24],[126,43,0,12],[126,44,0,48],[126,45,0,6],[126,46,0,48],[126,47,0,48],[126,48,0,80],[126,49,0,24],[126,50,0,6],[126,51,0,20],[126,52,0,12],[126,53,0,6],[126,54,0,24],[126,55,0,24],[126,56,0,24],[126,57,0,10],[126,58,0,12],[126,59,0,12],[126,60,0,12],[126,61,0,6],[126,66,0,6],[126,67,0,12],[126,68,0,12],[126,69,0,12],[126,70,0,10],[126,71,0,24],[126,72,0,24],[126,73,0,24],[126,74,0,6],[126,75,0,12],[126,76,0,20],[126,77,0,6],[126,78,0,24],[126,79,0,80],[126,80,0,48],[126,81,0,48],[126,82,0,6],[126,83,0,48],[126,84,0,12],[126,86,0,24],[126,87,0,24],[126,88,0,40],[126,89,0,10],[126,90,0,12],[126,91,0,12],[126,92,0,12],[126,93,0,6],[126,94,0,96],[126,95,0,96],[126,97,0,48],[126,98,0,6],[126,99,0,12],[126,100,0,12],[126,101,0,12],[126,102,0,10],[126,103,0,40],[126,104,0,24],[126,105,0,10],[126,106,0,12],[126,107,0,12],[126,108,0,48],[126,109,0,6],[126,110,0,48],[126,111,0,48],[126,112,2,80],[126,113,0,24],[126,114,0,6],[126,115,0,20],[126,116,0,12],[126,117,0,6],[126,118,0,24],[126,119,0,24],[126,120,3,5],[126,121,0,10],[126,122,0,12],[126,123,0,12],[126,125,0,6],[127,2,0,6],[127,4,0,12],[127,5,0,12],[127,6,0,10],[127,8,0,24],[127,9,0,24],[127,10,0,6],[127,11,0,12],[127,12,0,20],[127,13,0,6],[127,14,0,24],[127,16,0,48],[127,17,0,48],[127,18,0,6],[127,19,0,48],[127,20,0,12],[127,21,0,12],[127,22,0,10],[127,23,0,24],[127,24,0,40],[127,25,0,10],[127,26,0,12],[127,27,0,12],[127,28,0,12],[127,29,0,6],[127,30,0,48],[127,32,0,96],[127,33,0,96],[127,34,0,6],[127,35,0,12],[127,36,0,12],[127,37,0,12],[127,38,0,10],[127,39,0,40],[127,40,0,24],[127,41,0,24],[127,43,0,12],[127,44,0,48],[127,45,0,6],[127,46,0,48],[127,47,0,48],[127,48,0,80],[127,49,0,24],[127,50,0,6],[127,51,0,20],[127,52,0,12],[127,53,0,6],[127,54,0,24],[127,55,0,24],[127,56,0,24],[127,57,0,10],[127,58,0,12],[127,59,0,12],[127,60,0,12],[127,61,0,6],[127,66,0,6],[127,67,0,12],[127,68,0,12],[127,69,0,12],[127,70,0,10],[127,71,0,24],[127,72,0,24],[127,73,0,24],[127,74,0,6],[127,75,0,12],[127,76,0,20],[127,77,0,6],[127,78,0,24],[127,79,0,80],[127,80,0,48],[127,81,0,48],[127,82,0,6],[127,83,0,48],[127,84,0,12],[127,86,0,24],[127,87,0,24],[127,88,0,40],[127,89,0,10],[127,90,0,12],[127,91,0,12],[127,92,0,12],[127,93,0,6],[127,94,0,96],[127,95,0,96],[127,97,0,48],[127,98,0,6],[127,99,0,12],[127,100,0,12],[127,101,0,12],[127,102,0,10],[127,103,0,40],[127,104,0,24],[127,105,0,10],[127,106,0,12],[127,107,0,12],[127,108,0,48],[127,109,0,6],[127,110,0,48],[127,111,0,48],[127,113,0,24],[127,114,0,6],[127,115,0,20],[127,116,0,12],[127,117,0,6],[127,118,0,24],[127,119,0,24],[127,121,0,10],[127,122,0,12],[127,123,0,12],[127,125,0,6],[128,2,1,6],[128,4,1,12],[128,5,1,12],[128,6,1,10],[128,8,1,24],[128,9,1,24],[128,10,1,6],[128,11,1,12],[128,12,1,20],[128,13,1,6],[128,14,1,24],[128,16,1,48],[128,17,1,48],[128,18,1,6],[128,19,1,48],[128,20,1,12],[128,21,1,12],[128,22,1,10],[128,23,1,24],[128,24,1,40],[128,25,1,10],[128,26,1,12],[128,27,1,12],[128,28,1,12],[128,29,1,6],[128,30,1,48],[128,32,1,96],[128,33,1,96],[128,34,1,6],[128,35,1,12],[128,36,1,12],[128,37,1,12],[128,38,1,10],[128,39,1,40],[128,40,1,24],[128,41,1,24],[128,43,1,12],[128,44,1,48],[128,45,1,6],[128,46,1,48],[128,47,1,48],[128,48,1,80],[128,49,1,24],[128,50,1,6],[128,51,1,20],[128,52,1,12],[128,53,1,6],[128,54,1,24],[128,55,1,24],[128,56,1,24],[128,57,1,10],[128,58,1,12],[128,59,1,12],[128,60,1,12],[128,61,1,6],[128,66,1,6],[128,67,1,12],[128,68,1,12],[128,69,1,12],[128,70,1,10],[128,71,1,24],[128,72,1,24],[128,73,1,24],[128,74,1,6],[128,75,1,12],[128,76,1,20],[128,77,1,6],[128,78,1,24],[128,79,1,80],[128,80,1,48],[128,81,1,48],[128,82,1,6],[128,83,1,48],[128,84,1,12],[128,86,1,24],[128,87,1,24],[128,88,1,40],[128,89,1,10],[128,90,1,12],[128,91,1,12],[128,92,1,12],[128,93,1,6],[128,94,1,96],[128,95,1,96],[128,97,1,48],[128,98,1,6],[128,99,1,12],[128,100,1,12],[128,101,1,12],[128,102,1,10],[128,103,1,40],[128,104,1,24],[128,105,1,10],[128,106,1,12],[128,107,1,12],[128,108,1,48],[128,109,1,6],[128,110,1,48],[128,111,1,48],[128,113,1,24],[128,114,1,6],[128,115,1,20],[128,116,1,12],[128,117,1,6],[128,118,1,24],[128,119,1,24],[128,121,1,10],[128,122,1,12],[128,123,1,12],[128,125,1,6],[129,2,1,6],[129,4,1,12],[129,5,1,12],[129,6,1,10],[129,7,2,5],[129,8,1,24],[129,9,1,24],[129,10,1,6],[129,11,1,12],[129,12,1,20],[129,13,1,6],[129,14,1,24],[129,15,3,80],[129,16,1,48],[129,17,1,48],[129,18,1,6],[129,19,1,48],[129,20,1,12],[129,21,1,12],[129,22,1,10],[129,23,1,24],[129,24,1,40],[129,25,1,10],[129,26,1,12],[129,27,1,12],[129,28,1,12],[129,29,1,6],[129,30,1,48],[129,32,1,96],[129,33,1,96],[129,34,1,6],[129,35,1,12],[129,36,1,12],[129,37,1,12],[129,38,1,10],[129,39,1,40],[129,40,1,24],[129,41,1,24],[129,43,1,12],[129,44,1,48],[129,45,1,6],[129,46,1,48],[129,47,1,48],[129,48,1,80],[129,49,1,24],[129,50,1,6],[129,51,1,20],[129,52,1,12],[129,53,1,6],[129,54,1,24],[129,55,1,24],[129,56,1,24],[129,57,1,10],[129,58,1,12],[129,59,1,12],[129,60,1,12],[129,61,1,6],[129,66,1,6],[129,67,1,12],[129,68,1,12],[129,69,1,12],[129,70,1,10],[129,71,1,24],[129,72,1,24],[129,73,1,24],[129,74,1,6],[129,75,1,12],[129,76,1,20],[129,77,1,6],[129,78,1,24],[129,79,1,80],[129,80,1,48],[129,81,1,48],[129,82,1,6],[129,83,1,48],[129,84,1,12],[129,86,1,24],[129,87,1,24],[129,88,1,40],[129,89,1,10],[129,90,1,12],[129,91,1,12],[129,92,1,12],[129,93,1,6],[129,94,1,96],[129,95,1,96],[129,97,1,48],[129,98,1,6],[129,99,1,12],[129,100,1,12],[129,101,1,12],[129,102,1,10],[129,103,1,40],[129,104,1,24],[129,105,1,10],[129,106,1,12],[129,107,1,12],[129,108,1,48],[129,109,1,6],[129,110,1,48],[129,111,1,48],[129,112,2,80],[129,113,1,24],[129,114,1,6],[129,115,1,20],[129,116,1,12],[129,117,1,6],[129,118,1,24],[129,119,1,24],[129,120,3,5],[129,121,1,10],[129,122,1,12],[129,123,1,12],[129,125,1,6],[130,0,3,3],[130,2,3,5],[130,3,2,3],[130,4,1,12],[130,5,1,12],[130,6,1,12],[130,7,1,12],[130,8,1,24],[130,9,1,24],[130,10,1,12],[130,11,1,12],[130,12,1,20],[130,13,1,20],[130,14,1,12],[130,15,1,12],[130,16,1,48],[130,17,1,48],[130,18,1,48],[130,19,1,48],[130,20,1,12],[130,21,1,12],[130,22,1,12],[130,23,1,12],[130,24,1,12],[130,25,1,12],[130,26,1,12],[130,27,1,12],[130,28,1,12],[130,29,1,12],[130,30,1,48],[130,31,2,3],[130,32,1,96],[130,33,1,96],[130,34,1,12],[130,35,1,12],[130,36,1,12],[130,37,1,12],[130,38,1,12],[130,39,1,12],[130,40,1,24],[130,41,1,24],[130,42,1,12],[130,43,1,12],[130,44,1,48],[130,45,1,48],[130,46,1,12],[130,47,1,48],[130,48,1,12],[130,49,1,12],[130,50,1,20],[130,51,1,20],[130,52,1,12],[130,53,1,12],[130,54,1,24],[130,55,1,24],[130,56,1,12],[130,57,1,12],[130,58,1,12],[130,59,1,12],[130,60,1,12],[130,61,1,12],[130,62,2,6],[130,63,2,3],[130,64,3,3],[130,65,3,6],[130,66,1,12],[130,67,1,12],[130,68,1,12],[130,69,1,12],[130,70,1,12],[130,71,1,12],[130,72,1,24],[130,73,1,24],[130,74,1,12],[130,75,1,12],[130,76,1,20],[130,77,1,20],[130,78,1,12],[130,79,1,12],[130,80,1,48],[130,81,1,12],[130,82,1,48],[130,83,1,48],[130,84,1,12],[130,85,1,12],[130,86,1,24],[130,87,1,24],[130,88,1,12],[130,89,1,12],[130,90,1,12],[130,91,1,12],[130,92,1,12],[130,93,1,12],[130,94,1,96],[130,95,1,96],[130,96,2,96],[130,97,1,48],[130,98,1,12],[130,99,1,12],[130,100,1,12],[130,101,1,12],[130,102,1,12],[130,103,1,12],[130,104,1,12],[130,105,1,12],[130,106,1,12],[130,107,1,12],[130,108,1,48],[130,109,1,48],[130,110,1,48],[130,111,1,48],[130,112,1,12],[130,113,1,12],[130,114,1,20],[130,115,1,20],[130,116,1,12],[130,117,1,12],[130,118,1,24],[130,119,1,24],[130,120,1,12],[130,121,1,12],[130,122,1,12],[130,123,1,12],[130,124,2,12],[130,125,2,5],[130,127,2,3],[131,2,3,12],[131,3,3,12],[131,4,1,12],[131,5,1,12],[131,6,1,12],[131,7,1,12],[131,8,1,24],[131,9,1,24],[131,10,1,12],[131,11,1,12],[131,12,1,20],[131,13,1,20],[131,14,1,12],[131,15,1,12],[131,16,1,48],[131,17,1,48],[131,18,1,48],[131,19,1,48],[131,20,1,12],[131,21,1,12],[131,22,1,12],[131,23,1,12],[131,24,1,12],[131,25,1,12],[131,26,1,12],[131,27,1,12],[131,28,1,12],[131,29,1,12],[131,30,1,48],[131,31,2,24],[131,32,1,96],[131,33,1,96],[131,34,1,12],[131,35,1,12],[131,36,1,12],[131,37,1,12],[131,38,1,12],[131,39,1,12],[131,40,1,24],[131,41,1,24],[131,42,1,12],[131,43,1,12],[131,44,1,48],[131,45,1,48],[131,46,1,12],[131,47,1,48],[131,48,1,12],[131,49,1,12],[131,50,1,20],[131,51,1,20],[131,52,1,12],[131,53,1,12],[131,54,1,24],[131,55,1,24],[131,56,1,12],[131,57,1,12],[131,58,1,12],[131,59,1,12],[131,60,1,12],[131,61,1,12],[131,62,2,6],[131,63,2,6],[131,64,3,6],[131,65,3,6],[131,66,1,12],[131,67,1,12],[131,68,1,12],[131,69,1,12],[131,70,1,12],[131,71,1,12],[131,72,1,24],[131,73,1,24],[131,74,1,12],[131,75,1,12],[131,76,1,20],[131,77,1,20],[131,78,1,12],[131,79,1,12],[131,80,1,48],[131,81,1,12],[131,82,1,48],[131,83,1,48],[131,84,1,12],[131,85,1,12],[131,86,1,24],[131,87,1,24],[131,88,1,12],[131,89,1,12],[131,90,1,12],[131,91,1,12],[131,92,1,12],[131,93,1,12],[131,94,1,96],[131,95,1,96],[131,96,2,96],[131,97,1,48],[131,98,1,12],[131,99,1,12],[131,100,1,12],[131,101,1,12],[131,102,1,12],[131,103,1,12],[131,104,1,12],[131,105,1,12],[131,106,1,12],[131,107,1,12],[131,108,1,48],[131,109,1,48],[131,110,1,48],[131,111,1,48],[131,112,1,12],[131,113,1,12],[131,114,1,20],[131,115,1,20],[131,116,1,12],[131,117,1,12],[131,118,1,24],[131,119,1,24],[131,120,1,12],[131,121,1,12],[131,122,1,12],[131,123,1,12],[131,124,2,12],[131,125,2,12],[132,0,3,6],[132,1,3,6],[132,2,1,10],[132,3,3,12],[132,4,1,24],[132,5,1,10],[132,6,1,10],[132,7,1,24],[132,8,1,24],[132,9,1,10],[132,10,1,10],[132,11,1,24],[132,12,1,24],[132,13,1,10],[132,14,1,10],[132,15,1,24],[132,16,1,48],[132,17,1,10],[132,18,1,10],[132,19,1,24],[132,20,1,24],[132,21,1,10],[132,22,1,10],[132,23,1,24],[132,24,1,40],[132,25,1,10],[132,26,1,10],[132,27,1,40],[132,28,1,24],[132,29,1,10],[132,30,1,10],[132,31,1,48],[132,32,1,96],[132,33,1,10],[132,34,1,10],[132,35,1,24],[132,36,1,40],[132,37,1,10],[132,38,1,10],[132,39,1,40],[132,40,1,24],[132,41,1,10],[132,42,1,10],[132,43,1,24],[132,44,1,24],[132,45,1,10],[132,46,1,10],[132,47,1,48],[132,48,1,24],[132,49,1,10],[132,50,1,10],[132,51,1,24],[132,52,1,24],[132,53,1,10],[132,54,1,10],[132,55,1,24],[132,56,1,24],[132,57,1,10],[132,58,1,10],[132,59,1,24],[132,60,2,12],[132,61,1,10],[132,62,1,10],[132,63,2,6],[132,64,3,6],[132,65,1,10],[132,66,1,10],[132,67,3,12],[132,68,1,24],[132,69,1,10],[132,70,1,10],[132,71,1,24],[132,72,1,24],[132,73,1,10],[132,74,1,10],[132,75,1,24],[132,76,1,24],[132,77,1,10],[132,78,1,10],[132,79,1,24],[132,80,1,48],[132,81,1,10],[132,82,1,10],[132,83,1,24],[132,84,1,24],[132,85,1,10],[132,86,1,10],[132,87,1,24],[132,88,1,40],[132,89,1,10],[132,90,1,10],[132,91,1,40],[132,92,1,24],[132,93,1,10],[132,94,1,10],[132,95,1,96],[132,96,1,48],[132,97,1,10],[132,98,1,10],[132,99,1,24],[132,100,1,40],[132,101,1,10],[132,102,1,10],[132,103,1,40],[132,104,1,24],[132,105,1,10],[132,106,1,10],[132,107,1,24],[132,108,1,24],[132,109,1,10],[132,110,1,10],[132,111,1,48],[132,112,1,24],[132,113,1,10],[132,114,1,10],[132,115,1,24],[132,116,1,24],[132,117,1,10],[132,118,1,10],[132,119,1,24],[132,120,1,24],[132,121,1,10],[132,122,1,10],[132,123,1,24],[132,124,2,12],[132,125,1,10],[132,126,2,6],[132,127,2,6],[133,0,3,6],[133,1,3,6],[133,2,1,10],[133,3,2,3],[133,4,1,24],[133,5,1,10],[133,6,1,10],[133,7,1,24],[133,8,1,24],[133,9,1,10],[133,10,1,10],[133,11,1,24],[133,12,1,24],[133,13,1,10],[133,14,1,10],[133,15,1,24],[133,16,1,48],[133,17,1,10],[133,18,1,10],[133,19,1,24],[133,20,1,24],[133,21,1,10],[133,22,1,10],[133,23,1,24],[133,24,1,40],[133,25,1,10],[133,26,1,10],[133,27,1,40],[133,28,1,24],[133,29,1,10],[133,30,1,10],[133,31,1,48],[133,32,1,96],[133,33,1,10],[133,34,1,10],[133,35,1,24],[133,36,1,40],[133,37,1,10],[133,38,1,10],[133,39,1,40],[133,40,1,24],[133,41,1,10],[133,42,1,10],[133,43,1,24],[133,44,1,24],[133,45,1,10],[133,46,1,10],[133,47,1,48],[133,48,1,24],[133,49,1,10],[133,50,1,10],[133,51,1,24],[133,52,1,24],[133,53,1,10],[133,54,1,10],[133,55,1,24],[133,56,1,24],[133,57,1,10],[133,58,1,10],[133,59,1,24],[133,60,2,12],[133,61,1,10],[133,62,1,10],[133,63,2,6],[133,64,3,6],[133,65,1,10],[133,66,1,10],[133,67,2,3],[133,68,1,24],[133,69,1,10],[133,70,1,10],[133,71,1,24],[133,72,1,24],[133,73,1,10],[133,74,1,10],[133,75,1,24],[133,76,1,24],[133,77,1,10],[133,78,1,10],[133,79,1,24],[133,80,1,48],[133,81,1,10],[133,82,1,10],[133,83,1,24],[133,84,1,24],[133,85,1,10],[133,86,1,10],[133,87,1,24],[133,88,1,40],[133,89,1,10],[133,90,1,10],[133,91,1,40],[133,92,1,24],[133,93,1,10],[133,94,1,10],[133,95,1,96],[133,96,1,48],[133,97,1,10],[133,98,1,10],[133,99,1,24],[133,100,1,40],[133,101,1,10],[133,102,1,10],[133,103,1,40],[133,104,1,24],[133,105,1,10],[133,106,1,10],[133,107,1,24],[133,108,1,24],[133,109,1,10],[133,110,1,10],[133,111,1,48],[133,112,1,24],[133,113,1,10],[133,114,1,10],[133,115,1,24],[133,116,1,24],[133,117,1,10],[133,118,1,10],[133,119,1,24],[133,120,1,24],[133,121,1,10],[133,122,1,10],[133,123,1,24],[133,124,2,12],[133,125,1,10],[133,126,2,6],[133,127,2,6],[134,0,3,5],[134,1,3,6],[134,2,0,6],[134,3,2,3],[134,4,1,24],[134,5,0,6],[134,6,0,6],[134,7,1,24],[134,8,1,24],[134,9,0,6],[134,10,0,6],[134,11,1,24],[134,12,1,24],[134,13,0,6],[134,14,0,6],[134,15,1,24],[134,16,1,48],[134,17,0,6],[134,18,0,6],[134,19,1,24],[134,20,1,24],[134,21,0,6],[134,22,0,6],[134,23,1,24],[134,24,1,40],[134,25,0,6],[134,26,0,6],[134,27,1,40],[134,28,1,24],[134,29,0,6],[134,30,0,6],[134,31,1,48],[134,32,1,96],[134,33,0,6],[134,34,0,6],[134,35,1,24],[134,36,1,40],[134,37,0,6],[134,38,0,6],[134,39,1,40],[134,40,1,24],[134,41,0,6],[134,42,0,6],[134,43,1,24],[134,44,1,24],[134,45,0,6],[134,46,0,6],[134,47,1,48],[134,48,1,24],[134,49,0,6],[134,50,0,6],[134,51,1,24],[134,52,1,24],[134,53,0,6],[134,54,0,6],[134,55,1,24],[134,56,1,24],[134,57,0,6],[134,58,0,6],[134,59,1,24],[134,60,2,12],[134,61,0,6],[134,62,0,6],[134,63,2,5],[134,64,3,5],[134,65,0,6],[134,66,0,6],[134,67,2,3],[134,68,1,24],[134,69,0,6],[134,70,0,6],[134,71,1,24],[134,72,1,24],[134,73,0,6],[134,74,0,6],[134,75,1,24],[134,76,1,24],[134,77,0,6],[134,78,0,6],[134,79,1,24],[134,80,1,48],[134,81,0,6],[134,82,0,6],[134,83,1,24],[134,84,1,24],[134,85,0,6],[134,86,0,6],[134,87,1,24],[134,88,1,40],[134,89,0,6],[134,90,0,6],[134,91,1,40],[134,92,1,24],[134,93,0,6],[134,94,0,6],[134,95,1,96],[134,96,1,48],[134,97,0,6],[134,98,0,6],[134,99,1,24],[134,100,1,40],[134,101,0,6],[134,102,0,6],[134,103,1,40],[134,104,1,24],[134,105,0,6],[134,106,0,6],[134,107,1,24],[134,108,1,24],[134,109,0,6],[134,110,0,6],[134,111,1,48],[134,112,1,24],[134,113,0,6],[134,114,0,6],[134,115,1,24],[134,116,1,24],[134,117,0,6],[134,118,0,6],[134,119,1,24],[134,120,1,24],[134,121,0,6],[134,122,0,6],[134,123,1,24],[134,124,2,12],[134,125,0,6],[134,126,2,6],[134,127,2,5],[135,0,3,12],[135,1,3,6],[135,2,0,6],[135,3,3,12],[135,4,1,24],[135,5,0,6],[135,6,0,6],[135,7,1,24],[135,8,1,24],[135,9,0,6],[135,10,0,6],[135,11,1,24],[135,12,1,24],[135,13,0,6],[135,14,0,6],[135,15,1,24],[135,16,1,48],[135,17,0,6],[135,18,0,6],[135,19,1,24],[135,20,1,24],[135,21,0,6],[135,22,0,6],[135,23,1,24],[135,24,1,40],[135,25,0,6],[135,26,0,6],[135,27,1,40],[135,28,1,24],[135,29,0,6],[135,30,0,6],[135,31,1,48],[135,32,1,96],[135,33,0,6],[135,34,0,6],[135,35,1,24],[135,36,1,40],[135,37,0,6],[135,38,0,6],[135,39,1,40],[135,40,1,24],[135,41,0,6],[135,42,0,6],[135,43,1,24],[135,44,1,24],[135,45,0,6],[135,46,0,6],[135,47,1,48],[135,48,1,24],[135,49,0,6],[135,50,0,6],[135,51,1,24],[135,52,1,24],[135,53,0,6],[135,54,0,6],[135,55,1,24],[135,56,1,24],[135,57,0,6],[135,58,0,6],[135,59,1,24],[135,60,2,12],[135,61,0,6],[135,62,0,6],[135,63,2,12],[135,64,3,12],[135,65,0,6],[135,66,0,6],[135,67,3,12],[135,68,1,24],[135,69,0,6],[135,70,0,6],[135,71,1,24],[135,72,1,24],[135,73,0,6],[135,74,0,6],[135,75,1,24],[135,76,1,24],[135,77,0,6],[135,78,0,6],[135,79,1,24],[135,80,1,48],[135,81,0,6],[135,82,0,6],[135,83,1,24],[135,84,1,24],[135,85,0,6],[135,86,0,6],[135,87,1,24],[135,88,1,40],[135,89,0,6],[135,90,0,6],[135,91,1,40],[135,92,1,24],[135,93,0,6],[135,94,0,6],[135,95,1,96],[135,96,1,48],[135,97,0,6],[135,98,0,6],[135,99,1,24],[135,100,1,40],[135,101,0,6],[135,102,0,6],[135,103,1,40],[135,104,1,24],[135,105,0,6],[135,106,0,6],[135,107,1,24],[135,108,1,24],[135,109,0,6],[135,110,0,6],[135,111,1,48],[135,112,1,24],[135,113,0,6],[135,114,0,6],[135,115,1,24],[135,116,1,24],[135,117,0,6],[135,118,0,6],[135,119,1,24],[135,120,1,24],[135,121,0,6],[135,122,0,6],[135,123,1,24],[135,124,2,12],[135,125,0,6],[135,126,2,6],[135,127,2,12],[136,0,3,12],[136,1,3,12],[136,2,1,6],[136,3,3,12],[136,4,1,20],[136,5,1,6],[136,6,1,6],[136,7,1,20],[136,8,1,20],[136,9,1,6],[136,10,1,6],[136,11,1,20],[136,12,1,20],[136,13,1,6],[136,14,1,6],[136,15,1,20],[136,16,1,20],[136,17,1,6],[136,18,1,6],[136,19,1,20],[136,20,1,20],[136,21,1,6],[136,22,1,6],[136,23,1,20],[136,24,1,20],[136,25,1,6],[136,26,1,6],[136,27,1,20],[136,28,1,20],[136,29,1,6],[136,30,1,6],[136,31,1,48],[136,32,1,96],[136,33,1,20],[136,34,1,6],[136,35,1,20],[136,36,1,20],[136,37,1,6],[136,38,1,6],[136,39,1,20],[136,40,1,20],[136,41,1,6],[136,42,1,6],[136,43,1,20],[136,44,1,20],[136,45,1,6],[136,46,1,6],[136,47,1,20],[136,48,1,20],[136,49,1,6],[136,50,1,6],[136,51,1,20],[136,52,1,20],[136,53,1,6],[136,54,1,6],[136,55,1,20],[136,56,1,20],[136,57,1,6],[136,58,1,6],[136,59,1,20],[136,60,1,20],[136,61,1,6],[136,62,1,20],[136,63,2,12],[136,64,3,12],[136,65,1,20],[136,66,1,6],[136,67,1,20],[136,68,1,20],[136,69,1,6],[136,70,1,6],[136,71,1,20],[136,72,1,20],[136,73,1,6],[136,74,1,6],[136,75,1,20],[136,76,1,20],[136,77,1,6],[136,78,1,6],[136,79,1,20],[136,80,1,20],[136,81,1,6],[136,82,1,6],[136,83,1,20],[136,84,1,20],[136,85,1,6],[136,86,1,6],[136,87,1,20],[136,88,1,20],[136,89,1,6],[136,90,1,6],[136,91,1,20],[136,92,1,20],[136,93,1,6],[136,94,1,20],[136,95,1,96],[136,96,1,48],[136,97,1,6],[136,98,1,6],[136,99,1,20],[136,100,1,20],[136,101,1,6],[136,102,1,6],[136,103,1,20],[136,104,1,20],[136,105,1,6],[136,106,1,6],[136,107,1,20],[136,108,1,20],[136,109,1,6],[136,110,1,6],[136,111,1,20],[136,112,1,20],[136,113,1,6],[136,114,1,6],[136,115,1,20],[136,116,1,20],[136,117,1,6],[136,118,1,6],[136,119,1,20],[136,120,1,20],[136,121,1,6],[136,122,1,6],[136,123,1,20],[136,124,2,12],[136,125,1,6],[136,126,2,12],[136,127,2,12],[137,0,3,12],[137,1,3,12],[137,2,1,6],[137,3,2,3],[137,4,1,20],[137,5,1,6],[137,6,1,6],[137,7,1,20],[137,8,1,20],[137,9,1,6],[137,10,1,6],[137,11,1,20],[137,12,1,20],[137,13,1,6],[137,14,1,6],[137,15,1,20],[137,16,1,20],[137,17,1,6],[137,18,1,6],[137,19,1,20],[137,20,1,20],[137,21,1,6],[137,22,1,6],[137,23,1,20],[137,24,1,20],[137,25,1,6],[137,26,1,6],[137,27,1,20],[137,28,1,20],[137,29,1,6],[137,30,1,6],[137,31,1,48],[137,32,1,96],[137,33,1,20],[137,34,1,6],[137,35,1,20],[137,36,1,20],[137,37,1,6],[137,38,1,6],[137,39,1,20],[137,40,1,20],[137,41,1,6],[137,42,1,6],[137,43,1,20],[137,44,1,20],[137,45,1,6],[137,46,1,6],[137,47,1,20],[137,48,1,20],[137,49,1,6],[137,50,1,6],[137,51,1,20],[137,52,1,20],[137,53,1,6],[137,54,1,6],[137,55,1,20],[137,56,1,20],[137,57,1,6],[137,58,1,6],[137,59,1,20],[137,60,1,20],[137,61,1,6],[137,62,1,20],[137,63,2,12],[137,64,3,12],[137,65,1,20],[137,66,1,6],[137,67,1,20],[137,68,1,20],[137,69,1,6],[137,70,1,6],[137,71,1,20],[137,72,1,20],[137,73,1,6],[137,74,1,6],[137,75,1,20],[137,76,1,20],[137,77,1,6],[137,78,1,6],[137,79,1,20],[137,80,1,20],[137,81,1,6],[137,82,1,6],[137,83,1,20],[137,84,1,20],[137,85,1,6],[137,86,1,6],[137,87,1,20],[137,88,1,20],[137,89,1,6],[137,90,1,6],[137,91,1,20],[137,92,1,20],[137,93,1,6],[137,94,1,20],[137,95,1,96],[137,96,1,48],[137,97,1,6],[137,98,1,6],[137,99,1,20],[137,100,1,20],[137,101,1,6],[137,102,1,6],[137,103,1,20],[137,104,1,20],[137,105,1,6],[137,106,1,6],[137,107,1,20],[137,108,1,20],[137,109,1,6],[137,110,1,6],[137,111,1,20],[137,112,1,20],[137,113,1,6],[137,114,1,6],[137,115,1,20],[137,116,1,20],[137,117,1,6],[137,118,1,6],[137,119,1,20],[137,120,1,20],[137,121,1,6],[137,122,1,6],[137,123,1,20],[137,124,2,12],[137,125,1,6],[137,126,2,12],[137,127,2,12],[138,0,3,3],[138,1,3,6],[138,2,3,5],[138,3,2,3],[138,4,1,20],[138,5,0,10],[138,6,0,10],[138,7,2,3],[138,8,3,3],[138,9,0,10],[138,10,0,10],[138,11,1,20],[138,12,1,20],[138,13,1,20],[138,14,0,10],[138,15,2,3],[138,16,1,48],[138,17,1,48],[138,18,1,20],[138,19,1,20],[138,20,1,20],[138,21,0,10],[138,22,0,10],[138,23,1,48],[138,24,1,48],[138,25,0,10],[138,26,0,10],[138,27,1,20],[138,28,1,20],[138,29,0,10],[138,30,1,48],[138,31,1,48],[138,32,1,48],[138,33,1,48],[138,34,0,10],[138,35,1,20],[138,36,1,20],[138,37,0,10],[138,38,0,10],[138,39,1,48],[138,40,1,48],[138,41,0,10],[138,42,0,10],[138,43,1,20],[138,44,1,20],[138,45,1,20],[138,46,0,10],[138,47,1,48],[138,48,1,80],[138,49,0,10],[138,50,1,20],[138,51,1,20],[138,52,1,20],[138,53,0,10],[138,54,0,10],[138,55,1,80],[138,56,1,80],[138,57,0,10],[138,58,0,10],[138,59,1,20],[138,60,1,20],[138,61,0,10],[138,62,1,80],[138,63,2,3],[138,64,3,3],[138,65,1,80],[138,66,0,10],[138,67,1,20],[138,68,1,20],[138,69,0,10],[138,70,0,10],[138,71,1,80],[138,72,1,80],[138,73,0,10],[138,74,0,10],[138,75,1,20],[138,76,1,20],[138,77,1,20],[138,78,0,10],[138,79,1,80],[138,80,1,48],[138,81,0,10],[138,82,1,20],[138,83,1,20],[138,84,1,20],[138,85,0,10],[138,86,0,10],[138,87,1,48],[138,88,1,48],[138,89,0,10],[138,90,0,10],[138,91,1,20],[138,92,1,20],[138,93,0,10],[138,94,1,48],[138,95,1,48],[138,96,1,48],[138,97,1,48],[138,98,0,10],[138,99,1,20],[138,100,1,20],[138,101,0,10],[138,102,0,10],[138,103,1,48],[138,104,1,48],[138,105,0,10],[138,106,0,10],[138,107,1,20],[138,108,1,20],[138,109,1,20],[138,110,1,48],[138,111,1,48],[138,112,2,80],[138,113,0,10],[138,114,1,20],[138,115,1,20],[138,116,1,20],[138,117,0,10],[138,118,0,10],[138,119,2,3],[138,120,2,24],[138,121,0,10],[138,122,0,10],[138,123,1,20],[138,124,2,12],[138,125,2,5],[138,126,2,6],[138,127,2,3],[139,0,3,6],[139,1,3,6],[139,2,3,12],[139,3,3,12],[139,4,1,20],[139,5,0,10],[139,6,0,10],[139,7,2,6],[139,8,3,6],[139,9,0,10],[139,10,0,10],[139,11,1,20],[139,12,1,20],[139,13,1,20],[139,14,0,10],[139,15,2,6],[139,16,1,48],[139,17,1,48],[139,18,1,20],[139,19,1,20],[139,20,1,20],[139,21,0,10],[139,22,0,10],[139,23,1,48],[139,24,1,48],[139,25,0,10],[139,26,0,10],[139,27,1,20],[139,28,1,20],[139,29,0,10],[139,30,1,48],[139,31,1,48],[139,32,1,48],[139,33,1,48],[139,34,0,10],[139,35,1,20],[139,36,1,20],[139,37,0,10],[139,38,0,10],[139,39,1,48],[139,40,1,48],[139,41,0,10],[139,42,0,10],[139,43,1,20],[139,44,1,20],[139,45,1,20],[139,46,0,10],[139,47,1,48],[139,48,1,80],[139,49,0,10],[139,50,1,20],[139,51,1,20],[139,52,1,20],[139,53,0,10],[139,54,0,10],[139,55,1,80],[139,56,1,80],[139,57,0,10],[139,58,0,10],[139,59,1,20],[139,60,1,20],[139,61,0,10],[139,62,1,80],[139,63,2,6],[139,64,3,6],[139,65,1,80],[139,66,0,10],[139,67,1,20],[139,68,1,20],[139,69,0,10],[139,70,0,10],[139,71,1,80],[139,72,1,80],[139,73,0,10],[139,74,0,10],[139,75,1,20],[139,76,1,20],[139,77,1,20],[139,78,0,10],[139,79,1,80],[139,80,1,48],[139,81,0,10],[139,82,1,20],[139,83,1,20],[139,84,1,20],[139,85,0,10],[139,86,0,10],[139,87,1,48],[139,88,1,48],[139,89,0,10],[139,90,0,10],[139,91,1,20],[139,92,1,20],[139,93,0,10],[139,94,1,48],[139,95,1,48],[139,96,1,48],[139,97,1,48],[139,98,0,10],[139,99,1,20],[139,100,1,20],[139,101,0,10],[139,102,0,10],[139,103,1,48],[139,104,1,48],[139,105,0,10],[139,106,0,10],[139,107,1,20],[139,108,1,20],[139,109,1,20],[139,110,1,48],[139,111,1,48],[139,112,2,80],[139,113,0,10],[139,114,1,20],[139,115,1,20],[139,116,1,20],[139,117,0,10],[139,118,0,10],[139,119,2,6],[139,120,2,24],[139,121,0,10],[139,122,0,10],[139,123,1,20],[139,124,2,12],[139,125,2,12],[139,126,2,6],[139,127,2,6],[140,0,3,10],[140,1,3,10],[140,2,0,12],[140,3,0,12],[140,4,0,12],[140,5,0,12],[140,6,0,12],[140,7,0,12],[140,8,0,12],[140,9,0,12],[140,10,0,12],[140,11,0,12],[140,12,0,12],[140,13,0,12],[140,14,0,12],[140,15,0,12],[140,16,0,12],[140,17,0,12],[140,18,0,12],[140,19,0,12],[140,20,0,12],[140,21,0,12],[140,22,0,12],[140,23,0,12],[140,24,0,12],[140,25,0,12],[140,26,0,12],[140,27,0,12],[140,28,0,12],[140,29,0,12],[140,30,0,12],[140,31,0,12],[140,32,0,12],[140,33,0,12],[140,34,0,12],[140,35,0,12],[140,36,0,12],[140,37,0,12],[140,38,0,12],[140,39,0,12],[140,40,0,12],[140,41,0,12],[140,42,0,12],[140,43,0,12],[140,44,0,12],[140,45,0,12],[140,46,0,12],[140,47,0,12],[140,48,0,12],[140,49,0,12],[140,50,0,12],[140,51,0,12],[140,52,0,12],[140,53,0,12],[140,54,0,12],[140,55,0,12],[140,56,0,12],[140,57,0,12],[140,58,0,12],[140,59,0,12],[140,60,0,12],[140,61,0,12],[140,62,0,12],[140,63,2,10],[140,64,3,10],[140,65,0,12],[140,66,0,12],[140,67,0,12],[140,68,0,12],[140,69,0,12],[140,70,0,12],[140,71,0,12],[140,72,0,12],[140,73,0,12],[140,74,0,12],[140,75,0,12],[140,76,0,12],[140,77,0,12],[140,78,0,12],[140,79,0,12],[140,80,0,12],[140,81,0,12],[140,82,0,12],[140,83,0,12],[140,84,0,12],[140,85,0,12],[140,86,0,12],[140,87,0,12],[140,88,0,12],[140,89,0,12],[140,90,0,12],[140,91,0,12],[140,92,0,12],[140,93,0,12],[140,94,0,12],[140,95,0,12],[140,96,0,12],[140,97,0,12],[140,98,0,12],[140,99,0,12],[140,100,0,12],[140,101,0,12],[140,102,0,12],[140,103,0,12],[140,104,0,12],[140,105,0,12],[140,106,0,12],[140,107,0,12],[140,108,0,12],[140,109,0,12],[140,110,0,12],[140,111,0,12],[140,112,0,12],[140,113,0,12],[140,114,0,12],[140,115,0,12],[140,116,0,12],[140,117,0,12],[140,118,0,12],[140,119,0,12],[140,120,0,12],[140,121,0,12],[140,122,0,12],[140,123,0,12],[140,124,0,12],[140,125,0,12],[140,126,2,10],[140,127,2,10],[141,0,3,3],[141,1,3,10],[141,2,0,12],[141,3,0,12],[141,4,0,12],[141,5,0,12],[141,6,0,12],[141,7,0,12],[141,8,0,12],[141,9,0,12],[141,10,0,12],[141,11,0,12],[141,12,0,12],[141,13,0,12],[141,14,0,12],[141,15,0,12],[141,16,0,12],[141,17,0,12],[141,18,0,12],[141,19,0,12],[141,20,0,12],[141,21,0,12],[141,22,0,12],[141,23,0,12],[141,24,0,12],[141,25,0,12],[141,26,0,12],[141,27,0,12],[141,28,0,12],[141,29,0,12],[141,30,0,12],[141,31,0,12],[141,32,0,12],[141,33,0,12],[141,34,0,12],[141,35,0,12],[141,36,0,12],[141,37,0,12],[141,38,0,12],[141,39,0,12],[141,40,0,12],[141,41,0,12],[141,42,0,12],[141,43,0,12],[141,44,0,12],[141,45,0,12],[141,46,0,12],[141,47,0,12],[141,48,0,12],[141,49,0,12],[141,50,0,12],[141,51,0,12],[141,52,0,12],[141,53,0,12],[141,54,0,12],[141,55,0,12],[141,56,0,12],[141,57,0,12],[141,58,0,12],[141,59,0,12],[141,60,0,12],[141,61,0,12],[141,62,0,12],[141,63,2,3],[141,64,3,3],[141,65,0,12],[141,66,0,12],[141,67,0,12],[141,68,0,12],[141,69,0,12],[141,70,0,12],[141,71,0,12],[141,72,0,12],[141,73,0,12],[141,74,0,12],[141,75,0,12],[141,76,0,12],[141,77,0,12],[141,78,0,12],[141,79,0,12],[141,80,0,12],[141,81,0,12],[141,82,0,12],[141,83,0,12],[141,84,0,12],[141,85,0,12],[141,86,0,12],[141,87,0,12],[141,88,0,12],[141,89,0,12],[141,90,0,12],[141,91,0,12],[141,92,0,12],[141,93,0,12],[141,94,0,12],[141,95,0,12],[141,96,0,12],[141,97,0,12],[141,98,0,12],[141,99,0,12],[141,100,0,12],[141,101,0,12],[141,102,0,12],[141,103,0,12],[141,104,0,12],[141,105,0,12],[141,106,0,12],[141,107,0,12],[141,108,0,12],[141,109,0,12],[141,110,0,12],[141,111,0,12],[141,112,0,12],[141,113,0,12],[141,114,0,12],[141,115,0,12],[141,116,0,12],[141,117,0,12],[141,118,0,12],[141,119,0,12],[141,120,0,12],[141,121,0,12],[141,122,0,12],[141,123,0,12],[141,124,0,12],[141,125,0,12],[141,126,2,10],[141,127,2,3],[142,0,3,5],[142,1,3,6],[142,2,0,6],[142,3,0,12],[142,4,0,12],[142,5,0,6],[142,6,0,10],[142,7,2,5],[142,8,3,5],[142,9,0,10],[142,10,0,6],[142,11,0,12],[142,12,0,12],[142,13,0,6],[142,14,0,10],[142,15,2,5],[142,16,1,48],[142,17,0,10],[142,18,0,6],[142,19,0,12],[142,20,0,12],[142,21,0,6],[142,22,0,10],[142,23,1,48],[142,24,1,48],[142,25,0,10],[142,26,0,6],[142,27,0,12],[142,28,0,12],[142,29,0,6],[142,30,0,10],[142,31,1,48],[142,32,1,48],[142,33,0,10],[142,34,0,6],[142,35,0,12],[142,36,0,12],[142,37,0,6],[142,38,0,10],[142,39,1,48],[142,40,1,48],[142,41,0,10],[142,42,0,6],[142,43,0,12],[142,44,0,12],[142,45,0,6],[142,46,0,10],[142,47,1,48],[142,48,1,80],[142,49,0,10],[142,50,0,6],[142,51,0,12],[142,52,0,12],[142,53,0,6],[142,54,0,10],[142,55,1,80],[142,56,1,80],[142,57,0,10],[142,58,0,6],[142,59,0,12],[142,60,0,12],[142,61,0,6],[142,62,0,10],[142,63,2,5],[142,64,3,5],[142,65,0,10],[142,66,0,6],[142,67,0,12],[142,68,0,12],[142,69,0,6],[142,70,0,10],[142,71,1,80],[142,72,1,80],[142,73,0,10],[142,74,0,6],[142,75,0,12],[142,76,0,12],[142,77,0,6],[142,78,0,10],[142,79,1,80],[142,80,1,48],[142,81,0,10],[142,82,0,6],[142,83,0,12],[142,84,0,12],[142,85,0,6],[142,86,0,10],[142,87,1,48],[142,88,1,48],[142,89,0,10],[142,90,0,6],[142,91,0,12],[142,92,0,12],[142,93,0,6],[142,94,0,10],[142,95,1,48],[142,96,1,48],[142,97,0,10],[142,98,0,6],[142,99,0,12],[142,100,0,12],[142,101,0,6],[142,102,0,10],[142,103,1,48],[142,104,1,48],[142,105,0,10],[142,106,0,6],[142,107,0,12],[142,108,0,12],[142,109,0,6],[142,110,0,10],[142,111,1,48],[142,112,2,80],[142,113,0,10],[142,114,0,6],[142,115,0,12],[142,116,0,12],[142,117,0,6],[142,118,0,10],[142,119,2,5],[142,120,2,24],[142,121,0,10],[142,122,0,6],[142,123,0,12],[142,124,0,12],[142,125,0,6],[142,126,2,6],[142,127,2,5],[143,0,3,12],[143,1,3,6],[143,2,0,6],[143,3,0,12],[143,4,0,12],[143,5,0,6],[143,6,0,10],[143,7,3,24],[143,8,3,20],[143,9,0,10],[143,10,0,6],[143,11,0,12],[143,12,0,12],[143,13,0,6],[143,14,0,10],[143,15,2,12],[143,16,1,48],[143,17,0,10],[143,18,0,6],[143,19,0,12],[143,20,0,12],[143,21,0,6],[143,22,0,10],[143,23,1,48],[143,24,1,48],[143,25,0,10],[143,26,0,6],[143,27,0,12],[143,28,0,12],[143,29,0,6],[143,30,0,10],[143,31,1,48],[143,32,1,48],[143,33,0,10],[143,34,0,6],[143,35,0,12],[143,36,0,12],[143,37,0,6],[143,38,0,10],[143,39,1,48],[143,40,1,48],[143,41,0,10],[143,42,0,6],[143,43,0,12],[143,44,0,12],[143,45,0,6],[143,46,0,10],[143,47,1,48],[143,48,1,80],[143,49,0,10],[143,50,0,6],[143,51,0,12],[143,52,0,12],[143,53,0,6],[143,54,0,10],[143,55,1,80],[143,56,1,80],[143,57,0,10],[143,58,0,6],[143,59,0,12],[143,60,0,12],[143,61,0,6],[143,62,0,10],[143,63,2,12],[143,64,3,12],[143,65,0,10],[143,66,0,6],[143,67,0,12],[143,68,0,12],[143,69,0,6],[143,70,0,10],[143,71,1,80],[143,72,1,80],[143,73,0,10],[143,74,0,6],[143,75,0,12],[143,76,0,12],[143,77,0,6],[143,78,0,10],[143,79,1,80],[143,80,1,48],[143,81,0,10],[143,82,0,6],[143,83,0,12],[143,84,0,12],[143,85,0,6],[143,86,0,10],[143,87,1,48],[143,88,1,48],[143,89,0,10],[143,90,0,6],[143,91,0,12],[143,92,0,12],[143,93,0,6],[143,94,0,10],[143,95,1,48],[143,96,1,48],[143,97,0,10],[143,98,0,6],[143,99,0,12],[143,100,0,12],[143,101,0,6],[143,102,0,10],[143,103,1,48],[143,104,1,48],[143,105,0,10],[143,106,0,6],[143,107,0,12],[143,108,0,12],[143,109,0,6],[143,110,0,10],[143,111,1,48],[143,112,2,80],[143,113,0,10],[143,114,0,6],[143,115,0,12],[143,116,0,12],[143,117,0,6],[143,118,0,10],[143,119,2,20],[143,120,2,24],[143,121,0,10],[143,122,0,6],[143,123,0,12],[143,124,0,12],[143,125,0,6],[143,126,2,6],[143,127,2,12],[144,0,3,24],[144,1,3,24],[144,2,1,6],[144,3,1,12],[144,4,1,12],[144,5,1,6],[144,6,1,10],[144,7,1,40],[144,8,1,40],[144,9,1,10],[144,10,1,6],[144,11,1,12],[144,12,1,12],[144,13,1,6],[144,14,1,10],[144,15,1,40],[144,16,1,40],[144,17,1,10],[144,18,1,6],[144,19,1,12],[144,20,1,12],[144,21,1,6],[144,22,1,10],[144,23,1,40],[144,24,1,40],[144,25,1,10],[144,26,1,6],[144,27,1,12],[144,28,1,12],[144,29,1,6],[144,30,1,10],[144,31,2,24],[144,32,1,96],[144,33,1,40],[144,34,1,6],[144,35,1,12],[144,36,1,12],[144,37,1,6],[144,38,1,10],[144,39,1,40],[144,40,1,40],[144,41,1,10],[144,42,1,6],[144,43,1,12],[144,44,1,12],[144,45,1,6],[144,46,1,10],[144,47,1,40],[144,48,1,40],[144,49,1,10],[144,50,1,6],[144,51,1,12],[144,52,1,12],[144,53,1,6],[144,54,1,10],[144,55,1,40],[144,56,1,40],[144,57,1,10],[144,58,1,6],[144,59,1,12],[144,60,1,12],[144,61,1,6],[144,62,1,40],[144,63,2,24],[144,64,3,24],[144,65,1,40],[144,66,1,6],[144,67,1,12],[144,68,1,12],[144,69,1,6],[144,70,1,10],[144,71,1,40],[144,72,1,40],[144,73,1,10],[144,74,1,6],[144,75,1,12],[144,76,1,12],[144,77,1,6],[144,78,1,10],[144,79,1,40],[144,80,1,40],[144,81,1,10],[144,82,1,6],[144,83,1,12],[144,84,1,12],[144,85,1,6],[144,86,1,10],[144,87,1,40],[144,88,1,40],[144,89,1,10],[144,90,1,6],[144,91,1,12],[144,92,1,12],[144,93,1,6],[144,94,1,40],[144,95,1,96],[144,96,2,96],[144,97,1,10],[144,98,1,6],[144,99,1,12],[144,100,1,12],[144,101,1,6],[144,102,1,10],[144,103,1,40],[144,104,1,40],[144,105,1,10],[144,106,1,6],[144,107,1,12],[144,108,1,12],[144,109,1,6],[144,110,1,10],[144,111,1,40],[144,112,1,40],[144,113,1,10],[144,114,1,6],[144,115,1,12],[144,116,1,12],[144,117,1,6],[144,118,1,10],[144,119,1,40],[144,120,1,40],[144,121,1,10],[144,122,1,6],[144,123,1,12],[144,124,1,12],[144,125,1,6],[144,126,2,24],[144,127,2,24],[145,0,3,24],[145,1,3,24],[145,2,1,6],[145,3,1,12],[145,4,1,12],[145,5,1,6],[145,6,1,10],[145,7,1,40],[145,8,1,40],[145,9,1,10],[145,10,1,6],[145,11,1,12],[145,12,1,12],[145,13,1,6],[145,14,1,10],[145,15,1,40],[145,16,1,40],[145,17,1,10],[145,18,1,6],[145,19,1,12],[145,20,1,12],[145,21,1,6],[145,22,1,10],[145,23,1,40],[145,24,1,40],[145,25,1,10],[145,26,1,6],[145,27,1,12],[145,28,1,12],[145,29,1,6],[145,30,1,10],[145,31,2,9],[145,32,1,96],[145,33,1,40],[145,34,1,6],[145,35,1,12],[145,36,1,12],[145,37,1,6],[145,38,1,10],[145,39,1,40],[145,40,1,40],[145,41,1,10],[145,42,1,6],[145,43,1,12],[145,44,1,12],[145,45,1,6],[145,46,1,10],[145,47,1,40],[145,48,1,40],[145,49,1,10],[145,50,1,6],[145,51,1,12],[145,52,1,12],[145,53,1,6],[145,54,1,10],[145,55,1,40],[145,56,1,40],[145,57,1,10],[145,58,1,6],[145,59,1,12],[145,60,1,12],[145,61,1,6],[145,62,1,40],[145,63,2,5],[145,64,3,5],[145,65,1,40],[145,66,1,6],[145,67,1,12],[145,68,1,12],[145,69,1,6],[145,70,1,10],[145,71,1,40],[145,72,1,40],[145,73,1,10],[145,74,1,6],[145,75,1,12],[145,76,1,12],[145,77,1,6],[145,78,1,10],[145,79,1,40],[145,80,1,40],[145,81,1,10],[145,82,1,6],[145,83,1,12],[145,84,1,12],[145,85,1,6],[145,86,1,10],[145,87,1,40],[145,88,1,40],[145,89,1,10],[145,90,1,6],[145,91,1,12],[145,92,1,12],[145,93,1,6],[145,94,1,40],[145,95,1,96],[145,96,2,96],[145,97,1,10],[145,98,1,6],[145,99,1,12],[145,100,1,12],[145,101,1,6],[145,102,1,10],[145,103,1,40],[145,104,1,40],[145,105,1,10],[145,106,1,6],[145,107,1,12],[145,108,1,12],[145,109,1,6],[145,110,1,10],[145,111,1,40],[145,112,1,40],[145,113,1,10],[145,114,1,6],[145,115,1,12],[145,116,1,12],[145,117,1,6],[145,118,1,10],[145,119,1,40],[145,120,1,40],[145,121,1,10],[145,122,1,6],[145,123,1,12],[145,124,1,12],[145,125,1,6],[145,126,2,24],[145,127,2,24],[146,0,3,3],[146,1,3,24],[146,2,1,12],[146,3,1,12],[146,4,1,12],[146,5,1,12],[146,6,1,12],[146,7,1,12],[146,8,1,12],[146,9,0,18],[146,10,0,18],[146,11,1,12],[146,12,1,12],[146,13,0,18],[146,14,0,18],[146,15,1,12],[146,16,1,12],[146,17,0,18],[146,18,0,18],[146,19,1,12],[146,20,1,12],[146,21,0,18],[146,22,0,18],[146,23,1,12],[146,24,1,12],[146,25,1,12],[146,26,1,12],[146,27,1,12],[146,28,1,12],[146,29,0,18],[146,30,0,18],[146,31,1,36],[146,32,1,36],[146,33,1,12],[146,34,1,12],[146,35,1,12],[146,36,1,12],[146,37,1,12],[146,38,1,12],[146,39,1,12],[146,40,1,12],[146,41,0,18],[146,42,0,18],[146,43,1,12],[146,44,1,12],[146,45,0,18],[146,46,0,18],[146,47,1,12],[146,48,1,12],[146,49,0,18],[146,50,0,18],[146,51,1,12],[146,52,1,12],[146,53,0,18],[146,54,0,18],[146,55,1,12],[146,56,1,12],[146,57,0,18],[146,58,0,18],[146,59,1,12],[146,60,1,12],[146,61,1,12],[146,62,1,40],[146,63,2,3],[146,64,3,3],[146,65,1,40],[146,66,1,12],[146,67,1,12],[146,68,1,12],[146,69,0,18],[146,70,0,18],[146,71,1,12],[146,72,1,12],[146,73,0,18],[146,74,0,18],[146,75,1,12],[146,76,1,12],[146,77,0,18],[146,78,0,18],[146,79,1,12],[146,80,1,12],[146,81,0,18],[146,82,0,18],[146,83,1,12],[146,84,1,12],[146,85,0,18],[146,86,0,18],[146,87,1,12],[146,88,1,12],[146,89,1,12],[146,90,1,12],[146,91,1,12],[146,92,1,12],[146,93,1,12],[146,94,1,12],[146,95,1,36],[146,96,1,36],[146,97,0,18],[146,98,0,18],[146,99,1,12],[146,100,1,12],[146,101,1,12],[146,102,1,12],[146,103,1,12],[146,104,1,12],[146,105,0,18],[146,106,0,18],[146,107,1,12],[146,108,1,12],[146,109,0,18],[146,110,0,18],[146,111,1,12],[146,112,1,12],[146,113,0,18],[146,114,0,18],[146,115,1,12],[146,116,1,12],[146,117,0,18],[146,118,0,18],[146,119,1,12],[146,120,1,12],[146,121,1,12],[146,122,1,12],[146,123,1,12],[146,124,1,12],[146,125,1,12],[146,126,2,24],[146,127,2,3],[147,0,3,24],[147,1,3,24],[147,2,1,12],[147,3,1,12],[147,4,1,12],[147,5,1,12],[147,6,1,12],[147,7,1,12],[147,8,1,12],[147,9,0,18],[147,10,0,18],[147,11,1,12],[147,12,1,12],[147,13,0,18],[147,14,0,18],[147,15,1,12],[147,16,1,12],[147,17,0,18],[147,18,0,18],[147,19,1,12],[147,20,1,12],[147,21,0,18],[147,22,0,18],[147,23,1,12],[147,24,1,12],[147,25,1,12],[147,26,1,12],[147,27,1,12],[147,28,1,12],[147,29,0,18],[147,30,0,18],[147,31,1,36],[147,32,1,36],[147,33,1,12],[147,34,1,12],[147,35,1,12],[147,36,1,12],[147,37,1,12],[147,38,1,12],[147,39,1,12],[147,40,1,12],[147,41,0,18],[147,42,0,18],[147,43,1,12],[147,44,1,12],[147,45,0,18],[147,46,0,18],[147,47,1,12],[147,48,1,12],[147,49,0,18],[147,50,0,18],[147,51,1,12],[147,52,1,12],[147,53,0,18],[147,54,0,18],[147,55,1,12],[147,56,1,12],[147,57,0,18],[147,58,0,18],[147,59,1,12],[147,60,1,12],[147,61,1,12],[147,62,1,40],[147,63,2,24],[147,64,3,24],[147,65,1,40],[147,66,1,12],[147,67,1,12],[147,68,1,12],[147,69,0,18],[147,70,0,18],[147,71,1,12],[147,72,1,12],[147,73,0,18],[147,74,0,18],[147,75,1,12],[147,76,1,12],[147,77,0,18],[147,78,0,18],[147,79,1,12],[147,80,1,12],[147,81,0,18],[147,82,0,18],[147,83,1,12],[147,84,1,12],[147,85,0,18],[147,86,0,18],[147,87,1,12],[147,88,1,12],[147,89,1,12],[147,90,1,12],[147,91,1,12],[147,92,1,12],[147,93,1,12],[147,94,1,12],[147,95,1,36],[147,96,1,36],[147,97,0,18],[147,98,0,18],[147,99,1,12],[147,100,1,12],[147,101,1,12],[147,102,1,12],[147,103,1,12],[147,104,1,12],[147,105,0,18],[147,106,0,18],[147,107,1,12],[147,108,1,12],[147,109,0,18],[147,110,0,18],[147,111,1,12],[147,112,1,12],[147,113,0,18],[147,114,0,18],[147,115,1,12],[147,116,1,12],[147,117,0,18],[147,118,0,18],[147,119,1,12],[147,120,1,12],[147,121,1,12],[147,122,1,12],[147,123,1,12],[147,124,1,12],[147,125,1,12],[147,126,2,24],[147,127,2,24],[148,0,3,6],[148,1,3,6],[148,2,1,10],[148,3,3,12],[148,4,0,20],[148,5,0,20],[148,6,1,10],[148,7,1,40],[148,8,1,40],[148,9,1,10],[148,10,0,20],[148,11,0,20],[148,12,0,20],[148,13,0,20],[148,14,1,10],[148,15,1,40],[148,16,1,40],[148,17,1,10],[148,18,0,20],[148,19,0,20],[148,20,0,20],[148,21,0,20],[148,22,1,10],[148,23,1,40],[148,24,1,40],[148,25,1,10],[148,26,1,10],[148,27,1,40],[148,28,0,20],[148,29,0,20],[148,30,1,34],[148,31,2,6],[148,32,1,96],[148,33,1,34],[148,34,0,20],[148,35,0,20],[148,36,1,40],[148,37,1,10],[148,38,1,10],[148,39,1,40],[148,40,1,40],[148,41,1,10],[148,42,0,20],[148,43,0,20],[148,44,0,20],[148,45,0,20],[148,46,1,10],[148,47,1,40],[148,48,1,40],[148,49,1,10],[148,50,0,20],[148,51,0,20],[148,52,0,20],[148,53,0,20],[148,54,1,10],[148,55,1,40],[148,56,1,40],[148,57,1,10],[148,58,0,20],[148,59,0,20],[148,60,1,40],[148,61,1,10],[148,62,1,34],[148,63,2,6],[148,64,3,6],[148,65,1,34],[148,66,1,10],[148,67,1,40],[148,68,0,20],[148,69,0,20],[148,70,1,10],[148,71,1,40],[148,72,1,40],[148,73,1,10],[148,74,0,20],[148,75,0,20],[148,76,0,20],[148,77,0,20],[148,78,1,10],[148,79,1,40],[148,80,1,40],[148,81,1,10],[148,82,0,20],[148,83,0,20],[148,84,0,20],[148,85,0,20],[148,86,1,10],[148,87,1,40],[148,88,1,40],[148,89,1,10],[148,90,1,10],[148,91,1,40],[148,92,0,20],[148,93,0,20],[148,94,1,34],[148,95,1,96],[148,96,2,96],[148,97,1,34],[148,98,0,20],[148,99,0,20],[148,100,1,40],[148,101,1,10],[148,102,1,10],[148,103,1,40],[148,104,1,40],[148,105,1,10],[148,106,0,20],[148,107,0,20],[148,108,0,20],[148,109,0,20],[148,110,1,10],[148,111,1,40],[148,112,1,40],[148,113,1,10],[148,114,0,20],[148,115,0,20],[148,116,0,20],[148,117,0,20],[148,118,1,10],[148,119,1,40],[148,120,1,40],[148,121,1,10],[148,122,0,20],[148,123,0,20],[148,124,2,12],[148,125,1,10],[148,126,2,6],[148,127,2,6],[149,0,3,3],[149,1,3,6],[149,2,1,10],[149,3,2,3],[149,4,0,20],[149,5,0,20],[149,6,1,10],[149,7,1,40],[149,8,1,40],[149,9,1,10],[149,10,0,20],[149,11,0,20],[149,12,0,20],[149,13,0,20],[149,14,1,10],[149,15,1,40],[149,16,1,40],[149,17,1,10],[149,18,0,20],[149,19,0,20],[149,20,0,20],[149,21,0,20],[149,22,1,10],[149,23,1,40],[149,24,1,40],[149,25,1,10],[149,26,1,10],[149,27,1,40],[149,28,0,20],[149,29,0,20],[149,30,1,34],[149,31,2,3],[149,32,1,96],[149,33,1,34],[149,34,0,20],[149,35,0,20],[149,36,1,40],[149,37,1,10],[149,38,1,10],[149,39,1,40],[149,40,1,40],[149,41,1,10],[149,42,0,20],[149,43,0,20],[149,44,0,20],[149,45,0,20],[149,46,1,10],[149,47,1,40],[149,48,1,40],[149,49,1,10],[149,50,0,20],[149,51,0,20],[149,52,0,20],[149,53,0,20],[149,54,1,10],[149,55,1,40],[149,56,1,40],[149,57,1,10],[149,58,0,20],[149,59,0,20],[149,60,1,40],[149,61,1,10],[149,62,1,34],[149,63,2,3],[149,64,3,3],[149,65,1,34],[149,66,1,10],[149,67,1,40],[149,68,0,20],[149,69,0,20],[149,70,1,10],[149,71,1,40],[149,72,1,40],[149,73,1,10],[149,74,0,20],[149,75,0,20],[149,76,0,20],[149,77,0,20],[149,78,1,10],[149,79,1,40],[149,80,1,40],[149,81,1,10],[149,82,0,20],[149,83,0,20],[149,84,0,20],[149,85,0,20],[149,86,1,10],[149,87,1,40],[149,88,1,40],[149,89,1,10],[149,90,1,10],[149,91,1,40],[149,92,0,20],[149,93,0,20],[149,94,1,34],[149,95,1,96],[149,96,2,96],[149,97,1,34],[149,98,0,20],[149,99,0,20],[149,100,1,40],[149,101,1,10],[149,102,1,10],[149,103,1,40],[149,104,1,40],[149,105,1,10],[149,106,0,20],[149,107,0,20],[149,108,0,20],[149,109,0,20],[149,110,1,10],[149,111,1,40],[149,112,1,40],[149,113,1,10],[149,114,0,20],[149,115,0,20],[149,116,0,20],[149,117,0,20],[149,118,1,10],[149,119,1,40],[149,120,1,40],[149,121,1,10],[149,122,0,20],[149,123,0,20],[149,124,2,12],[149,125,1,10],[149,126,2,6],[149,127,2,3],[150,0,3,5],[150,1,3,6],[150,2,0,6],[150,3,2,3],[150,4,0,20],[150,5,0,6],[150,6,0,6],[150,7,0,20],[150,8,0,20],[150,9,0,6],[150,10,0,6],[150,11,0,20],[150,12,0,20],[150,13,0,6],[150,14,0,6],[150,15,0,20],[150,16,0,20],[150,17,0,6],[150,18,0,6],[150,19,0,20],[150,20,0,20],[150,21,0,6],[150,22,0,6],[150,23,0,20],[150,24,1,40],[150,25,0,6],[150,26,0,6],[150,27,1,40],[150,28,0,20],[150,29,0,6],[150,30,0,6],[150,31,2,5],[150,32,1,96],[150,33,0,6],[150,34,0,6],[150,35,0,20],[150,36,1,40],[150,37,0,6],[150,38,0,6],[150,39,1,40],[150,40,0,20],[150,41,0,6],[150,42,0,6],[150,43,0,20],[150,44,0,20],[150,45,0,6],[150,46,0,6],[150,47,0,20],[150,48,0,20],[150,49,0,6],[150,50,0,6],[150,51,0,20],[150,52,0,20],[150,53,0,6],[150,54,0,6],[150,55,0,20],[150,56,0,20],[150,57,0,6],[150,58,0,6],[150,59,0,20],[150,60,1,40],[150,61,0,6],[150,62,0,6],[150,63,2,5],[150,64,3,5],[150,65,0,6],[150,66,0,6],[150,67,1,40],[150,68,0,20],[150,69,0,6],[150,70,0,6],[150,71,0,20],[150,72,0,20],[150,73,0,6],[150,74,0,6],[150,75,0,20],[150,76,0,20],[150,77,0,6],[150,78,0,6],[150,79,0,20],[150,80,0,20],[150,81,0,6],[150,82,0,6],[150,83,0,20],[150,84,0,20],[150,85,0,6],[150,86,0,6],[150,87,0,20],[150,88,1,40],[150,89,0,6],[150,90,0,6],[150,91,1,40],[150,92,0,20],[150,93,0,6],[150,94,0,6],[150,95,1,96],[150,96,2,96],[150,97,0,6],[150,98,0,6],[150,99,0,20],[150,100,1,40],[150,101,0,6],[150,102,0,6],[150,103,1,40],[150,104,0,20],[150,105,0,6],[150,106,0,6],[150,107,0,20],[150,108,0,20],[150,109,0,6],[150,110,0,6],[150,111,0,20],[150,112,0,20],[150,113,0,6],[150,114,0,6],[150,115,0,20],[150,116,0,20],[150,117,0,6],[150,118,0,6],[150,119,0,20],[150,120,0,20],[150,121,0,6],[150,122,0,6],[150,123,0,20],[150,124,2,12],[150,125,0,6],[150,126,2,6],[150,127,2,5],[151,0,3,12],[151,1,3,6],[151,2,0,6],[151,3,3,12],[151,4,0,20],[151,5,0,6],[151,6,0,6],[151,7,0,20],[151,8,0,20],[151,9,0,6],[151,10,0,6],[151,11,0,20],[151,12,0,20],[151,13,0,6],[151,14,0,6],[151,15,0,20],[151,16,0,20],[151,17,0,6],[151,18,0,6],[151,19,0,20],[151,20,0,20],[151,21,0,6],[151,22,0,6],[151,23,0,20],[151,24,1,40],[151,25,0,6],[151,26,0,6],[151,27,1,40],[151,28,0,20],[151,29,0,6],[151,30,0,6],[151,31,2,12],[151,32,1,96],[151,33,0,6],[151,34,0,6],[151,35,0,20],[151,36,1,40],[151,37,0,6],[151,38,0,6],[151,39,1,40],[151,40,0,20],[151,41,0,6],[151,42,0,6],[151,43,0,20],[151,44,0,20],[151,45,0,6],[151,46,0,6],[151,47,0,20],[151,48,0,20],[151,49,0,6],[151,50,0,6],[151,51,0,20],[151,52,0,20],[151,53,0,6],[151,54,0,6],[151,55,0,20],[151,56,0,20],[151,57,0,6],[151,58,0,6],[151,59,0,20],[151,60,1,40],[151,61,0,6],[151,62,0,6],[151,63,2,12],[151,64,3,12],[151,65,0,6],[151,66,0,6],[151,67,1,40],[151,68,0,20],[151,69,0,6],[151,70,0,6],[151,71,0,20],[151,72,0,20],[151,73,0,6],[151,74,0,6],[151,75,0,20],[151,76,0,20],[151,77,0,6],[151,78,0,6],[151,79,0,20],[151,80,0,20],[151,81,0,6],[151,82,0,6],[151,83,0,20],[151,84,0,20],[151,85,0,6],[151,86,0,6],[151,87,0,20],[151,88,1,40],[151,89,0,6],[151,90,0,6],[151,91,1,40],[151,92,0,20],[151,93,0,6],[151,94,0,6],[151,95,1,96],[151,96,2,96],[151,97,0,6],[151,98,0,6],[151,99,0,20],[151,100,1,40],[151,101,0,6],[151,102,0,6],[151,103,1,40],[151,104,0,20],[151,105,0,6],[151,106,0,6],[151,107,0,20],[151,108,0,20],[151,109,0,6],[151,110,0,6],[151,111,0,20],[151,112,0,20],[151,113,0,6],[151,114,0,6],[151,115,0,20],[151,116,0,20],[151,117,0,6],[151,118,0,6],[151,119,0,20],[151,120,0,20],[151,121,0,6],[151,122,0,6],[151,123,0,20],[151,124,2,12],[151,125,0,6],[151,126,2,6],[151,127,2,12],[152,0,3,20],[152,1,3,6],[152,2,0,24],[152,3,0,24],[152,4,0,24],[152,5,0,24],[152,6,0,24],[152,7,0,24],[152,8,0,24],[152,9,0,24],[152,10,0,24],[152,11,0,24],[152,12,0,24],[152,13,0,24],[152,14,0,24],[152,15,0,24],[152,16,0,24],[152,17,0,24],[152,18,0,24],[152,19,0,24],[152,20,0,24],[152,21,0,24],[152,22,0,24],[152,23,0,24],[152,24,0,24],[152,25,0,24],[152,26,0,24],[152,27,0,24],[152,28,0,24],[152,29,0,24],[152,30,0,24],[152,31,0,24],[152,32,0,24],[152,33,0,24],[152,34,0,24],[152,35,0,24],[152,36,0,24],[152,37,0,24],[152,38,0,24],[152,39,0,24],[152,40,0,24],[152,41,0,24],[152,42,0,24],[152,43,0,24],[152,44,0,24],[152,45,0,24],[152,46,0,24],[152,47,0,24],[152,48,0,24],[152,49,0,24],[152,50,0,24],[152,51,0,24],[152,52,0,24],[152,53,0,24],[152,54,0,24],[152,55,0,24],[152,56,0,24],[152,57,0,24],[152,58,0,24],[152,59,0,24],[152,60,0,24],[152,61,0,24],[152,63,2,20],[152,64,3,20],[152,66,0,24],[152,67,0,24],[152,68,0,24],[152,69,0,24],[152,70,0,24],[152,71,0,24],[152,72,0,24],[152,73,0,24],[152,74,0,24],[152,75,0,24],[152,76,0,24],[152,77,0,24],[152,78,0,24],[152,79,0,24],[152,80,0,24],[152,81,0,24],[152,82,0,24],[152,83,0,24],[152,84,0,24],[152,85,0,24],[152,86,0,24],[152,87,0,24],[152,88,0,24],[152,89,0,24],[152,90,0,24],[152,91,0,24],[152,92,0,24],[152,93,0,24],[152,94,0,24],[152,95,0,24],[152,96,0,24],[152,97,0,24],[152,98,0,24],[152,99,0,24],[152,100,0,24],[152,101,0,24],[152,102,0,24],[152,103,0,24],[152,104,0,24],[152,105,0,24],[152,106,0,24],[152,107,0,24],[152,108,0,24],[152,109,0,24],[152,110,0,24],[152,111,0,24],[152,112,0,24],[152,113,0,24],[152,114,0,24],[152,115,0,24],[152,116,0,24],[152,117,0,24],[152,118,0,24],[152,119,0,24],[152,120,0,24],[152,121,0,24],[152,122,0,24],[152,123,0,24],[152,124,0,24],[152,125,0,24],[152,126,2,6],[152,127,2,20],[153,0,3,5],[153,1,3,6],[153,2,0,24],[153,3,0,24],[153,4,0,24],[153,5,0,24],[153,6,0,24],[153,7,0,24],[153,8,0,24],[153,9,0,24],[153,10,0,24],[153,11,0,24],[153,12,0,24],[153,13,0,24],[153,14,0,24],[153,15,0,24],[153,16,0,24],[153,17,0,24],[153,18,0,24],[153,19,0,24],[153,20,0,24],[153,21,0,24],[153,22,0,24],[153,23,0,24],[153,24,0,24],[153,25,0,24],[153,26,0,24],[153,27,0,24],[153,28,0,24],[153,29,0,24],[153,30,0,24],[153,31,0,24],[153,32,0,24],[153,33,0,24],[153,34,0,24],[153,35,0,24],[153,36,0,24],[153,37,0,24],[153,38,0,24],[153,39,0,24],[153,40,0,24],[153,41,0,24],[153,42,0,24],[153,43,0,24],[153,44,0,24],[153,45,0,24],[153,46,0,24],[153,47,0,24],[153,48,0,24],[153,49,0,24],[153,50,0,24],[153,51,0,24],[153,52,0,24],[153,53,0,24],[153,54,0,24],[153,55,0,24],[153,56,0,24],[153,57,0,24],[153,58,0,24],[153,59,0,24],[153,60,0,24],[153,61,0,24],[153,63,2,5],[153,64,3,5],[153,66,0,24],[153,67,0,24],[153,68,0,24],[153,69,0,24],[153,70,0,24],[153,71,0,24],[153,72,0,24],[153,73,0,24],[153,74,0,24],[153,75,0,24],[153,76,0,24],[153,77,0,24],[153,78,0,24],[153,79,0,24],[153,80,0,24],[153,81,0,24],[153,82,0,24],[153,83,0,24],[153,84,0,24],[153,85,0,24],[153,86,0,24],[153,87,0,24],[153,88,0,24],[153,89,0,24],[153,90,0,24],[153,91,0,24],[153,92,0,24],[153,93,0,24],[153,94,0,24],[153,95,0,24],[153,96,0,24],[153,97,0,24],[153,98,0,24],[153,99,0,24],[153,100,0,24],[153,101,0,24],[153,102,0,24],[153,103,0,24],[153,104,0,24],[153,105,0,24],[153,106,0,24],[153,107,0,24],[153,108,0,24],[153,109,0,24],[153,110,0,24],[153,111,0,24],[153,112,0,24],[153,113,0,24],[153,114,0,24],[153,115,0,24],[153,116,0,24],[153,117,0,24],[153,118,0,24],[153,119,0,24],[153,120,0,24],[153,121,0,24],[153,122,0,24],[153,123,0,24],[153,124,0,24],[153,125,0,24],[153,126,2,6],[153,127,2,5],[154,0,3,3],[154,1,3,6],[154,2,0,10],[154,3,0,24],[154,4,0,24],[154,5,0,10],[154,6,0,10],[154,7,0,24],[154,8,0,24],[154,9,0,10],[154,10,0,10],[154,11,0,24],[154,12,0,24],[154,13,0,10],[154,14,0,10],[154,15,0,24],[154,16,0,24],[154,17,0,10],[154,18,0,10],[154,19,0,24],[154,20,0,24],[154,21,0,10],[154,22,0,10],[154,23,0,24],[154,24,0,24],[154,25,0,10],[154,26,0,10],[154,27,0,24],[154,28,0,24],[154,29,0,10],[154,30,0,10],[154,31,0,24],[154,32,0,24],[154,33,0,10],[154,34,0,10],[154,35,0,24],[154,36,0,24],[154,37,0,10],[154,38,0,10],[154,39,0,24],[154,40,0,24],[154,41,0,10],[154,42,0,10],[154,43,0,24],[154,44,0,24],[154,45,0,10],[154,46,0,10],[154,47,0,24],[154,48,0,24],[154,49,0,10],[154,50,0,10],[154,51,0,24],[154,52,0,24],[154,53,0,10],[154,54,0,10],[154,55,0,24],[154,56,0,24],[154,57,0,10],[154,58,0,10],[154,59,0,24],[154,60,0,24],[154,61,0,10],[154,62,0,18],[154,63,2,3],[154,64,3,3],[154,65,0,18],[154,66,0,10],[154,67,0,24],[154,68,0,24],[154,69,0,10],[154,70,0,10],[154,71,0,24],[154,72,0,24],[154,73,0,10],[154,74,0,10],[154,75,0,24],[154,76,0,24],[154,77,0,10],[154,78,0,10],[154,79,0,24],[154,80,0,24],[154,81,0,10],[154,82,0,10],[154,83,0,24],[154,84,0,24],[154,85,0,10],[154,86,0,10],[154,87,0,24],[154,88,0,24],[154,89,0,10],[154,90,0,10],[154,91,0,24],[154,92,0,24],[154,93,0,10],[154,94,0,10],[154,95,0,24],[154,96,0,24],[154,97,0,10],[154,98,0,10],[154,99,0,24],[154,100,0,24],[154,101,0,10],[154,102,0,10],[154,103,0,24],[154,104,0,24],[154,105,0,10],[154,106,0,10],[154,107,0,24],[154,108,0,24],[154,109,0,10],[154,110,0,10],[154,111,0,24],[154,112,0,24],[154,113,0,10],[154,114,0,10],[154,115,0,24],[154,116,0,24],[154,117,0,10],[154,118,0,10],[154,119,0,24],[154,120,0,24],[154,121,0,10],[154,122,0,10],[154,123,0,24],[154,124,0,24],[154,125,0,10],[154,126,2,6],[154,127,2,3],[155,0,3,6],[155,1,3,6],[155,2,0,10],[155,3,0,24],[155,4,0,24],[155,5,0,10],[155,6,0,10],[155,7,0,24],[155,8,0,24],[155,9,0,10],[155,10,0,10],[155,11,0,24],[155,12,0,24],[155,13,0,10],[155,14,0,10],[155,15,0,24],[155,16,0,24],[155,17,0,10],[155,18,0,10],[155,19,0,24],[155,20,0,24],[155,21,0,10],[155,22,0,10],[155,23,0,24],[155,24,0,24],[155,25,0,10],[155,26,0,10],[155,27,0,24],[155,28,0,24],[155,29,0,10],[155,30,0,10],[155,31,0,24],[155,32,0,24],[155,33,0,10],[155,34,0,10],[155,35,0,24],[155,36,0,24],[155,37,0,10],[155,38,0,10],[155,39,0,24],[155,40,0,24],[155,41,0,10],[155,42,0,10],[155,43,0,24],[155,44,0,24],[155,45,0,10],[155,46,0,10],[155,47,0,24],[155,48,0,24],[155,49,0,10],[155,50,0,10],[155,51,0,24],[155,52,0,24],[155,53,0,10],[155,54,0,10],[155,55,0,24],[155,56,0,24],[155,57,0,10],[155,58,0,10],[155,59,0,24],[155,60,0,24],[155,61,0,10],[155,62,0,18],[155,63,2,6],[155,64,3,6],[155,65,0,18],[155,66,0,10],[155,67,0,24],[155,68,0,24],[155,69,0,10],[155,70,0,10],[155,71,0,24],[155,72,0,24],[155,73,0,10],[155,74,0,10],[155,75,0,24],[155,76,0,24],[155,77,0,10],[155,78,0,10],[155,79,0,24],[155,80,0,24],[155,81,0,10],[155,82,0,10],[155,83,0,24],[155,84,0,24],[155,85,0,10],[155,86,0,10],[155,87,0,24],[155,88,0,24],[155,89,0,10],[155,90,0,10],[155,91,0,24],[155,92,0,24],[155,93,0,10],[155,94,0,10],[155,95,0,24],[155,96,0,24],[155,97,0,10],[155,98,0,10],[155,99,0,24],[155,100,0,24],[155,101,0,10],[155,102,0,10],[155,103,0,24],[155,104,0,24],[155,105,0,10],[155,106,0,10],[155,107,0,24],[155,108,0,24],[155,109,0,10],[155,110,0,10],[155,111,0,24],[155,112,0,24],[155,113,0,10],[155,114,0,10],[155,115,0,24],[155,116,0,24],[155,117,0,10],[155,118,0,10],[155,119,0,24],[155,120,0,24],[155,121,0,10],[155,122,0,10],[155,123,0,24],[155,124,0,24],[155,125,0,10],[155,126,2,6],[155,127,2,6],[156,0,3,6],[156,1,3,6],[156,2,0,12],[156,3,0,12],[156,4,0,12],[156,5,0,12],[156,6,0,12],[156,7,0,12],[156,8,0,12],[156,9,0,12],[156,10,0,12],[156,11,0,12],[156,12,0,20],[156,13,0,20],[156,14,0,12],[156,15,0,12],[156,16,0,12],[156,17,0,12],[156,18,0,20],[156,19,0,20],[156,20,0,12],[156,21,0,12],[156,22,0,12],[156,23,0,12],[156,24,0,12],[156,25,0,12],[156,26,0,12],[156,27,0,12],[156,28,0,12],[156,29,0,12],[156,30,2,6],[156,31,2,6],[156,32,1,96],[156,33,1,96],[156,34,0,12],[156,35,0,12],[156,36,0,12],[156,37,0,12],[156,38,0,12],[156,39,0,12],[156,40,0,12],[156,41,0,12],[156,42,0,12],[156,43,0,12],[156,44,0,20],[156,45,0,20],[156,46,0,12],[156,47,0,12],[156,48,0,12],[156,49,0,12],[156,50,0,20],[156,51,0,20],[156,52,0,12],[156,53,0,12],[156,54,0,12],[156,55,0,12],[156,56,0,12],[156,57,0,12],[156,58,0,12],[156,59,0,12],[156,60,0,12],[156,61,0,12],[156,62,1,96],[156,63,2,6],[156,64,3,6],[156,65,1,96],[156,66,0,12],[156,67,0,12],[156,68,0,12],[156,69,0,12],[156,70,0,12],[156,71,0,12],[156,72,0,12],[156,73,0,12],[156,74,0,12],[156,75,0,12],[156,76,0,20],[156,77,0,20],[156,78,0,12],[156,79,0,12],[156,80,0,12],[156,81,0,12],[156,82,0,20],[156,83,0,20],[156,84,0,12],[156,85,0,12],[156,86,0,12],[156,87,0,12],[156,88,0,12],[156,89,0,12],[156,90,0,12],[156,91,0,12],[156,92,0,12],[156,93,0,12],[156,94,1,96],[156,95,1,96],[156,96,2,96],[156,97,2,96],[156,98,0,12],[156,99,0,12],[156,100,0,12],[156,101,0,12],[156,102,0,12],[156,103,0,12],[156,104,0,12],[156,105,0,12],[156,106,0,12],[156,107,0,12],[156,108,0,20],[156,109,0,20],[156,110,0,12],[156,111,0,12],[156,112,0,12],[156,113,0,12],[156,114,0,20],[156,115,0,20],[156,116,0,12],[156,117,0,12],[156,118,0,12],[156,119,0,12],[156,120,0,12],[156,121,0,12],[156,122,0,12],[156,123,0,12],[156,124,0,12],[156,125,0,12],[156,126,2,6],[156,127,2,6],[157,0,3,3],[157,1,3,6],[157,2,0,12],[157,3,0,12],[157,4,0,12],[157,5,0,12],[157,6,0,12],[157,7,0,12],[157,8,0,12],[157,9,0,12],[157,10,0,12],[157,11,0,12],[157,12,0,20],[157,13,0,20],[157,14,0,12],[157,15,0,12],[157,16,0,12],[157,17,0,12],[157,18,0,20],[157,19,0,20],[157,20,0,12],[157,21,0,12],[157,22,0,12],[157,23,0,12],[157,24,0,12],[157,25,0,12],[157,26,0,12],[157,27,0,12],[157,28,0,12],[157,29,0,12],[157,30,2,6],[157,31,2,3],[157,32,1,96],[157,33,1,96],[157,34,0,12],[157,35,0,12],[157,36,0,12],[157,37,0,12],[157,38,0,12],[157,39,0,12],[157,40,0,12],[157,41,0,12],[157,42,0,12],[157,43,0,12],[157,44,0,20],[157,45,0,20],[157,46,0,12],[157,47,0,12],[157,48,0,12],[157,49,0,12],[157,50,0,20],[157,51,0,20],[157,52,0,12],[157,53,0,12],[157,54,0,12],[157,55,0,12],[157,56,0,12],[157,57,0,12],[157,58,0,12],[157,59,0,12],[157,60,0,12],[157,61,0,12],[157,62,1,96],[157,63,2,3],[157,64,3,3],[157,65,1,96],[157,66,0,12],[157,67,0,12],[157,68,0,12],[157,69,0,12],[157,70,0,12],[157,71,0,12],[157,72,0,12],[157,73,0,12],[157,74,0,12],[157,75,0,12],[157,76,0,20],[157,77,0,20],[157,78,0,12],[157,79,0,12],[157,80,0,12],[157,81,0,12],[157,82,0,20],[157,83,0,20],[157,84,0,12],[157,85,0,12],[157,86,0,12],[157,87,0,12],[157,88,0,12],[157,89,0,12],[157,90,0,12],[157,91,0,12],[157,92,0,12],[157,93,0,12],[157,94,1,96],[157,95,1,96],[157,96,2,96],[157,97,2,96],[157,98,0,12],[157,99,0,12],[157,100,0,12],[157,101,0,12],[157,102,0,12],[157,103,0,12],[157,104,0,12],[157,105,0,12],[157,106,0,12],[157,107,0,12],[157,108,0,20],[157,109,0,20],[157,110,0,12],[157,111,0,12],[157,112,0,12],[157,113,0,12],[157,114,0,20],[157,115,0,20],[157,116,0,12],[157,117,0,12],[157,118,0,12],[157,119,0,12],[157,120,0,12],[157,121,0,12],[157,122,0,12],[157,123,0,12],[157,124,0,12],[157,125,0,12],[157,126,2,6],[157,127,2,3],[158,0,3,24],[158,1,3,24],[158,2,0,6],[158,3,0,12],[158,4,0,12],[158,5,0,12],[158,6,0,10],[158,7,0,24],[158,8,0,24],[158,9,0,10],[158,10,0,6],[158,11,0,12],[158,12,0,20],[158,13,0,6],[158,14,0,24],[158,15,0,24],[158,16,0,24],[158,17,0,24],[158,18,0,6],[158,19,0,20],[158,20,0,12],[158,21,0,6],[158,22,0,10],[158,23,0,24],[158,24,0,24],[158,25,0,10],[158,26,0,6],[158,27,0,12],[158,28,0,12],[158,29,0,6],[158,30,2,24],[158,31,2,24],[158,32,1,96],[158,33,1,96],[158,34,0,6],[158,35,0,12],[158,36,0,12],[158,37,0,6],[158,38,0,10],[158,39,0,24],[158,40,0,24],[158,41,0,10],[158,42,0,6],[158,43,0,12],[158,44,0,20],[158,45,0,6],[158,46,0,24],[158,47,0,24],[158,48,0,24],[158,49,0,24],[158,50,0,6],[158,51,0,20],[158,52,0,12],[158,53,0,6],[158,54,0,10],[158,55,0,24],[158,56,0,24],[158,57,0,10],[158,58,0,6],[158,59,0,12],[158,60,0,12],[158,61,0,6],[158,62,1,96],[158,63,2,24],[158,64,3,24],[158,65,1,96],[158,66,0,6],[158,67,0,12],[158,68,0,12],[158,69,0,6],[158,70,0,10],[158,71,0,24],[158,72,0,24],[158,73,0,10],[158,74,0,6],[158,75,0,12],[158,76,0,20],[158,77,0,6],[158,78,0,24],[158,79,0,24],[158,80,0,24],[158,81,0,24],[158,82,0,6],[158,83,0,20],[158,84,0,12],[158,85,0,6],[158,86,0,10],[158,87,0,24],[158,88,0,24],[158,89,0,10],[158,90,0,6],[158,91,0,12],[158,92,0,12],[158,93,0,6],[158,94,1,96],[158,95,1,96],[158,96,2,96],[158,97,2,96],[158,98,0,6],[158,99,0,12],[158,100,0,12],[158,101,0,6],[158,102,0,10],[158,103,0,24],[158,104,0,24],[158,105,0,10],[158,106,0,6],[158,107,0,12],[158,108,0,20],[158,109,0,6],[158,110,0,24],[158,111,0,24],[158,112,0,24],[158,113,0,24],[158,114,0,6],[158,115,0,20],[158,116,0,12],[158,117,0,6],[158,118,0,10],[158,119,0,24],[158,120,0,24],[158,121,0,10],[158,122,0,12],[158,123,0,12],[158,124,0,12],[158,125,0,6],[158,126,2,24],[158,127,2,24],[159,0,3,80],[159,1,3,80],[159,2,0,6],[159,3,0,12],[159,4,0,12],[159,5,0,12],[159,6,0,10],[159,7,0,24],[159,8,0,24],[159,9,0,10],[159,10,0,6],[159,11,0,12],[159,12,0,20],[159,13,0,6],[159,14,0,24],[159,15,0,24],[159,16,0,24],[159,17,0,24],[159,18,0,6],[159,19,0,20],[159,20,0,12],[159,21,0,6],[159,22,0,10],[159,23,0,24],[159,24,0,24],[159,25,0,10],[159,26,0,6],[159,27,0,12],[159,28,0,12],[159,29,0,6],[159,30,2,24],[159,31,2,24],[159,32,1,96],[159,33,1,96],[159,34,0,6],[159,35,0,12],[159,36,0,12],[159,37,0,6],[159,38,0,10],[159,39,0,24],[159,40,0,24],[159,41,0,10],[159,42,0,6],[159,43,0,12],[159,44,0,20],[159,45,0,6],[159,46,0,24],[159,47,0,24],[159,48,0,24],[159,49,0,24],[159,50,0,6],[159,51,0,20],[159,52,0,12],[159,53,0,6],[159,54,0,10],[159,55,0,24],[159,56,0,24],[159,57,0,10],[159,58,0,6],[159,59,0,12],[159,60,0,12],[159,61,0,6],[159,62,1,96],[159,63,2,48],[159,64,3,48],[159,65,1,96],[159,66,0,6],[159,67,0,12],[159,68,0,12],[159,69,0,6],[159,70,0,10],[159,71,0,24],[159,72,0,24],[159,73,0,10],[159,74,0,6],[159,75,0,12],[159,76,0,20],[159,77,0,6],[159,78,0,24],[159,79,0,24],[159,80,0,24],[159,81,0,24],[159,82,0,6],[159,83,0,20],[159,84,0,12],[159,85,0,6],[159,86,0,10],[159,87,0,24],[159,88,0,24],[159,89,0,10],[159,90,0,6],[159,91,0,12],[159,92,0,12],[159,93,0,6],[159,94,1,96],[159,95,1,96],[159,96,2,96],[159,97,2,96],[159,98,0,6],[159,99,0,12],[159,100,0,12],[159,101,0,6],[159,102,0,10],[159,103,0,24],[159,104,0,24],[159,105,0,10],[159,106,0,6],[159,107,0,12],[159,108,0,20],[159,109,0,6],[159,110,0,24],[159,111,0,24],[159,112,0,24],[159,113,0,24],[159,114,0,6],[159,115,0,20],[159,116,0,12],[159,117,0,6],[159,118,0,10],[159,119,0,24],[159,120,0,24],[159,121,0,10],[159,122,0,12],[159,123,0,12],[159,124,0,12],[159,125,0,6],[159,126,2,80],[159,127,2,80],[160,0,3,48],[160,1,3,48],[160,2,1,6],[160,3,1,12],[160,4,1,12],[160,5,1,12],[160,6,1,10],[160,7,1,24],[160,8,1,24],[160,9,1,10],[160,10,1,6],[160,11,1,12],[160,12,1,20],[160,13,1,6],[160,14,1,24],[160,15,1,24],[160,16,1,24],[160,17,1,24],[160,18,1,6],[160,19,1,20],[160,20,1,12],[160,21,1,6],[160,22,1,10],[160,23,1,24],[160,24,1,24],[160,25,1,10],[160,26,1,6],[160,27,1,12],[160,28,1,12],[160,29,1,6],[160,30,2,24],[160,31,2,24],[160,32,1,80],[160,33,1,80],[160,34,1,6],[160,35,1,12],[160,36,1,12],[160,37,1,6],[160,38,1,10],[160,39,1,24],[160,40,1,24],[160,41,1,10],[160,42,1,6],[160,43,1,12],[160,44,1,20],[160,45,1,6],[160,46,1,24],[160,47,1,24],[160,48,1,24],[160,49,1,24],[160,50,1,6],[160,51,1,20],[160,52,1,12],[160,53,1,6],[160,54,1,10],[160,55,1,24],[160,56,1,24],[160,57,1,10],[160,58,1,6],[160,59,1,12],[160,60,1,12],[160,61,1,6],[160,62,1,80],[160,63,2,48],[160,64,3,48],[160,65,1,80],[160,66,1,6],[160,67,1,12],[160,68,1,12],[160,69,1,6],[160,70,1,10],[160,71,1,24],[160,72,1,24],[160,73,1,10],[160,74,1,6],[160,75,1,12],[160,76,1,20],[160,77,1,6],[160,78,1,24],[160,79,1,24],[160,80,1,24],[160,81,1,24],[160,82,1,6],[160,83,1,20],[160,84,1,12],[160,85,1,6],[160,86,1,10],[160,87,1,24],[160,88,1,24],[160,89,1,10],[160,90,1,6],[160,91,1,12],[160,92,1,12],[160,93,1,6],[160,94,1,80],[160,95,1,80],[160,96,2,96],[160,97,2,96],[160,98,1,6],[160,99,1,12],[160,100,1,12],[160,101,1,6],[160,102,1,10],[160,103,1,24],[160,104,1,24],[160,105,1,10],[160,106,1,6],[160,107,1,12],[160,108,1,20],[160,109,1,6],[160,110,1,24],[160,111,1,24],[160,112,1,24],[160,113,1,24],[160,114,1,6],[160,115,1,20],[160,116,1,12],[160,117,1,6],[160,118,1,10],[160,119,1,24],[160,120,1,24],[160,121,1,10],[160,122,1,12],[160,123,1,12],[160,124,1,12],[160,125,1,6],[160,126,2,48],[160,127,2,48],[161,0,3,48],[161,1,3,48],[161,2,1,6],[161,3,1,12],[161,4,1,12],[161,5,1,12],[161,6,1,10],[161,7,1,24],[161,8,1,24],[161,9,1,10],[161,10,1,6],[161,11,1,12],[161,12,1,20],[161,13,1,6],[161,14,1,24],[161,15,1,24],[161,16,1,24],[161,17,1,24],[161,18,1,6],[161,19,1,20],[161,20,1,12],[161,21,1,6],[161,22,1,10],[161,23,1,24],[161,24,1,24],[161,25,1,10],[161,26,1,6],[161,27,1,12],[161,28,1,12],[161,29,1,6],[161,30,2,24],[161,31,2,24],[161,32,1,80],[161,33,1,80],[161,34,1,6],[161,35,1,12],[161,36,1,12],[161,37,1,6],[161,38,1,10],[161,39,1,24],[161,40,1,24],[161,41,1,10],[161,42,1,6],[161,43,1,12],[161,44,1,20],[161,45,1,6],[161,46,1,24],[161,47,1,24],[161,48,1,24],[161,49,1,24],[161,50,1,6],[161,51,1,20],[161,52,1,12],[161,53,1,6],[161,54,1,10],[161,55,1,24],[161,56,1,24],[161,57,1,10],[161,58,1,6],[161,59,1,12],[161,60,1,12],[161,61,1,6],[161,62,1,80],[161,63,2,48],[161,64,3,48],[161,65,1,80],[161,66,1,6],[161,67,1,12],[161,68,1,12],[161,69,1,6],[161,70,1,10],[161,71,1,24],[161,72,1,24],[161,73,1,10],[161,74,1,6],[161,75,1,12],[161,76,1,20],[161,77,1,6],[161,78,1,24],[161,79,1,24],[161,80,1,24],[161,81,1,24],[161,82,1,6],[161,83,1,20],[161,84,1,12],[161,85,1,6],[161,86,1,10],[161,87,1,24],[161,88,1,24],[161,89,1,10],[161,90,1,6],[161,91,1,12],[161,92,1,12],[161,93,1,6],[161,94,1,80],[161,95,1,80],[161,96,2,96],[161,97,2,96],[161,98,1,6],[161,99,1,12],[161,100,1,12],[161,101,1,6],[161,102,1,10],[161,103,1,24],[161,104,1,24],[161,105,1,10],[161,106,1,6],[161,107,1,12],[161,108,1,20],[161,109,1,6],[161,110,1,24],[161,111,1,24],[161,112,1,24],[161,113,1,24],[161,114,1,6],[161,115,1,20],[161,116,1,12],[161,117,1,6],[161,118,1,10],[161,119,1,24],[161,120,1,24],[161,121,1,10],[161,122,1,12],[161,123,1,12],[161,124,1,12],[161,125,1,6],[161,126,2,48],[161,127,2,48],[162,0,3,3],[162,1,3,6],[162,2,1,12],[162,3,1,12],[162,4,1,12],[162,5,1,12],[162,6,1,12],[162,7,1,12],[162,8,1,24],[162,9,1,12],[162,10,1,12],[162,11,1,12],[162,12,1,20],[162,13,1,20],[162,14,1,12],[162,15,1,12],[162,16,1,12],[162,17,0,34],[162,18,0,34],[162,19,1,20],[162,20,1,12],[162,21,0,34],[162,22,0,34],[162,23,1,12],[162,24,1,12],[162,25,0,34],[162,26,0,34],[162,27,1,12],[162,28,1,12],[162,29,0,34],[162,30,2,6],[162,31,2,3],[162,32,1,80],[162,33,1,80],[162,34,0,34],[162,35,1,12],[162,36,1,12],[162,37,0,34],[162,38,0,34],[162,39,1,12],[162,40,1,12],[162,41,0,34],[162,42,0,34],[162,43,1,12],[162,44,1,20],[162,45,0,34],[162,46,0,34],[162,47,1,12],[162,48,1,12],[162,49,1,12],[162,50,1,20],[162,51,1,20],[162,52,1,12],[162,53,1,12],[162,54,1,12],[162,55,1,24],[162,56,1,12],[162,57,1,12],[162,58,1,12],[162,59,1,12],[162,60,1,12],[162,61,1,12],[162,62,2,6],[162,63,2,3],[162,64,3,3],[162,65,3,6],[162,66,1,12],[162,67,1,12],[162,68,1,12],[162,69,1,12],[162,70,1,12],[162,71,1,12],[162,72,1,24],[162,73,1,12],[162,74,1,12],[162,75,1,12],[162,76,1,20],[162,77,1,20],[162,78,1,12],[162,79,1,12],[162,80,1,12],[162,81,0,34],[162,82,0,34],[162,83,1,20],[162,84,1,12],[162,85,0,34],[162,86,0,34],[162,87,1,12],[162,88,1,12],[162,89,0,34],[162,90,0,34],[162,91,1,12],[162,92,1,12],[162,93,0,34],[162,94,1,80],[162,95,1,80],[162,96,2,96],[162,97,2,96],[162,98,0,34],[162,99,1,12],[162,100,1,12],[162,101,0,34],[162,102,0,34],[162,103,1,12],[162,104,1,12],[162,105,0,34],[162,106,0,34],[162,107,1,12],[162,108,1,20],[162,109,0,34],[162,110,0,34],[162,111,1,12],[162,112,1,12],[162,113,1,12],[162,114,1,20],[162,115,1,20],[162,116,1,12],[162,117,1,12],[162,118,1,12],[162,119,1,24],[162,120,1,12],[162,121,1,12],[162,122,1,12],[162,123,1,12],[162,124,1,12],[162,125,1,12],[162,126,2,6],[162,127,2,3],[163,0,3,6],[163,1,3,6],[163,2,1,12],[163,3,1,12],[163,4,1,12],[163,5,1,12],[163,6,1,12],[163,7,1,12],[163,8,1,24],[163,9,1,12],[163,10,1,12],[163,11,1,12],[163,12,1,20],[163,13,1,20],[163,14,1,12],[163,15,1,12],[163,16,1,12],[163,17,0,34],[163,18,0,34],[163,19,1,20],[163,20,1,12],[163,21,0,34],[163,22,0,34],[163,23,1,12],[163,24,1,12],[163,25,0,34],[163,26,0,34],[163,27,1,12],[163,28,1,12],[163,29,0,34],[163,30,2,6],[163,31,2,6],[163,32,1,80],[163,33,1,80],[163,34,0,34],[163,35,1,12],[163,36,1,12],[163,37,0,34],[163,38,0,34],[163,39,1,12],[163,40,1,12],[163,41,0,34],[163,42,0,34],[163,43,1,12],[163,44,1,20],[163,45,0,34],[163,46,0,34],[163,47,1,12],[163,48,1,12],[163,49,1,12],[163,50,1,20],[163,51,1,20],[163,52,1,12],[163,53,1,12],[163,54,1,12],[163,55,1,24],[163,56,1,12],[163,57,1,12],[163,58,1,12],[163,59,1,12],[163,60,1,12],[163,61,1,12],[163,62,2,6],[163,63,2,6],[163,64,3,6],[163,65,3,6],[163,66,1,12],[163,67,1,12],[163,68,1,12],[163,69,1,12],[163,70,1,12],[163,71,1,12],[163,72,1,24],[163,73,1,12],[163,74,1,12],[163,75,1,12],[163,76,1,20],[163,77,1,20],[163,78,1,12],[163,79,1,12],[163,80,1,12],[163,81,0,34],[163,82,0,34],[163,83,1,20],[163,84,1,12],[163,85,0,34],[163,86,0,34],[163,87,1,12],[163,88,1,12],[163,89,0,34],[163,90,0,34],[163,91,1,12],[163,92,1,12],[163,93,0,34],[163,94,1,80],[163,95,1,80],[163,96,2,96],[163,97,2,96],[163,98,0,34],[163,99,1,12],[163,100,1,12],[163,101,0,34],[163,102,0,34],[163,103,1,12],[163,104,1,12],[163,105,0,34],[163,106,0,34],[163,107,1,12],[163,108,1,20],[163,109,0,34],[163,110,0,34],[163,111,1,12],[163,112,1,12],[163,113,1,12],[163,114,1,20],[163,115,1,20],[163,116,1,12],[163,117,1,12],[163,118,1,12],[163,119,1,24],[163,120,1,12],[163,121,1,12],[163,122,1,12],[163,123,1,12],[163,124,1,12],[163,125,1,12],[163,126,2,6],[163,127,2,6],[164,0,3,6],[164,1,3,6],[164,2,1,10],[164,3,1,24],[164,4,1,24],[164,5,1,10],[164,6,1,10],[164,7,1,24],[164,8,1,24],[164,9,1,10],[164,10,1,10],[164,11,1,24],[164,12,1,24],[164,13,1,10],[164,14,1,10],[164,15,1,24],[164,16,1,24],[164,17,1,10],[164,18,0,36],[164,19,0,36],[164,20,0,36],[164,21,0,36],[164,22,1,10],[164,23,1,24],[164,24,1,24],[164,25,1,10],[164,26,0,36],[164,27,0,36],[164,28,0,36],[164,29,0,36],[164,30,1,10],[164,31,1,24],[164,32,1,24],[164,33,1,10],[164,34,0,36],[164,35,0,36],[164,36,0,36],[164,37,0,36],[164,38,1,10],[164,39,1,24],[164,40,1,24],[164,41,1,10],[164,42,0,36],[164,43,0,36],[164,44,0,36],[164,45,0,36],[164,46,1,10],[164,47,1,24],[164,48,1,24],[164,49,1,10],[164,50,1,10],[164,51,1,24],[164,52,1,24],[164,53,1,10],[164,54,1,10],[164,55,1,24],[164,56,1,24],[164,57,1,10],[164,58,1,10],[164,59,1,24],[164,60,1,24],[164,61,1,10],[164,63,2,6],[164,64,3,6],[164,66,1,10],[164,67,1,24],[164,68,1,24],[164,69,1,10],[164,70,1,10],[164,71,1,24],[164,72,1,24],[164,73,1,10],[164,74,1,10],[164,75,1,24],[164,76,1,24],[164,77,1,10],[164,78,1,10],[164,79,1,24],[164,80,1,24],[164,81,1,10],[164,82,0,36],[164,83,0,36],[164,84,0,36],[164,85,0,36],[164,86,1,10],[164,87,1,24],[164,88,1,24],[164,89,1,10],[164,90,0,36],[164,91,0,36],[164,92,0,36],[164,93,0,36],[164,94,1,10],[164,95,1,24],[164,96,1,24],[164,97,1,10],[164,98,0,36],[164,99,0,36],[164,100,0,36],[164,101,0,36],[164,102,1,10],[164,103,1,24],[164,104,1,24],[164,105,1,10],[164,106,0,36],[164,107,0,36],[164,108,0,36],[164,109,0,36],[164,110,1,10],[164,111,1,24],[164,112,1,24],[164,113,1,10],[164,114,1,10],[164,115,1,24],[164,116,1,24],[164,117,1,10],[164,118,1,10],[164,119,1,24],[164,120,1,24],[164,121,1,10],[164,122,1,10],[164,123,1,24],[164,124,1,24],[164,125,1,10],[164,126,2,6],[164,127,2,6],[165,0,3,3],[165,1,3,6],[165,2,1,10],[165,3,1,24],[165,4,1,24],[165,5,1,10],[165,6,1,10],[165,7,1,24],[165,8,1,24],[165,9,1,10],[165,10,1,10],[165,11,1,24],[165,12,1,24],[165,13,1,10],[165,14,1,10],[165,15,1,24],[165,16,1,24],[165,17,1,10],[165,18,0,36],[165,19,0,36],[165,20,0,36],[165,21,0,36],[165,22,1,10],[165,23,1,24],[165,24,1,24],[165,25,1,10],[165,26,0,36],[165,27,0,36],[165,28,0,36],[165,29,0,36],[165,30,1,10],[165,31,1,24],[165,32,1,24],[165,33,1,10],[165,34,0,36],[165,35,0,36],[165,36,0,36],[165,37,0,36],[165,38,1,10],[165,39,1,24],[165,40,1,24],[165,41,1,10],[165,42,0,36],[165,43,0,36],[165,44,0,36],[165,45,0,36],[165,46,1,10],[165,47,1,24],[165,48,1,24],[165,49,1,10],[165,50,1,10],[165,51,1,24],[165,52,1,24],[165,53,1,10],[165,54,1,10],[165,55,1,24],[165,56,1,24],[165,57,1,10],[165,58,1,10],[165,59,1,24],[165,60,1,24],[165,61,1,10],[165,63,2,3],[165,64,3,3],[165,66,1,10],[165,67,1,24],[165,68,1,24],[165,69,1,10],[165,70,1,10],[165,71,1,24],[165,72,1,24],[165,73,1,10],[165,74,1,10],[165,75,1,24],[165,76,1,24],[165,77,1,10],[165,78,1,10],[165,79,1,24],[165,80,1,24],[165,81,1,10],[165,82,0,36],[165,83,0,36],[165,84,0,36],[165,85,0,36],[165,86,1,10],[165,87,1,24],[165,88,1,24],[165,89,1,10],[165,90,0,36],[165,91,0,36],[165,92,0,36],[165,93,0,36],[165,94,1,10],[165,95,1,24],[165,96,1,24],[165,97,1,10],[165,98,0,36],[165,99,0,36],[165,100,0,36],[165,101,0,36],[165,102,1,10],[165,103,1,24],[165,104,1,24],[165,105,1,10],[165,106,0,36],[165,107,0,36],[165,108,0,36],[165,109,0,36],[165,110,1,10],[165,111,1,24],[165,112,1,24],[165,113,1,10],[165,114,1,10],[165,115,1,24],[165,116,1,24],[165,117,1,10],[165,118,1,10],[165,119,1,24],[165,120,1,24],[165,121,1,10],[165,122,1,10],[165,123,1,24],[165,124,1,24],[165,125,1,10],[165,126,2,6],[165,127,2,3],[166,0,3,5],[166,1,3,6],[166,2,0,6],[166,3,1,24],[166,4,1,24],[166,5,0,6],[166,6,0,6],[166,7,1,24],[166,8,1,24],[166,9,0,6],[166,10,0,6],[166,11,1,24],[166,12,1,24],[166,13,0,6],[166,14,0,6],[166,15,1,24],[166,16,0,36],[166,17,0,6],[166,18,0,6],[166,19,0,36],[166,20,0,36],[166,21,0,6],[166,22,0,6],[166,23,0,36],[166,24,0,36],[166,25,0,6],[166,26,0,6],[166,27,0,36],[166,28,0,36],[166,29,0,6],[166,30,0,6],[166,31,0,36],[166,32,0,36],[166,33,0,6],[166,34,0,6],[166,35,0,36],[166,36,0,36],[166,37,0,6],[166,38,0,6],[166,39,0,36],[166,40,0,36],[166,41,0,6],[166,42,0,6],[166,43,0,36],[166,44,0,36],[166,45,0,6],[166,46,0,6],[166,47,0,36],[166,48,1,24],[166,49,0,6],[166,50,0,6],[166,51,1,24],[166,52,1,24],[166,53,0,6],[166,54,0,6],[166,55,1,24],[166,56,1,24],[166,57,0,6],[166,58,0,6],[166,59,1,24],[166,60,1,24],[166,61,0,6],[166,62,0,6],[166,63,2,5],[166,64,3,5],[166,65,0,6],[166,66,0,6],[166,67,1,24],[166,68,1,24],[166,69,0,6],[166,70,0,6],[166,71,1,24],[166,72,1,24],[166,73,0,6],[166,74,0,6],[166,75,1,24],[166,76,1,24],[166,77,0,6],[166,78,0,6],[166,79,1,24],[166,80,0,36],[166,81,0,6],[166,82,0,6],[166,83,0,36],[166,84,0,36],[166,85,0,6],[166,86,0,6],[166,87,0,36],[166,88,0,36],[166,89,0,6],[166,90,0,6],[166,91,0,36],[166,92,0,36],[166,93,0,6],[166,94,0,6],[166,95,0,36],[166,96,0,36],[166,97,0,6],[166,98,0,6],[166,99,0,36],[166,100,0,36],[166,101,0,6],[166,102,0,6],[166,103,0,36],[166,104,0,36],[166,105,0,6],[166,106,0,6],[166,107,0,36],[166,108,0,36],[166,109,0,6],[166,110,0,6],[166,111,0,36],[166,112,1,24],[166,113,0,6],[166,114,0,6],[166,115,1,24],[166,116,1,24],[166,117,0,6],[166,118,0,6],[166,119,1,24],[166,120,1,24],[166,121,0,6],[166,122,0,6],[166,123,1,24],[166,124,1,24],[166,125,0,6],[166,126,2,6],[166,127,2,5],[167,0,3,20],[167,1,3,6],[167,2,0,6],[167,3,1,24],[167,4,1,24],[167,5,0,6],[167,6,0,6],[167,7,1,24],[167,8,1,24],[167,9,0,6],[167,10,0,6],[167,11,1,24],[167,12,1,24],[167,13,0,6],[167,14,0,6],[167,15,1,24],[167,16,0,36],[167,17,0,6],[167,18,0,6],[167,19,0,36],[167,20,0,36],[167,21,0,6],[167,22,0,6],[167,23,0,36],[167,24,0,36],[167,25,0,6],[167,26,0,6],[167,27,0,36],[167,28,0,36],[167,29,0,6],[167,30,0,6],[167,31,0,36],[167,32,0,36],[167,33,0,6],[167,34,0,6],[167,35,0,36],[167,36,0,36],[167,37,0,6],[167,38,0,6],[167,39,0,36],[167,40,0,36],[167,41,0,6],[167,42,0,6],[167,43,0,36],[167,44,0,36],[167,45,0,6],[167,46,0,6],[167,47,0,36],[167,48,1,24],[167,49,0,6],[167,50,0,6],[167,51,1,24],[167,52,1,24],[167,53,0,6],[167,54,0,6],[167,55,1,24],[167,56,1,24],[167,57,0,6],[167,58,0,6],[167,59,1,24],[167,60,1,24],[167,61,0,6],[167,62,0,6],[167,63,2,20],[167,64,3,20],[167,65,0,6],[167,66,0,6],[167,67,1,24],[167,68,1,24],[167,69,0,6],[167,70,0,6],[167,71,1,24],[167,72,1,24],[167,73,0,6],[167,74,0,6],[167,75,1,24],[167,76,1,24],[167,77,0,6],[167,78,0,6],[167,79,1,24],[167,80,0,36],[167,81,0,6],[167,82,0,6],[167,83,0,36],[167,84,0,36],[167,85,0,6],[167,86,0,6],[167,87,0,36],[167,88,0,36],[167,89,0,6],[167,90,0,6],[167,91,0,36],[167,92,0,36],[167,93,0,6],[167,94,0,6],[167,95,0,36],[167,96,0,36],[167,97,0,6],[167,98,0,6],[167,99,0,36],[167,100,0,36],[167,101,0,6],[167,102,0,6],[167,103,0,36],[167,104,0,36],[167,105,0,6],[167,106,0,6],[167,107,0,36],[167,108,0,36],[167,109,0,6],[167,110,0,6],[167,111,0,36],[167,112,1,24],[167,113,0,6],[167,114,0,6],[167,115,1,24],[167,116,1,24],[167,117,0,6],[167,118,0,6],[167,119,1,24],[167,120,1,24],[167,121,0,6],[167,122,0,6],[167,123,1,24],[167,124,1,24],[167,125,0,6],[167,126,2,6],[167,127,2,20],[168,0,3,12],[168,1,3,6],[168,2,1,6],[168,3,3,12],[168,4,1,20],[168,5,1,6],[168,6,1,6],[168,7,1,20],[168,8,1,20],[168,9,1,6],[168,10,1,6],[168,11,1,20],[168,12,1,20],[168,13,1,6],[168,14,1,6],[168,15,1,20],[168,16,0,40],[168,17,0,40],[168,18,1,6],[168,19,1,20],[168,20,0,40],[168,21,0,40],[168,22,0,40],[168,23,0,40],[168,24,0,40],[168,25,0,40],[168,26,0,40],[168,27,0,40],[168,28,0,40],[168,29,0,40],[168,30,1,6],[168,31,2,12],[168,32,1,80],[168,33,1,6],[168,34,0,40],[168,35,0,40],[168,36,0,40],[168,37,0,40],[168,38,0,40],[168,39,0,40],[168,40,0,40],[168,41,0,40],[168,42,0,40],[168,43,0,40],[168,44,1,20],[168,45,1,6],[168,46,0,40],[168,47,0,40],[168,48,1,20],[168,49,1,6],[168,50,1,6],[168,51,1,20],[168,52,1,20],[168,53,1,6],[168,54,1,6],[168,55,1,20],[168,56,1,20],[168,57,1,6],[168,58,1,6],[168,59,1,20],[168,60,1,68],[168,61,1,6],[168,62,1,6],[168,63,2,12],[168,64,3,12],[168,65,1,6],[168,66,1,6],[168,67,1,68],[168,68,1,20],[168,69,1,6],[168,70,1,6],[168,71,1,20],[168,72,1,20],[168,73,1,6],[168,74,1,6],[168,75,1,20],[168,76,1,20],[168,77,1,6],[168,78,1,6],[168,79,1,20],[168,80,0,40],[168,81,0,40],[168,82,1,6],[168,83,1,20],[168,84,0,40],[168,85,0,40],[168,86,0,40],[168,87,0,40],[168,88,0,40],[168,89,0,40],[168,90,0,40],[168,91,0,40],[168,92,0,40],[168,93,0,40],[168,94,1,6],[168,95,1,80],[168,96,2,96],[168,97,1,6],[168,98,0,40],[168,99,0,40],[168,100,0,40],[168,101,0,40],[168,102,0,40],[168,103,0,40],[168,104,0,40],[168,105,0,40],[168,106,0,40],[168,107,0,40],[168,108,1,20],[168,109,1,6],[168,110,0,40],[168,111,0,40],[168,112,1,20],[168,113,1,6],[168,114,1,6],[168,115,1,20],[168,116,1,20],[168,117,1,6],[168,118,1,6],[168,119,1,20],[168,120,1,20],[168,121,1,6],[168,122,1,6],[168,123,1,20],[168,124,2,12],[168,125,1,6],[168,126,2,6],[168,127,2,12],[169,0,3,5],[169,1,3,6],[169,2,1,6],[169,3,2,3],[169,4,1,20],[169,5,1,6],[169,6,1,6],[169,7,1,20],[169,8,1,20],[169,9,1,6],[169,10,1,6],[169,11,1,20],[169,12,1,20],[169,13,1,6],[169,14,1,6],[169,15,1,20],[169,16,0,40],[169,17,0,40],[169,18,1,6],[169,19,1,20],[169,20,0,40],[169,21,0,40],[169,22,0,40],[169,23,0,40],[169,24,0,40],[169,25,0,40],[169,26,0,40],[169,27,0,40],[169,28,0,40],[169,29,0,40],[169,30,1,6],[169,31,2,5],[169,32,1,80],[169,33,1,6],[169,34,0,40],[169,35,0,40],[169,36,0,40],[169,37,0,40],[169,38,0,40],[169,39,0,40],[169,40,0,40],[169,41,0,40],[169,42,0,40],[169,43,0,40],[169,44,1,20],[169,45,1,6],[169,46,0,40],[169,47,0,40],[169,48,1,20],[169,49,1,6],[169,50,1,6],[169,51,1,20],[169,52,1,20],[169,53,1,6],[169,54,1,6],[169,55,1,20],[169,56,1,20],[169,57,1,6],[169,58,1,6],[169,59,1,20],[169,60,1,68],[169,61,1,6],[169,62,1,6],[169,63,2,5],[169,64,3,5],[169,65,1,6],[169,66,1,6],[169,67,1,68],[169,68,1,20],[169,69,1,6],[169,70,1,6],[169,71,1,20],[169,72,1,20],[169,73,1,6],[169,74,1,6],[169,75,1,20],[169,76,1,20],[169,77,1,6],[169,78,1,6],[169,79,1,20],[169,80,0,40],[169,81,0,40],[169,82,1,6],[169,83,1,20],[169,84,0,40],[169,85,0,40],[169,86,0,40],[169,87,0,40],[169,88,0,40],[169,89,0,40],[169,90,0,40],[169,91,0,40],[169,92,0,40],[169,93,0,40],[169,94,1,6],[169,95,1,80],[169,96,2,96],[169,97,1,6],[169,98,0,40],[169,99,0,40],[169,100,0,40],[169,101,0,40],[169,102,0,40],[169,103,0,40],[169,104,0,40],[169,105,0,40],[169,106,0,40],[169,107,0,40],[169,108,1,20],[169,109,1,6],[169,110,0,40],[169,111,0,40],[169,112,1,20],[169,113,1,6],[169,114,1,6],[169,115,1,20],[169,116,1,20],[169,117,1,6],[169,118,1,6],[169,119,1,20],[169,120,1,20],[169,121,1,6],[169,122,1,6],[169,123,1,20],[169,124,2,12],[169,125,1,6],[169,126,2,6],[169,127,2,5],[170,1,3,6],[170,2,0,10],[170,3,2,3],[170,4,1,20],[170,5,0,10],[170,6,0,10],[170,7,2,3],[170,8,3,3],[170,9,0,10],[170,10,0,10],[170,11,1,20],[170,12,1,20],[170,13,1,20],[170,14,0,10],[170,15,2,3],[170,16,0,40],[170,17,0,10],[170,18,0,34],[170,19,1,20],[170,20,0,40],[170,21,0,10],[170,22,0,10],[170,23,0,40],[170,24,0,40],[170,25,0,10],[170,26,0,10],[170,27,0,40],[170,28,0,40],[170,29,0,10],[170,30,0,34],[170,31,2,3],[170,32,1,80],[170,33,0,34],[170,34,0,10],[170,35,0,40],[170,36,0,40],[170,37,0,10],[170,38,0,10],[170,39,0,40],[170,40,0,40],[170,41,0,10],[170,42,0,10],[170,43,0,40],[170,44,1,20],[170,45,0,34],[170,46,0,10],[170,47,0,40],[170,48,1,80],[170,49,0,10],[170,50,1,20],[170,51,1,20],[170,52,1,20],[170,53,0,10],[170,54,0,10],[170,55,1,80],[170,56,1,80],[170,57,0,10],[170,58,0,10],[170,59,1,20],[170,60,1,68],[170,61,0,10],[170,62,2,6],[170,63,2,3],[170,64,3,3],[170,65,2,65],[170,66,0,10],[170,67,1,68],[170,68,1,20],[170,69,0,10],[170,70,0,10],[170,71,1,80],[170,72,1,80],[170,73,0,10],[170,74,0,10],[170,75,1,20],[170,76,1,20],[170,77,1,20],[170,78,0,10],[170,79,1,80],[170,80,0,40],[170,81,0,10],[170,82,0,34],[170,83,1,20],[170,84,0,40],[170,85,0,10],[170,86,0,10],[170,87,0,40],[170,88,0,40],[170,89,0,10],[170,90,0,10],[170,91,0,40],[170,92,0,40],[170,93,0,10],[170,94,0,34],[170,95,1,80],[170,96,2,96],[170,97,0,34],[170,98,0,10],[170,99,0,40],[170,100,0,40],[170,101,0,10],[170,102,0,10],[170,103,0,40],[170,104,0,40],[170,105,0,10],[170,106,0,10],[170,107,0,40],[170,108,1,20],[170,109,0,34],[170,110,0,10],[170,111,0,40],[170,112,2,48],[170,113,0,10],[170,114,1,20],[170,115,1,20],[170,116,1,20],[170,117,0,10],[170,118,0,10],[170,119,2,3],[170,120,2,24],[170,121,0,10],[170,122,0,10],[170,123,1,20],[170,124,2,12],[170,125,0,10],[170,126,2,6],[171,0,3,6],[171,1,3,6],[171,2,0,10],[171,3,3,12],[171,4,1,20],[171,5,0,10],[171,6,0,10],[171,7,2,6],[171,8,3,6],[171,9,0,10],[171,10,0,10],[171,11,1,20],[171,12,1,20],[171,13,1,20],[171,14,0,10],[171,15,2,6],[171,16,0,40],[171,17,0,10],[171,18,0,34],[171,19,1,20],[171,20,0,40],[171,21,0,10],[171,22,0,10],[171,23,0,40],[171,24,0,40],[171,25,0,10],[171,26,0,10],[171,27,0,40],[171,28,0,40],[171,29,0,10],[171,30,0,34],[171,31,2,6],[171,32,1,80],[171,33,0,34],[171,34,0,10],[171,35,0,40],[171,36,0,40],[171,37,0,10],[171,38,0,10],[171,39,0,40],[171,40,0,40],[171,41,0,10],[171,42,0,10],[171,43,0,40],[171,44,1,20],[171,45,0,34],[171,46,0,10],[171,47,0,40],[171,48,1,80],[171,49,0,10],[171,50,1,20],[171,51,1,20],[171,52,1,20],[171,53,0,10],[171,54,0,10],[171,55,1,80],[171,56,1,80],[171,57,0,10],[171,58,0,10],[171,59,1,20],[171,60,1,68],[171,61,0,10],[171,62,2,6],[171,63,2,6],[171,64,3,6],[171,65,3,6],[171,66,0,10],[171,67,1,68],[171,68,1,20],[171,69,0,10],[171,70,0,10],[171,71,1,80],[171,72,1,80],[171,73,0,10],[171,74,0,10],[171,75,1,20],[171,76,1,20],[171,77,1,20],[171,78,0,10],[171,79,1,80],[171,80,0,40],[171,81,0,10],[171,82,0,34],[171,83,1,20],[171,84,0,40],[171,85,0,10],[171,86,0,10],[171,87,0,40],[171,88,0,40],[171,89,0,10],[171,90,0,10],[171,91,0,40],[171,92,0,40],[171,93,0,10],[171,94,0,34],[171,95,1,80],[171,96,2,96],[171,97,0,34],[171,98,0,10],[171,99,0,40],[171,100,0,40],[171,101,0,10],[171,102,0,10],[171,103,0,40],[171,104,0,40],[171,105,0,10],[171,106,0,10],[171,107,0,40],[171,108,1,20],[171,109,0,34],[171,110,0,10],[171,111,0,40],[171,112,2,48],[171,113,0,10],[171,114,1,20],[171,115,1,20],[171,116,1,20],[171,117,0,10],[171,118,0,10],[171,119,2,6],[171,120,2,24],[171,121,0,10],[171,122,0,10],[171,123,1,20],[171,124,2,12],[171,125,0,10],[171,126,2,6],[171,127,2,6],[172,0,3,24],[172,1,3,24],[172,2,0,12],[172,3,0,12],[172,4,0,12],[172,5,0,12],[172,6,0,12],[172,7,0,12],[172,8,0,12],[172,9,0,12],[172,10,0,12],[172,11,0,12],[172,12,0,12],[172,13,0,12],[172,14,0,12],[172,15,0,12],[172,16,0,12],[172,17,0,12],[172,18,0,12],[172,19,0,12],[172,20,0,12],[172,21,0,12],[172,22,0,12],[172,23,0,12],[172,24,0,12],[172,25,0,12],[172,26,0,12],[172,27,0,12],[172,28,0,12],[172,29,0,12],[172,30,0,12],[172,31,0,36],[172,32,0,36],[172,33,0,12],[172,34,0,12],[172,35,0,12],[172,36,0,12],[172,37,0,12],[172,38,0,12],[172,39,0,12],[172,40,0,12],[172,41,0,12],[172,42,0,12],[172,43,0,12],[172,44,0,12],[172,45,0,12],[172,46,0,12],[172,47,0,12],[172,48,0,12],[172,49,0,12],[172,50,0,12],[172,51,0,12],[172,52,0,12],[172,53,0,12],[172,54,0,12],[172,55,0,12],[172,56,0,12],[172,57,0,12],[172,58,0,12],[172,59,0,12],[172,60,0,12],[172,61,0,12],[172,62,0,12],[172,63,2,10],[172,64,3,10],[172,65,0,12],[172,66,0,12],[172,67,0,12],[172,68,0,12],[172,69,0,12],[172,70,0,12],[172,71,0,12],[172,72,0,12],[172,73,0,12],[172,74,0,12],[172,75,0,12],[172,76,0,12],[172,77,0,12],[172,78,0,12],[172,79,0,12],[172,80,0,12],[172,81,0,12],[172,82,0,12],[172,83,0,12],[172,84,0,12],[172,85,0,12],[172,86,0,12],[172,87,0,12],[172,88,0,12],[172,89,0,12],[172,90,0,12],[172,91,0,12],[172,92,0,12],[172,93,0,12],[172,94,0,12],[172,95,0,36],[172,96,0,36],[172,97,0,12],[172,98,0,12],[172,99,0,12],[172,100,0,12],[172,101,0,12],[172,102,0,12],[172,103,0,12],[172,104,0,12],[172,105,0,12],[172,106,0,12],[172,107,0,12],[172,108,0,12],[172,109,0,12],[172,110,0,12],[172,111,0,12],[172,112,0,12],[172,113,0,12],[172,114,0,12],[172,115,0,12],[172,116,0,12],[172,117,0,12],[172,118,0,12],[172,119,0,12],[172,120,0,12],[172,121,0,12],[172,122,0,12],[172,123,0,12],[172,124,0,12],[172,125,0,12],[172,126,2,24],[172,127,2,24],[173,0,3,3],[173,1,3,24],[173,2,0,12],[173,3,0,12],[173,4,0,12],[173,5,0,12],[173,6,0,12],[173,7,0,12],[173,8,0,12],[173,9,0,12],[173,10,0,12],[173,11,0,12],[173,12,0,12],[173,13,0,12],[173,14,0,12],[173,15,0,12],[173,16,0,12],[173,17,0,12],[173,18,0,12],[173,19,0,12],[173,20,0,12],[173,21,0,12],[173,22,0,12],[173,23,0,12],[173,24,0,12],[173,25,0,12],[173,26,0,12],[173,27,0,12],[173,28,0,12],[173,29,0,12],[173,30,0,12],[173,31,0,36],[173,32,0,36],[173,33,0,12],[173,34,0,12],[173,35,0,12],[173,36,0,12],[173,37,0,12],[173,38,0,12],[173,39,0,12],[173,40,0,12],[173,41,0,12],[173,42,0,12],[173,43,0,12],[173,44,0,12],[173,45,0,12],[173,46,0,12],[173,47,0,12],[173,48,0,12],[173,49,0,12],[173,50,0,12],[173,51,0,12],[173,52,0,12],[173,53,0,12],[173,54,0,12],[173,55,0,12],[173,56,0,12],[173,57,0,12],[173,58,0,12],[173,59,0,12],[173,60,0,12],[173,61,0,12],[173,62,0,12],[173,63,2,3],[173,64,3,3],[173,65,0,12],[173,66,0,12],[173,67,0,12],[173,68,0,12],[173,69,0,12],[173,70,0,12],[173,71,0,12],[173,72,0,12],[173,73,0,12],[173,74,0,12],[173,75,0,12],[173,76,0,12],[173,77,0,12],[173,78,0,12],[173,79,0,12],[173,80,0,12],[173,81,0,12],[173,82,0,12],[173,83,0,12],[173,84,0,12],[173,85,0,12],[173,86,0,12],[173,87,0,12],[173,88,0,12],[173,89,0,12],[173,90,0,12],[173,91,0,12],[173,92,0,12],[173,93,0,12],[173,94,0,12],[173,95,0,36],[173,96,0,36],[173,97,0,12],[173,98,0,12],[173,99,0,12],[173,100,0,12],[173,101,0,12],[173,102,0,12],[173,103,0,12],[173,104,0,12],[173,105,0,12],[173,106,0,12],[173,107,0,12],[173,108,0,12],[173,109,0,12],[173,110,0,12],[173,111,0,12],[173,112,0,12],[173,113,0,12],[173,114,0,12],[173,115,0,12],[173,116,0,12],[173,117,0,12],[173,118,0,12],[173,119,0,12],[173,120,0,12],[173,121,0,12],[173,122,0,12],[173,123,0,12],[173,124,0,12],[173,125,0,12],[173,126,2,24],[173,127,2,3],[174,0,3,24],[174,1,3,6],[174,2,0,6],[174,3,0,12],[174,4,0,12],[174,5,0,6],[174,6,0,10],[174,7,2,5],[174,8,3,5],[174,9,0,10],[174,10,0,6],[174,11,0,12],[174,12,0,12],[174,13,0,6],[174,14,0,10],[174,15,2,5],[174,16,0,40],[174,17,0,10],[174,18,0,6],[174,19,0,12],[174,20,0,12],[174,21,0,6],[174,22,0,10],[174,23,0,40],[174,24,0,40],[174,25,0,10],[174,26,0,6],[174,27,0,12],[174,28,0,12],[174,29,0,6],[174,30,0,10],[174,31,2,5],[174,32,3,5],[174,33,0,10],[174,34,0,6],[174,35,0,12],[174,36,0,12],[174,37,0,6],[174,38,0,10],[174,39,0,40],[174,40,0,40],[174,41,0,10],[174,42,0,6],[174,43,0,12],[174,44,0,12],[174,45,0,6],[174,46,0,10],[174,47,0,40],[174,48,1,80],[174,49,0,10],[174,50,0,6],[174,51,0,12],[174,52,0,12],[174,53,0,6],[174,54,0,10],[174,55,1,80],[174,56,1,80],[174,57,0,10],[174,58,0,6],[174,59,0,12],[174,60,0,12],[174,61,0,6],[174,62,0,10],[174,63,2,5],[174,64,3,5],[174,65,0,10],[174,66,0,6],[174,67,0,12],[174,68,0,12],[174,69,0,6],[174,70,0,10],[174,71,1,80],[174,72,1,80],[174,73,0,10],[174,74,0,6],[174,75,0,12],[174,76,0,12],[174,77,0,6],[174,78,0,10],[174,79,1,80],[174,80,0,40],[174,81,0,10],[174,82,0,6],[174,83,0,12],[174,84,0,12],[174,85,0,6],[174,86,0,10],[174,87,0,40],[174,88,0,40],[174,89,0,10],[174,90,0,6],[174,91,0,12],[174,92,0,12],[174,93,0,6],[174,94,0,10],[174,95,2,5],[174,96,2,96],[174,97,0,10],[174,98,0,6],[174,99,0,12],[174,100,0,12],[174,101,0,6],[174,102,0,10],[174,103,0,40],[174,104,0,40],[174,105,0,10],[174,106,0,6],[174,107,0,12],[174,108,0,12],[174,109,0,6],[174,110,0,10],[174,111,0,40],[174,112,2,48],[174,113,0,10],[174,114,0,6],[174,115,0,12],[174,116,0,12],[174,117,0,6],[174,118,0,10],[174,119,2,5],[174,120,2,24],[174,121,0,10],[174,122,0,6],[174,123,0,12],[174,124,0,12],[174,125,0,6],[174,126,2,6],[174,127,2,24],[175,0,3,24],[175,1,3,6],[175,2,0,6],[175,3,0,12],[175,4,0,12],[175,5,0,6],[175,6,0,10],[175,7,3,24],[175,8,3,20],[175,9,0,10],[175,10,0,6],[175,11,0,12],[175,12,0,12],[175,13,0,6],[175,14,0,10],[175,15,2,12],[175,16,0,40],[175,17,0,10],[175,18,0,6],[175,19,0,12],[175,20,0,12],[175,21,0,6],[175,22,0,10],[175,23,0,40],[175,24,0,40],[175,25,0,10],[175,26,0,6],[175,27,0,12],[175,28,0,12],[175,29,0,6],[175,30,0,10],[175,31,2,24],[175,32,3,24],[175,33,0,10],[175,34,0,6],[175,35,0,12],[175,36,0,12],[175,37,0,6],[175,38,0,10],[175,39,0,40],[175,40,0,40],[175,41,0,10],[175,42,0,6],[175,43,0,12],[175,44,0,12],[175,45,0,6],[175,46,0,10],[175,47,0,40],[175,48,1,80],[175,49,0,10],[175,50,0,6],[175,51,0,12],[175,52,0,12],[175,53,0,6],[175,54,0,10],[175,55,1,80],[175,56,1,80],[175,57,0,10],[175,58,0,6],[175,59,0,12],[175,60,0,12],[175,61,0,6],[175,62,0,10],[175,63,2,24],[175,64,3,24],[175,65,0,10],[175,66,0,6],[175,67,0,12],[175,68,0,12],[175,69,0,6],[175,70,0,10],[175,71,1,80],[175,72,1,80],[175,73,0,10],[175,74,0,6],[175,75,0,12],[175,76,0,12],[175,77,0,6],[175,78,0,10],[175,79,1,80],[175,80,0,40],[175,81,0,10],[175,82,0,6],[175,83,0,12],[175,84,0,12],[175,85,0,6],[175,86,0,10],[175,87,0,40],[175,88,0,40],[175,89,0,10],[175,90,0,6],[175,91,0,12],[175,92,0,12],[175,93,0,6],[175,94,0,10],[175,95,2,24],[175,96,2,96],[175,97,0,10],[175,98,0,6],[175,99,0,12],[175,100,0,12],[175,101,0,6],[175,102,0,10],[175,103,0,40],[175,104,0,40],[175,105,0,10],[175,106,0,6],[175,107,0,12],[175,108,0,12],[175,109,0,6],[175,110,0,10],[175,111,0,40],[175,112,2,48],[175,113,0,10],[175,114,0,6],[175,115,0,12],[175,116,0,12],[175,117,0,6],[175,118,0,10],[175,119,2,20],[175,120,2,24],[175,121,0,10],[175,122,0,6],[175,123,0,12],[175,124,0,12],[175,125,0,6],[175,126,2,6],[175,127,2,24],[176,0,3,12],[176,1,3,6],[176,2,0,48],[176,3,0,48],[176,4,0,48],[176,5,0,48],[176,6,0,48],[176,7,0,48],[176,8,0,48],[176,9,0,48],[176,10,0,48],[176,11,0,48],[176,12,0,48],[176,13,0,48],[176,14,0,48],[176,15,0,48],[176,16,0,48],[176,17,0,48],[176,18,0,48],[176,19,0,48],[176,20,0,48],[176,21,0,48],[176,22,0,48],[176,23,0,48],[176,24,0,48],[176,25,0,48],[176,26,0,48],[176,27,0,48],[176,28,0,48],[176,29,0,48],[176,30,0,48],[176,31,0,48],[176,32,0,48],[176,33,0,48],[176,34,0,48],[176,35,0,48],[176,36,0,48],[176,37,0,48],[176,38,0,48],[176,39,0,48],[176,40,0,48],[176,41,0,48],[176,42,0,48],[176,43,0,48],[176,44,0,48],[176,45,0,48],[176,46,0,48],[176,47,0,48],[176,48,0,48],[176,49,0,48],[176,50,0,48],[176,51,0,48],[176,52,0,48],[176,53,0,48],[176,54,0,48],[176,55,0,48],[176,56,0,48],[176,57,0,48],[176,58,0,48],[176,59,0,48],[176,60,0,48],[176,61,0,48],[176,62,0,48],[176,63,2,12],[176,64,3,12],[176,65,0,48],[176,66,0,48],[176,67,0,48],[176,68,0,48],[176,69,0,48],[176,70,0,48],[176,71,0,48],[176,72,0,48],[176,73,0,48],[176,74,0,48],[176,75,0,48],[176,76,0,48],[176,77,0,48],[176,78,0,48],[176,79,0,48],[176,80,0,48],[176,81,0,48],[176,82,0,48],[176,83,0,48],[176,84,0,48],[176,85,0,48],[176,86,0,48],[176,87,0,48],[176,88,0,48],[176,89,0,48],[176,90,0,48],[176,91,0,48],[176,92,0,48],[176,93,0,48],[176,94,0,48],[176,95,0,48],[176,96,0,48],[176,97,0,48],[176,98,0,48],[176,99,0,48],[176,100,0,48],[176,101,0,48],[176,102,0,48],[176,103,0,48],[176,104,0,48],[176,105,0,48],[176,106,0,48],[176,107,0,48],[176,108,0,48],[176,109,0,48],[176,110,0,48],[176,111,0,48],[176,112,0,48],[176,113,0,48],[176,114,0,48],[176,115,0,48],[176,116,0,48],[176,117,0,48],[176,118,0,48],[176,119,0,48],[176,120,0,48],[176,121,0,48],[176,122,0,48],[176,123,0,48],[176,124,0,48],[176,125,0,48],[176,126,2,6],[176,127,2,12],[177,0,3,5],[177,1,3,6],[177,2,0,48],[177,3,0,48],[177,4,0,48],[177,5,0,48],[177,6,0,48],[177,7,0,48],[177,8,0,48],[177,9,0,48],[177,10,0,48],[177,11,0,48],[177,12,0,48],[177,13,0,48],[177,14,0,48],[177,15,0,48],[177,16,0,48],[177,17,0,48],[177,18,0,48],[177,19,0,48],[177,20,0,48],[177,21,0,48],[177,22,0,48],[177,23,0,48],[177,24,0,48],[177,25,0,48],[177,26,0,48],[177,27,0,48],[177,28,0,48],[177,29,0,48],[177,30,0,48],[177,31,0,48],[177,32,0,48],[177,33,0,48],[177,34,0,48],[177,35,0,48],[177,36,0,48],[177,37,0,48],[177,38,0,48],[177,39,0,48],[177,40,0,48],[177,41,0,48],[177,42,0,48],[177,43,0,48],[177,44,0,48],[177,45,0,48],[177,46,0,48],[177,47,0,48],[177,48,0,48],[177,49,0,48],[177,50,0,48],[177,51,0,48],[177,52,0,48],[177,53,0,48],[177,54,0,48],[177,55,0,48],[177,56,0,48],[177,57,0,48],[177,58,0,48],[177,59,0,48],[177,60,0,48],[177,61,0,48],[177,62,0,48],[177,63,2,5],[177,64,3,5],[177,65,0,48],[177,66,0,48],[177,67,0,48],[177,68,0,48],[177,69,0,48],[177,70,0,48],[177,71,0,48],[177,72,0,48],[177,73,0,48],[177,74,0,48],[177,75,0,48],[177,76,0,48],[177,77,0,48],[177,78,0,48],[177,79,0,48],[177,80,0,48],[177,81,0,48],[177,82,0,48],[177,83,0,48],[177,84,0,48],[177,85,0,48],[177,86,0,48],[177,87,0,48],[177,88,0,48],[177,89,0,48],[177,90,0,48],[177,91,0,48],[177,92,0,48],[177,93,0,48],[177,94,0,48],[177,95,0,48],[177,96,0,48],[177,97,0,48],[177,98,0,48],[177,99,0,48],[177,100,0,48],[177,101,0,48],[177,102,0,48],[177,103,0,48],[177,104,0,48],[177,105,0,48],[177,106,0,48],[177,107,0,48],[177,108,0,48],[177,109,0,48],[177,110,0,48],[177,111,0,48],[177,112,0,48],[177,113,0,48],[177,114,0,48],[177,115,0,48],[177,116,0,48],[177,117,0,48],[177,118,0,48],[177,119,0,48],[177,120,0,48],[177,121,0,48],[177,122,0,48],[177,123,0,48],[177,124,0,48],[177,125,0,48],[177,126,2,6],[177,127,2,5],[178,0,3,3],[178,1,3,10],[178,2,0,18],[178,3,0,48],[178,4,0,48],[178,5,0,18],[178,6,0,18],[178,7,0,48],[178,8,0,48],[178,9,0,18],[178,10,0,18],[178,11,0,48],[178,12,0,48],[178,13,0,18],[178,14,0,18],[178,15,0,48],[178,16,0,48],[178,17,0,18],[178,18,0,18],[178,19,0,48],[178,20,0,48],[178,21,0,18],[178,22,0,18],[178,23,0,48],[178,24,0,48],[178,25,0,18],[178,26,0,18],[178,27,0,48],[178,28,0,48],[178,29,0,18],[178,30,0,18],[178,31,0,48],[178,32,0,48],[178,33,0,18],[178,34,0,18],[178,35,0,48],[178,36,0,48],[178,37,0,18],[178,38,0,18],[178,39,0,48],[178,40,0,48],[178,41,0,18],[178,42,0,18],[178,43,0,48],[178,44,0,48],[178,45,0,18],[178,46,0,18],[178,47,0,48],[178,48,0,48],[178,49,0,18],[178,50,0,18],[178,51,0,48],[178,52,0,48],[178,53,0,18],[178,54,0,18],[178,55,0,48],[178,56,0,48],[178,57,0,18],[178,58,0,18],[178,59,0,48],[178,60,0,48],[178,61,0,18],[178,62,0,18],[178,63,2,3],[178,64,3,3],[178,65,0,18],[178,66,0,18],[178,67,0,48],[178,68,0,48],[178,69,0,18],[178,70,0,18],[178,71,0,48],[178,72,0,48],[178,73,0,18],[178,74,0,18],[178,75,0,48],[178,76,0,48],[178,77,0,18],[178,78,0,18],[178,79,0,48],[178,80,0,48],[178,81,0,18],[178,82,0,18],[178,83,0,48],[178,84,0,48],[178,85,0,18],[178,86,0,18],[178,87,0,48],[178,88,0,48],[178,89,0,18],[178,90,0,18],[178,91,0,48],[178,92,0,48],[178,93,0,18],[178,94,0,18],[178,95,0,48],[178,96,0,48],[178,97,0,18],[178,98,0,18],[178,99,0,48],[178,100,0,48],[178,101,0,18],[178,102,0,18],[178,103,0,48],[178,104,0,48],[178,105,0,18],[178,106,0,18],[178,107,0,48],[178,108,0,48],[178,109,0,18],[178,110,0,18],[178,111,0,48],[178,112,0,48],[178,113,0,18],[178,114,0,18],[178,115,0,48],[178,116,0,48],[178,117,0,18],[178,118,0,18],[178,119,0,48],[178,120,0,48],[178,121,0,18],[178,122,0,18],[178,123,0,48],[178,124,0,48],[178,125,0,18],[178,126,2,10],[178,127,2,3],[179,0,3,10],[179,1,3,10],[179,2,0,18],[179,3,0,48],[179,4,0,48],[179,5,0,18],[179,6,0,18],[179,7,0,48],[179,8,0,48],[179,9,0,18],[179,10,0,18],[179,11,0,48],[179,12,0,48],[179,13,0,18],[179,14,0,18],[179,15,0,48],[179,16,0,48],[179,17,0,18],[179,18,0,18],[179,19,0,48],[179,20,0,48],[179,21,0,18],[179,22,0,18],[179,23,0,48],[179,24,0,48],[179,25,0,18],[179,26,0,18],[179,27,0,48],[179,28,0,48],[179,29,0,18],[179,30,0,18],[179,31,0,48],[179,32,0,48],[179,33,0,18],[179,34,0,18],[179,35,0,48],[179,36,0,48],[179,37,0,18],[179,38,0,18],[179,39,0,48],[179,40,0,48],[179,41,0,18],[179,42,0,18],[179,43,0,48],[179,44,0,48],[179,45,0,18],[179,46,0,18],[179,47,0,48],[179,48,0,48],[179,49,0,18],[179,50,0,18],[179,51,0,48],[179,52,0,48],[179,53,0,18],[179,54,0,18],[179,55,0,48],[179,56,0,48],[179,57,0,18],[179,58,0,18],[179,59,0,48],[179,60,0,48],[179,61,0,18],[179,62,0,18],[179,63,2,10],[179,64,3,10],[179,65,0,18],[179,66,0,18],[179,67,0,48],[179,68,0,48],[179,69,0,18],[179,70,0,18],[179,71,0,48],[179,72,0,48],[179,73,0,18],[179,74,0,18],[179,75,0,48],[179,76,0,48],[179,77,0,18],[179,78,0,18],[179,79,0,48],[179,80,0,48],[179,81,0,18],[179,82,0,18],[179,83,0,48],[179,84,0,48],[179,85,0,18],[179,86,0,18],[179,87,0,48],[179,88,0,48],[179,89,0,18],[179,90,0,18],[179,91,0,48],[179,92,0,48],[179,93,0,18],[179,94,0,18],[179,95,0,48],[179,96,0,48],[179,97,0,18],[179,98,0,18],[179,99,0,48],[179,100,0,48],[179,101,0,18],[179,102,0,18],[179,103,0,48],[179,104,0,48],[179,105,0,18],[179,106,0,18],[179,107,0,48],[179,108,0,48],[179,109,0,18],[179,110,0,18],[179,111,0,48],[179,112,0,48],[179,113,0,18],[179,114,0,18],[179,115,0,48],[179,116,0,48],[179,117,0,18],[179,118,0,18],[179,119,0,48],[179,120,0,48],[179,121,0,18],[179,122,0,18],[179,123,0,48],[179,124,0,48],[179,125,0,18],[179,126,2,10],[179,127,2,10],[180,0,3,6],[180,1,3,6],[180,2,0,36],[180,3,0,36],[180,4,0,20],[180,5,0,20],[180,6,0,48],[180,7,0,48],[180,8,0,48],[180,9,0,48],[180,10,0,20],[180,11,0,20],[180,12,0,20],[180,13,0,20],[180,14,0,48],[180,15,0,48],[180,16,0,48],[180,17,0,48],[180,18,0,20],[180,19,0,20],[180,20,0,20],[180,21,0,20],[180,22,0,48],[180,23,0,48],[180,24,0,48],[180,25,0,48],[180,26,0,20],[180,27,0,20],[180,28,0,20],[180,29,0,20],[180,30,0,48],[180,31,0,48],[180,32,0,48],[180,33,0,48],[180,34,0,20],[180,35,0,20],[180,36,0,20],[180,37,0,20],[180,38,0,48],[180,39,0,48],[180,40,0,48],[180,41,0,48],[180,42,0,20],[180,43,0,20],[180,44,0,20],[180,45,0,20],[180,46,0,48],[180,47,0,48],[180,48,0,48],[180,49,0,48],[180,50,0,20],[180,51,0,20],[180,52,0,20],[180,53,0,20],[180,54,0,48],[180,55,0,48],[180,56,0,48],[180,57,0,48],[180,58,0,20],[180,59,0,20],[180,60,0,20],[180,61,0,20],[180,62,0,48],[180,63,2,6],[180,64,3,6],[180,65,0,48],[180,66,0,20],[180,67,0,20],[180,68,0,20],[180,69,0,20],[180,70,0,48],[180,71,0,48],[180,72,0,48],[180,73,0,48],[180,74,0,20],[180,75,0,20],[180,76,0,20],[180,77,0,20],[180,78,0,48],[180,79,0,48],[180,80,0,48],[180,81,0,48],[180,82,0,20],[180,83,0,20],[180,84,0,20],[180,85,0,20],[180,86,0,48],[180,87,0,48],[180,88,0,48],[180,89,0,48],[180,90,0,20],[180,91,0,20],[180,92,0,20],[180,93,0,20],[180,94,0,48],[180,95,0,48],[180,96,0,48],[180,97,0,48],[180,98,0,20],[180,99,0,20],[180,100,0,20],[180,101,0,20],[180,102,0,48],[180,103,0,48],[180,104,0,48],[180,105,0,48],[180,106,0,20],[180,107,0,20],[180,108,0,20],[180,109,0,20],[180,110,0,48],[180,111,0,48],[180,112,0,48],[180,113,0,48],[180,114,0,20],[180,115,0,20],[180,116,0,20],[180,117,0,20],[180,118,0,48],[180,119,0,48],[180,120,0,48],[180,121,0,48],[180,122,0,20],[180,123,0,20],[180,124,0,36],[180,125,0,36],[180,126,2,6],[180,127,2,6],[181,0,3,3],[181,1,3,6],[181,2,0,36],[181,3,0,36],[181,4,0,20],[181,5,0,20],[181,6,0,48],[181,7,0,48],[181,8,0,48],[181,9,0,48],[181,10,0,20],[181,11,0,20],[181,12,0,20],[181,13,0,20],[181,14,0,48],[181,15,0,48],[181,16,0,48],[181,17,0,48],[181,18,0,20],[181,19,0,20],[181,20,0,20],[181,21,0,20],[181,22,0,48],[181,23,0,48],[181,24,0,48],[181,25,0,48],[181,26,0,20],[181,27,0,20],[181,28,0,20],[181,29,0,20],[181,30,0,48],[181,31,0,48],[181,32,0,48],[181,33,0,48],[181,34,0,20],[181,35,0,20],[181,36,0,20],[181,37,0,20],[181,38,0,48],[181,39,0,48],[181,40,0,48],[181,41,0,48],[181,42,0,20],[181,43,0,20],[181,44,0,20],[181,45,0,20],[181,46,0,48],[181,47,0,48],[181,48,0,48],[181,49,0,48],[181,50,0,20],[181,51,0,20],[181,52,0,20],[181,53,0,20],[181,54,0,48],[181,55,0,48],[181,56,0,48],[181,57,0,48],[181,58,0,20],[181,59,0,20],[181,60,0,20],[181,61,0,20],[181,62,0,48],[181,63,2,3],[181,64,3,3],[181,65,0,48],[181,66,0,20],[181,67,0,20],[181,68,0,20],[181,69,0,20],[181,70,0,48],[181,71,0,48],[181,72,0,48],[181,73,0,48],[181,74,0,20],[181,75,0,20],[181,76,0,20],[181,77,0,20],[181,78,0,48],[181,79,0,48],[181,80,0,48],[181,81,0,48],[181,82,0,20],[181,83,0,20],[181,84,0,20],[181,85,0,20],[181,86,0,48],[181,87,0,48],[181,88,0,48],[181,89,0,48],[181,90,0,20],[181,91,0,20],[181,92,0,20],[181,93,0,20],[181,94,0,48],[181,95,0,48],[181,96,0,48],[181,97,0,48],[181,98,0,20],[181,99,0,20],[181,100,0,20],[181,101,0,20],[181,102,0,48],[181,103,0,48],[181,104,0,48],[181,105,0,48],[181,106,0,20],[181,107,0,20],[181,108,0,20],[181,109,0,20],[181,110,0,48],[181,111,0,48],[181,112,0,48],[181,113,0,48],[181,114,0,20],[181,115,0,20],[181,116,0,20],[181,117,0,20],[181,118,0,48],[181,119,0,48],[181,120,0,48],[181,121,0,48],[181,122,0,20],[181,123,0,20],[181,124,0,36],[181,125,0,36],[181,126,2,6],[181,127,2,3],[182,0,3,12],[182,1,3,12],[182,2,0,6],[182,3,0,36],[182,4,0,20],[182,5,0,6],[182,6,0,6],[182,7,0,20],[182,8,0,20],[182,9,0,6],[182,10,0,6],[182,11,0,20],[182,12,0,20],[182,13,0,6],[182,14,0,6],[182,15,0,20],[182,16,0,20],[182,17,0,6],[182,18,0,6],[182,19,0,20],[182,20,0,20],[182,21,0,6],[182,22,0,6],[182,23,0,20],[182,24,0,20],[182,25,0,6],[182,26,0,6],[182,27,0,20],[182,28,0,20],[182,29,0,6],[182,30,0,6],[182,31,0,48],[182,32,0,48],[182,33,0,6],[182,34,0,6],[182,35,0,20],[182,36,0,20],[182,37,0,6],[182,38,0,6],[182,39,0,20],[182,40,0,20],[182,41,0,6],[182,42,0,6],[182,43,0,20],[182,44,0,20],[182,45,0,6],[182,46,0,6],[182,47,0,20],[182,48,0,20],[182,49,0,6],[182,50,0,6],[182,51,0,20],[182,52,0,20],[182,53,0,6],[182,54,0,6],[182,55,0,20],[182,56,0,20],[182,57,0,6],[182,58,0,6],[182,59,0,20],[182,60,0,20],[182,61,0,6],[182,62,0,20],[182,63,2,12],[182,64,3,12],[182,65,0,20],[182,66,0,6],[182,67,0,20],[182,68,0,20],[182,69,0,6],[182,70,0,6],[182,71,0,20],[182,72,0,20],[182,73,0,6],[182,74,0,6],[182,75,0,20],[182,76,0,20],[182,77,0,6],[182,78,0,6],[182,79,0,20],[182,80,0,20],[182,81,0,6],[182,82,0,6],[182,83,0,20],[182,84,0,20],[182,85,0,6],[182,86,0,6],[182,87,0,20],[182,88,0,20],[182,89,0,6],[182,90,0,6],[182,91,0,20],[182,92,0,20],[182,93,0,6],[182,94,0,6],[182,95,0,48],[182,96,0,48],[182,97,0,6],[182,98,0,6],[182,99,0,20],[182,100,0,20],[182,101,0,6],[182,102,0,6],[182,103,0,20],[182,104,0,20],[182,105,0,6],[182,106,0,6],[182,107,0,20],[182,108,0,20],[182,109,0,6],[182,110,0,6],[182,111,0,20],[182,112,0,20],[182,113,0,6],[182,114,0,6],[182,115,0,20],[182,116,0,20],[182,117,0,6],[182,118,0,6],[182,119,0,20],[182,120,0,20],[182,121,0,6],[182,122,0,6],[182,123,0,20],[182,124,0,36],[182,125,0,6],[182,126,2,12],[182,127,2,12],[183,0,3,12],[183,1,3,12],[183,2,0,6],[183,3,0,36],[183,4,0,20],[183,5,0,6],[183,6,0,6],[183,7,0,20],[183,8,0,20],[183,9,0,6],[183,10,0,6],[183,11,0,20],[183,12,0,20],[183,13,0,6],[183,14,0,6],[183,15,0,20],[183,16,0,20],[183,17,0,6],[183,18,0,6],[183,19,0,20],[183,20,0,20],[183,21,0,6],[183,22,0,6],[183,23,0,20],[183,24,0,20],[183,25,0,6],[183,26,0,6],[183,27,0,20],[183,28,0,20],[183,29,0,6],[183,30,0,6],[183,31,0,48],[183,32,0,48],[183,33,0,6],[183,34,0,6],[183,35,0,20],[183,36,0,20],[183,37,0,6],[183,38,0,6],[183,39,0,20],[183,40,0,20],[183,41,0,6],[183,42,0,6],[183,43,0,20],[183,44,0,20],[183,45,0,6],[183,46,0,6],[183,47,0,20],[183,48,0,20],[183,49,0,6],[183,50,0,6],[183,51,0,20],[183,52,0,20],[183,53,0,6],[183,54,0,6],[183,55,0,20],[183,56,0,20],[183,57,0,6],[183,58,0,6],[183,59,0,20],[183,60,0,20],[183,61,0,6],[183,62,0,20],[183,63,2,12],[183,64,3,12],[183,65,0,20],[183,66,0,6],[183,67,0,20],[183,68,0,20],[183,69,0,6],[183,70,0,6],[183,71,0,20],[183,72,0,20],[183,73,0,6],[183,74,0,6],[183,75,0,20],[183,76,0,20],[183,77,0,6],[183,78,0,6],[183,79,0,20],[183,80,0,20],[183,81,0,6],[183,82,0,6],[183,83,0,20],[183,84,0,20],[183,85,0,6],[183,86,0,6],[183,87,0,20],[183,88,0,20],[183,89,0,6],[183,90,0,6],[183,91,0,20],[183,92,0,20],[183,93,0,6],[183,94,0,6],[183,95,0,48],[183,96,0,48],[183,97,0,6],[183,98,0,6],[183,99,0,20],[183,100,0,20],[183,101,0,6],[183,102,0,6],[183,103,0,20],[183,104,0,20],[183,105,0,6],[183,106,0,6],[183,107,0,20],[183,108,0,20],[183,109,0,6],[183,110,0,6],[183,111,0,20],[183,112,0,20],[183,113,0,6],[183,114,0,6],[183,115,0,20],[183,116,0,20],[183,117,0,6],[183,118,0,6],[183,119,0,20],[183,120,0,20],[183,121,0,6],[183,122,0,6],[183,123,0,20],[183,124,0,36],[183,125,0,6],[183,126,2,12],[183,127,2,12],[184,0,3,12],[184,1,3,6],[184,2,1,6],[184,3,3,12],[184,4,0,24],[184,5,0,24],[184,6,0,24],[184,7,0,24],[184,8,0,24],[184,9,0,24],[184,10,0,24],[184,11,0,24],[184,12,0,24],[184,13,0,24],[184,14,0,24],[184,15,0,24],[184,16,0,48],[184,17,0,24],[184,18,0,24],[184,19,0,24],[184,20,0,24],[184,21,0,24],[184,22,0,24],[184,23,0,24],[184,24,0,40],[184,25,0,40],[184,26,0,40],[184,27,0,40],[184,28,0,24],[184,29,0,24],[184,30,0,24],[184,31,0,48],[184,32,0,48],[184,33,0,24],[184,34,0,24],[184,35,0,24],[184,36,0,40],[184,37,0,40],[184,38,0,40],[184,39,0,40],[184,40,0,24],[184,41,0,24],[184,42,0,24],[184,43,0,24],[184,44,0,24],[184,45,0,24],[184,46,0,24],[184,47,0,24],[184,48,0,24],[184,49,0,24],[184,50,0,24],[184,51,0,24],[184,52,0,24],[184,53,0,24],[184,54,0,24],[184,55,0,24],[184,56,0,24],[184,57,0,24],[184,58,0,24],[184,59,0,24],[184,60,2,12],[184,61,1,6],[184,62,1,6],[184,63,2,12],[184,64,3,12],[184,65,1,6],[184,66,1,6],[184,67,3,12],[184,68,0,24],[184,69,0,24],[184,70,0,24],[184,71,0,24],[184,72,0,24],[184,73,0,24],[184,74,0,24],[184,75,0,24],[184,76,0,24],[184,77,0,24],[184,78,0,24],[184,79,0,24],[184,80,0,24],[184,81,0,24],[184,82,0,24],[184,83,0,24],[184,84,0,24],[184,85,0,24],[184,86,0,24],[184,87,0,24],[184,88,0,40],[184,89,0,40],[184,90,0,40],[184,91,0,40],[184,92,0,24],[184,93,0,24],[184,94,0,24],[184,95,0,48],[184,96,0,48],[184,97,0,24],[184,98,0,24],[184,99,0,24],[184,100,0,40],[184,101,0,40],[184,102,0,40],[184,103,0,40],[184,104,0,24],[184,105,0,24],[184,106,0,24],[184,107,0,24],[184,108,0,24],[184,109,0,24],[184,110,0,24],[184,111,0,48],[184,112,0,24],[184,113,0,24],[184,114,0,24],[184,115,0,24],[184,116,0,24],[184,117,0,24],[184,118,0,24],[184,119,0,24],[184,120,0,24],[184,121,0,24],[184,122,0,24],[184,123,0,24],[184,124,2,12],[184,125,1,6],[184,126,2,6],[184,127,2,12],[185,0,3,5],[185,1,3,6],[185,2,1,6],[185,3,2,3],[185,4,0,24],[185,5,0,24],[185,6,0,24],[185,7,0,24],[185,8,0,24],[185,9,0,24],[185,10,0,24],[185,11,0,24],[185,12,0,24],[185,13,0,24],[185,14,0,24],[185,15,0,24],[185,16,0,48],[185,17,0,24],[185,18,0,24],[185,19,0,24],[185,20,0,24],[185,21,0,24],[185,22,0,24],[185,23,0,24],[185,24,0,40],[185,25,0,40],[185,26,0,40],[185,27,0,40],[185,28,0,24],[185,29,0,24],[185,30,0,24],[185,31,0,48],[185,32,0,48],[185,33,0,24],[185,34,0,24],[185,35,0,24],[185,36,0,40],[185,37,0,40],[185,38,0,40],[185,39,0,40],[185,40,0,24],[185,41,0,24],[185,42,0,24],[185,43,0,24],[185,44,0,24],[185,45,0,24],[185,46,0,24],[185,47,0,24],[185,48,0,24],[185,49,0,24],[185,50,0,24],[185,51,0,24],[185,52,0,24],[185,53,0,24],[185,54,0,24],[185,55,0,24],[185,56,0,24],[185,57,0,24],[185,58,0,24],[185,59,0,24],[185,60,2,12],[185,61,1,6],[185,62,1,6],[185,63,2,5],[185,64,3,5],[185,65,1,6],[185,66,1,6],[185,67,2,3],[185,68,0,24],[185,69,0,24],[185,70,0,24],[185,71,0,24],[185,72,0,24],[185,73,0,24],[185,74,0,24],[185,75,0,24],[185,76,0,24],[185,77,0,24],[185,78,0,24],[185,79,0,24],[185,80,0,24],[185,81,0,24],[185,82,0,24],[185,83,0,24],[185,84,0,24],[185,85,0,24],[185,86,0,24],[185,87,0,24],[185,88,0,40],[185,89,0,40],[185,90,0,40],[185,91,0,40],[185,92,0,24],[185,93,0,24],[185,94,0,24],[185,95,0,48],[185,96,0,48],[185,97,0,24],[185,98,0,24],[185,99,0,24],[185,100,0,40],[185,101,0,40],[185,102,0,40],[185,103,0,40],[185,104,0,24],[185,105,0,24],[185,106,0,24],[185,107,0,24],[185,108,0,24],[185,109,0,24],[185,110,0,24],[185,111,0,48],[185,112,0,24],[185,113,0,24],[185,114,0,24],[185,115,0,24],[185,116,0,24],[185,117,0,24],[185,118,0,24],[185,119,0,24],[185,120,0,24],[185,121,0,24],[185,122,0,24],[185,123,0,24],[185,124,2,12],[185,125,1,6],[185,126,2,6],[185,127,2,5],[186,0,3,6],[186,1,3,6],[186,2,0,10],[186,3,2,3],[186,4,0,24],[186,5,0,10],[186,6,0,10],[186,7,0,24],[186,8,0,24],[186,9,0,10],[186,10,0,10],[186,11,0,24],[186,12,0,24],[186,13,0,10],[186,14,0,10],[186,15,0,24],[186,16,0,48],[186,17,0,10],[186,18,0,10],[186,19,0,24],[186,20,0,24],[186,21,0,10],[186,22,0,10],[186,23,0,24],[186,24,0,40],[186,25,0,10],[186,26,0,10],[186,27,0,40],[186,28,0,24],[186,29,0,10],[186,30,0,10],[186,31,0,48],[186,32,0,48],[186,33,0,10],[186,34,0,10],[186,35,0,24],[186,36,0,40],[186,37,0,10],[186,38,0,10],[186,39,0,40],[186,40,0,24],[186,41,0,10],[186,42,0,10],[186,43,0,24],[186,44,0,24],[186,45,0,10],[186,46,0,10],[186,47,0,24],[186,48,0,24],[186,49,0,10],[186,50,0,10],[186,51,0,24],[186,52,0,24],[186,53,0,10],[186,54,0,10],[186,55,0,24],[186,56,0,24],[186,57,0,10],[186,58,0,10],[186,59,0,24],[186,60,2,12],[186,61,0,10],[186,62,2,6],[186,63,2,6],[186,64,3,6],[186,65,3,6],[186,66,0,10],[186,67,2,3],[186,68,0,24],[186,69,0,10],[186,70,0,10],[186,71,0,24],[186,72,0,24],[186,73,0,10],[186,74,0,10],[186,75,0,24],[186,76,0,24],[186,77,0,10],[186,78,0,10],[186,79,0,24],[186,80,0,24],[186,81,0,10],[186,82,0,10],[186,83,0,24],[186,84,0,24],[186,85,0,10],[186,86,0,10],[186,87,0,24],[186,88,0,40],[186,89,0,10],[186,90,0,10],[186,91,0,40],[186,92,0,24],[186,93,0,10],[186,94,0,10],[186,95,0,48],[186,96,0,48],[186,97,0,10],[186,98,0,10],[186,99,0,24],[186,100,0,40],[186,101,0,10],[186,102,0,10],[186,103,0,40],[186,104,0,24],[186,105,0,10],[186,106,0,10],[186,107,0,24],[186,108,0,24],[186,109,0,10],[186,110,0,10],[186,111,0,48],[186,112,0,24],[186,113,0,10],[186,114,0,10],[186,115,0,24],[186,116,0,24],[186,117,0,10],[186,118,0,10],[186,119,0,24],[186,120,0,24],[186,121,0,10],[186,122,0,10],[186,123,0,24],[186,124,2,12],[186,125,0,10],[186,126,2,6],[186,127,2,6],[187,0,3,6],[187,1,3,6],[187,2,0,10],[187,3,3,12],[187,4,0,24],[187,5,0,10],[187,6,0,10],[187,7,0,24],[187,8,0,24],[187,9,0,10],[187,10,0,10],[187,11,0,24],[187,12,0,24],[187,13,0,10],[187,14,0,10],[187,15,0,24],[187,16,0,48],[187,17,0,10],[187,18,0,10],[187,19,0,24],[187,20,0,24],[187,21,0,10],[187,22,0,10],[187,23,0,24],[187,24,0,40],[187,25,0,10],[187,26,0,10],[187,27,0,40],[187,28,0,24],[187,29,0,10],[187,30,0,10],[187,31,0,48],[187,32,0,48],[187,33,0,10],[187,34,0,10],[187,35,0,24],[187,36,0,40],[187,37,0,10],[187,38,0,10],[187,39,0,40],[187,40,0,24],[187,41,0,10],[187,42,0,10],[187,43,0,24],[187,44,0,24],[187,45,0,10],[187,46,0,10],[187,47,0,24],[187,48,0,24],[187,49,0,10],[187,50,0,10],[187,51,0,24],[187,52,0,24],[187,53,0,10],[187,54,0,10],[187,55,0,24],[187,56,0,24],[187,57,0,10],[187,58,0,10],[187,59,0,24],[187,60,2,12],[187,61,0,10],[187,62,2,6],[187,63,2,6],[187,64,3,6],[187,65,3,6],[187,66,0,10],[187,67,3,12],[187,68,0,24],[187,69,0,10],[187,70,0,10],[187,71,0,24],[187,72,0,24],[187,73,0,10],[187,74,0,10],[187,75,0,24],[187,76,0,24],[187,77,0,10],[187,78,0,10],[187,79,0,24],[187,80,0,24],[187,81,0,10],[187,82,0,10],[187,83,0,24],[187,84,0,24],[187,85,0,10],[187,86,0,10],[187,87,0,24],[187,88,0,40],[187,89,0,10],[187,90,0,10],[187,91,0,40],[187,92,0,24],[187,93,0,10],[187,94,0,10],[187,95,0,48],[187,96,0,48],[187,97,0,10],[187,98,0,10],[187,99,0,24],[187,100,0,40],[187,101,0,10],[187,102,0,10],[187,103,0,40],[187,104,0,24],[187,105,0,10],[187,106,0,10],[187,107,0,24],[187,108,0,24],[187,109,0,10],[187,110,0,10],[187,111,0,48],[187,112,0,24],[187,113,0,10],[187,114,0,10],[187,115,0,24],[187,116,0,24],[187,117,0,10],[187,118,0,10],[187,119,0,24],[187,120,0,24],[187,121,0,10],[187,122,0,10],[187,123,0,24],[187,124,2,12],[187,125,0,10],[187,126,2,6],[187,127,2,6],[188,0,3,6],[188,1,3,6],[188,2,3,12],[188,3,3,12],[188,4,0,12],[188,5,0,12],[188,6,0,12],[188,7,0,12],[188,8,0,24],[188,9,0,24],[188,10,0,12],[188,11,0,12],[188,12,0,20],[188,13,0,20],[188,14,0,12],[188,15,0,12],[188,16,0,20],[188,17,0,20],[188,18,0,20],[188,19,0,20],[188,20,0,12],[188,21,0,12],[188,22,0,12],[188,23,0,12],[188,24,0,12],[188,25,0,12],[188,26,0,12],[188,27,0,12],[188,28,0,12],[188,29,0,12],[188,30,0,48],[188,31,2,6],[188,32,3,6],[188,33,0,48],[188,34,0,12],[188,35,0,12],[188,36,0,12],[188,37,0,12],[188,38,0,12],[188,39,0,12],[188,40,0,12],[188,41,0,12],[188,42,0,12],[188,43,0,12],[188,44,0,20],[188,45,0,20],[188,46,0,12],[188,47,0,12],[188,48,0,12],[188,49,0,12],[188,50,0,20],[188,51,0,20],[188,52,0,12],[188,53,0,12],[188,54,0,24],[188,55,0,24],[188,56,0,12],[188,57,0,12],[188,58,0,12],[188,59,0,12],[188,60,0,12],[188,61,0,12],[188,62,2,6],[188,63,2,6],[188,64,3,6],[188,65,3,6],[188,66,0,12],[188,67,0,12],[188,68,0,12],[188,69,0,12],[188,70,0,12],[188,71,0,12],[188,72,0,24],[188,73,0,24],[188,74,0,12],[188,75,0,12],[188,76,0,20],[188,77,0,20],[188,78,0,12],[188,79,0,12],[188,80,0,12],[188,81,0,12],[188,82,0,20],[188,83,0,20],[188,84,0,12],[188,85,0,12],[188,86,0,12],[188,87,0,12],[188,88,0,12],[188,89,0,12],[188,90,0,12],[188,91,0,12],[188,92,0,12],[188,93,0,12],[188,94,0,48],[188,95,2,6],[188,96,2,96],[188,97,0,48],[188,98,0,12],[188,99,0,12],[188,100,0,12],[188,101,0,12],[188,102,0,12],[188,103,0,12],[188,104,0,12],[188,105,0,12],[188,106,0,12],[188,107,0,12],[188,108,0,20],[188,109,0,20],[188,110,0,20],[188,111,0,20],[188,112,0,12],[188,113,0,12],[188,114,0,20],[188,115,0,20],[188,116,0,12],[188,117,0,12],[188,118,0,24],[188,119,0,24],[188,120,0,12],[188,121,0,12],[188,122,0,12],[188,123,0,12],[188,124,2,12],[188,125,2,12],[188,126,2,6],[188,127,2,6],[189,0,3,3],[189,1,3,6],[189,2,3,5],[189,3,2,3],[189,4,0,12],[189,5,0,12],[189,6,0,12],[189,7,0,12],[189,8,0,24],[189,9,0,24],[189,10,0,12],[189,11,0,12],[189,12,0,20],[189,13,0,20],[189,14,0,12],[189,15,0,12],[189,16,0,20],[189,17,0,20],[189,18,0,20],[189,19,0,20],[189,20,0,12],[189,21,0,12],[189,22,0,12],[189,23,0,12],[189,24,0,12],[189,25,0,12],[189,26,0,12],[189,27,0,12],[189,28,0,12],[189,29,0,12],[189,30,0,48],[189,31,2,3],[189,32,3,3],[189,33,0,48],[189,34,0,12],[189,35,0,12],[189,36,0,12],[189,37,0,12],[189,38,0,12],[189,39,0,12],[189,40,0,12],[189,41,0,12],[189,42,0,12],[189,43,0,12],[189,44,0,20],[189,45,0,20],[189,46,0,12],[189,47,0,12],[189,48,0,12],[189,49,0,12],[189,50,0,20],[189,51,0,20],[189,52,0,12],[189,53,0,12],[189,54,0,24],[189,55,0,24],[189,56,0,12],[189,57,0,12],[189,58,0,12],[189,59,0,12],[189,60,0,12],[189,61,0,12],[189,62,2,6],[189,63,2,3],[189,64,3,3],[189,65,3,6],[189,66,0,12],[189,67,0,12],[189,68,0,12],[189,69,0,12],[189,70,0,12],[189,71,0,12],[189,72,0,24],[189,73,0,24],[189,74,0,12],[189,75,0,12],[189,76,0,20],[189,77,0,20],[189,78,0,12],[189,79,0,12],[189,80,0,12],[189,81,0,12],[189,82,0,20],[189,83,0,20],[189,84,0,12],[189,85,0,12],[189,86,0,12],[189,87,0,12],[189,88,0,12],[189,89,0,12],[189,90,0,12],[189,91,0,12],[189,92,0,12],[189,93,0,12],[189,94,0,48],[189,95,2,3],[189,96,2,96],[189,97,0,48],[189,98,0,12],[189,99,0,12],[189,100,0,12],[189,101,0,12],[189,102,0,12],[189,103,0,12],[189,104,0,12],[189,105,0,12],[189,106,0,12],[189,107,0,12],[189,108,0,20],[189,109,0,20],[189,110,0,20],[189,111,0,20],[189,112,0,12],[189,113,0,12],[189,114,0,20],[189,115,0,20],[189,116,0,12],[189,117,0,12],[189,118,0,24],[189,119,0,24],[189,120,0,12],[189,121,0,12],[189,122,0,12],[189,123,0,12],[189,124,2,12],[189,125,2,5],[189,126,2,6],[189,127,2,3],[190,0,3,96],[190,1,3,96],[190,2,0,6],[190,3,2,3],[190,4,0,12],[190,5,0,12],[190,6,0,10],[190,7,0,24],[190,8,0,24],[190,9,0,24],[190,10,0,6],[190,11,0,12],[190,12,0,20],[190,13,0,6],[190,14,0,24],[190,15,0,48],[190,16,0,48],[190,17,0,48],[190,18,0,6],[190,19,0,20],[190,20,0,12],[190,21,0,6],[190,22,0,10],[190,23,0,24],[190,24,0,40],[190,25,0,10],[190,26,0,12],[190,27,0,12],[190,28,0,12],[190,29,0,6],[190,30,0,48],[190,31,2,24],[190,32,3,24],[190,33,0,48],[190,34,0,6],[190,35,0,12],[190,36,0,12],[190,37,0,12],[190,38,0,10],[190,39,0,40],[190,40,0,24],[190,41,0,10],[190,42,0,6],[190,43,0,12],[190,44,0,20],[190,45,0,6],[190,46,0,24],[190,47,0,48],[190,48,0,48],[190,49,0,24],[190,50,0,6],[190,51,0,20],[190,52,0,12],[190,53,0,6],[190,54,0,24],[190,55,0,24],[190,56,0,24],[190,57,0,10],[190,58,0,12],[190,59,0,12],[190,60,0,12],[190,61,0,6],[190,62,2,48],[190,65,3,48],[190,66,0,6],[190,67,0,12],[190,68,0,12],[190,69,0,12],[190,70,0,10],[190,71,0,24],[190,72,0,24],[190,73,0,24],[190,74,0,6],[190,75,0,12],[190,76,0,20],[190,77,0,6],[190,78,0,24],[190,79,0,48],[190,80,0,48],[190,81,0,24],[190,82,0,6],[190,83,0,20],[190,84,0,12],[190,85,0,6],[190,86,0,10],[190,87,0,24],[190,88,0,40],[190,89,0,10],[190,90,0,12],[190,91,0,12],[190,92,0,12],[190,93,0,6],[190,94,0,48],[190,95,2,24],[190,96,2,96],[190,97,0,48],[190,98,0,6],[190,99,0,12],[190,100,0,12],[190,101,0,12],[190,102,0,10],[190,103,0,40],[190,104,0,24],[190,105,0,10],[190,106,0,6],[190,107,0,12],[190,108,0,20],[190,109,0,6],[190,110,0,48],[190,111,0,48],[190,112,0,48],[190,113,0,24],[190,114,0,6],[190,115,0,20],[190,116,0,12],[190,117,0,6],[190,118,0,24],[190,119,0,24],[190,120,0,24],[190,121,0,10],[190,122,0,12],[190,123,0,12],[190,124,2,12],[190,125,0,6],[190,126,2,96],[190,127,2,96],[191,0,3,96],[191,1,3,96],[191,2,0,6],[191,3,3,96],[191,4,0,12],[191,5,0,12],[191,6,0,10],[191,7,0,24],[191,8,0,24],[191,9,0,24],[191,10,0,6],[191,11,0,12],[191,12,0,20],[191,13,0,6],[191,14,0,24],[191,15,0,48],[191,16,0,48],[191,17,0,48],[191,18,0,6],[191,19,0,20],[191,20,0,12],[191,21,0,6],[191,22,0,10],[191,23,0,24],[191,24,0,40],[191,25,0,10],[191,26,0,12],[191,27,0,12],[191,28,0,12],[191,29,0,6],[191,30,0,48],[191,31,3,96],[191,32,3,80],[191,33,0,48],[191,34,0,6],[191,35,0,12],[191,36,0,12],[191,37,0,12],[191,38,0,10],[191,39,0,40],[191,40,0,24],[191,41,0,10],[191,42,0,6],[191,43,0,12],[191,44,0,20],[191,45,0,6],[191,46,0,24],[191,47,0,48],[191,48,0,48],[191,49,0,24],[191,50,0,6],[191,51,0,20],[191,52,0,12],[191,53,0,6],[191,54,0,24],[191,55,0,24],[191,56,0,24],[191,57,0,10],[191,58,0,12],[191,59,0,12],[191,60,0,12],[191,61,0,6],[191,62,2,48],[191,65,3,48],[191,66,0,6],[191,67,0,12],[191,68,0,12],[191,69,0,12],[191,70,0,10],[191,71,0,24],[191,72,0,24],[191,73,0,24],[191,74,0,6],[191,75,0,12],[191,76,0,20],[191,77,0,6],[191,78,0,24],[191,79,0,48],[191,80,0,48],[191,81,0,24],[191,82,0,6],[191,83,0,20],[191,84,0,12],[191,85,0,6],[191,86,0,10],[191,87,0,24],[191,88,0,40],[191,89,0,10],[191,90,0,12],[191,91,0,12],[191,92,0,12],[191,93,0,6],[191,94,0,48],[191,95,2,80],[191,96,2,96],[191,97,0,48],[191,98,0,6],[191,99,0,12],[191,100,0,12],[191,101,0,12],[191,102,0,10],[191,103,0,40],[191,104,0,24],[191,105,0,10],[191,106,0,6],[191,107,0,12],[191,108,0,20],[191,109,0,6],[191,110,0,48],[191,111,0,48],[191,112,0,48],[191,113,0,24],[191,114,0,6],[191,115,0,20],[191,116,0,12],[191,117,0,6],[191,118,0,24],[191,119,0,24],[191,120,0,24],[191,121,0,10],[191,122,0,12],[191,123,0,12],[191,124,2,96],[191,125,0,6],[191,126,2,96],[191,127,2,96],[192,1,3,48],[192,2,1,6],[192,4,1,12],[192,5,1,12],[192,6,1,10],[192,7,1,24],[192,8,1,24],[192,9,1,24],[192,10,1,6],[192,11,1,12],[192,12,1,20],[192,13,1,6],[192,14,1,24],[192,15,1,48],[192,16,1,48],[192,17,1,48],[192,18,1,6],[192,19,1,20],[192,20,1,12],[192,21,1,6],[192,22,1,10],[192,23,1,24],[192,24,1,40],[192,25,1,10],[192,26,1,12],[192,27,1,12],[192,28,1,12],[192,29,1,6],[192,30,1,48],[192,33,1,48],[192,34,1,6],[192,35,1,12],[192,36,1,12],[192,37,1,12],[192,38,1,10],[192,39,1,40],[192,40,1,24],[192,41,1,10],[192,42,1,6],[192,43,1,12],[192,44,1,20],[192,45,1,6],[192,46,1,24],[192,47,1,48],[192,48,1,48],[192,49,1,24],[192,50,1,6],[192,51,1,20],[192,52,1,12],[192,53,1,6],[192,54,1,24],[192,55,1,24],[192,56,1,24],[192,57,1,10],[192,58,1,12],[192,59,1,12],[192,60,1,12],[192,61,1,6],[192,62,2,48],[192,65,3,48],[192,66,1,6],[192,67,1,12],[192,68,1,12],[192,69,1,12],[192,70,1,10],[192,71,1,24],[192,72,1,24],[192,73,1,24],[192,74,1,6],[192,75,1,12],[192,76,1,20],[192,77,1,6],[192,78,1,24],[192,79,1,48],[192,80,1,48],[192,81,1,24],[192,82,1,6],[192,83,1,20],[192,84,1,12],[192,85,1,6],[192,86,1,10],[192,87,1,24],[192,88,1,40],[192,89,1,10],[192,90,1,12],[192,91,1,12],[192,92,1,12],[192,93,1,6],[192,94,1,48],[192,97,1,48],[192,98,1,6],[192,99,1,12],[192,100,1,12],[192,101,1,12],[192,102,1,10],[192,103,1,40],[192,104,1,24],[192,105,1,10],[192,106,1,6],[192,107,1,12],[192,108,1,20],[192,109,1,6],[192,110,1,48],[192,111,1,48],[192,112,1,48],[192,113,1,24],[192,114,1,6],[192,115,1,20],[192,116,1,12],[192,117,1,6],[192,118,1,24],[192,119,1,24],[192,120,1,24],[192,121,1,10],[192,122,1,12],[192,123,1,12],[192,125,1,6],[192,126,2,48],[193,1,3,48],[193,2,1,6],[193,3,2,3],[193,4,1,12],[193,5,1,12],[193,6,1,10],[193,7,1,24],[193,8,1,24],[193,9,1,24],[193,10,1,6],[193,11,1,12],[193,12,1,20],[193,13,1,6],[193,14,1,24],[193,15,1,48],[193,16,1,48],[193,17,1,48],[193,18,1,6],[193,19,1,20],[193,20,1,12],[193,21,1,6],[193,22,1,10],[193,23,1,24],[193,24,1,40],[193,25,1,10],[193,26,1,12],[193,27,1,12],[193,28,1,12],[193,29,1,6],[193,30,1,48],[193,31,2,24],[193,32,3,24],[193,33,1,48],[193,34,1,6],[193,35,1,12],[193,36,1,12],[193,37,1,12],[193,38,1,10],[193,39,1,40],[193,40,1,24],[193,41,1,10],[193,42,1,6],[193,43,1,12],[193,44,1,20],[193,45,1,6],[193,46,1,24],[193,47,1,48],[193,48,1,48],[193,49,1,24],[193,50,1,6],[193,51,1,20],[193,52,1,12],[193,53,1,6],[193,54,1,24],[193,55,1,24],[193,56,1,24],[193,57,1,10],[193,58,1,12],[193,59,1,12],[193,60,1,12],[193,61,1,6],[193,62,2,48],[193,65,3,48],[193,66,1,6],[193,67,1,12],[193,68,1,12],[193,69,1,12],[193,70,1,10],[193,71,1,24],[193,72,1,24],[193,73,1,24],[193,74,1,6],[193,75,1,12],[193,76,1,20],[193,77,1,6],[193,78,1,24],[193,79,1,48],[193,80,1,48],[193,81,1,24],[193,82,1,6],[193,83,1,20],[193,84,1,12],[193,85,1,6],[193,86,1,10],[193,87,1,24],[193,88,1,40],[193,89,1,10],[193,90,1,12],[193,91,1,12],[193,92,1,12],[193,93,1,6],[193,94,1,48],[193,95,2,24],[193,96,3,24],[193,97,1,48],[193,98,1,6],[193,99,1,12],[193,100,1,12],[193,101,1,12],[193,102,1,10],[193,103,1,40],[193,104,1,24],[193,105,1,10],[193,106,1,6],[193,107,1,12],[193,108,1,20],[193,109,1,6],[193,110,1,48],[193,111,1,48],[193,112,1,48],[193,113,1,24],[193,114,1,6],[193,115,1,20],[193,116,1,12],[193,117,1,6],[193,118,1,24],[193,119,1,24],[193,120,1,24],[193,121,1,10],[193,122,1,12],[193,123,1,12],[193,124,2,12],[193,125,1,6],[193,126,2,48],[194,0,3,3],[194,1,3,6],[194,2,3,5],[194,3,2,3],[194,4,1,12],[194,5,1,12],[194,6,1,12],[194,7,1,12],[194,8,1,24],[194,9,1,24],[194,10,1,12],[194,11,1,12],[194,12,1,20],[194,13,1,20],[194,14,1,12],[194,15,1,12],[194,16,1,20],[194,17,1,20],[194,18,1,20],[194,19,1,20],[194,20,1,12],[194,21,1,12],[194,22,1,12],[194,23,1,12],[194,24,1,12],[194,25,1,12],[194,26,1,12],[194,27,1,12],[194,28,1,12],[194,29,1,12],[194,30,1,48],[194,31,2,3],[194,32,3,3],[194,33,1,48],[194,34,1,12],[194,35,1,12],[194,36,1,12],[194,37,0,66],[194,38,0,66],[194,39,1,12],[194,40,1,12],[194,41,0,66],[194,42,0,66],[194,43,1,12],[194,44,1,20],[194,45,0,66],[194,46,0,66],[194,47,1,12],[194,48,1,12],[194,49,0,66],[194,50,0,66],[194,51,1,20],[194,52,1,12],[194,53,0,66],[194,54,0,66],[194,55,1,24],[194,56,1,12],[194,57,0,66],[194,58,0,66],[194,59,1,12],[194,60,1,12],[194,61,1,12],[194,62,2,6],[194,63,2,3],[194,64,3,3],[194,65,3,6],[194,66,1,12],[194,67,1,12],[194,68,1,12],[194,69,0,66],[194,70,0,66],[194,71,1,12],[194,72,1,24],[194,73,0,66],[194,74,0,66],[194,75,1,12],[194,76,1,20],[194,77,0,66],[194,78,0,66],[194,79,1,12],[194,80,1,12],[194,81,0,66],[194,82,0,66],[194,83,1,20],[194,84,1,12],[194,85,0,66],[194,86,0,66],[194,87,1,12],[194,88,1,12],[194,89,0,66],[194,90,0,66],[194,91,1,12],[194,92,1,12],[194,93,1,12],[194,94,1,48],[194,95,2,3],[194,96,3,3],[194,97,1,48],[194,98,1,12],[194,99,1,12],[194,100,1,12],[194,101,1,12],[194,102,1,12],[194,103,1,12],[194,104,1,12],[194,105,1,12],[194,106,1,12],[194,107,1,12],[194,108,1,20],[194,109,1,20],[194,110,1,20],[194,111,1,20],[194,112,1,12],[194,113,1,12],[194,114,1,20],[194,115,1,20],[194,116,1,12],[194,117,1,12],[194,118,1,24],[194,119,1,24],[194,120,1,12],[194,121,1,12],[194,122,1,12],[194,123,1,12],[194,124,2,12],[194,125,2,5],[194,126,2,6],[194,127,2,3],[195,0,3,6],[195,1,3,6],[195,2,3,12],[195,3,3,12],[195,4,1,12],[195,5,1,12],[195,6,1,12],[195,7,1,12],[195,8,1,24],[195,9,1,24],[195,10,1,12],[195,11,1,12],[195,12,1,20],[195,13,1,20],[195,14,1,12],[195,15,1,12],[195,16,1,20],[195,17,1,20],[195,18,1,20],[195,19,1,20],[195,20,1,12],[195,21,1,12],[195,22,1,12],[195,23,1,12],[195,24,1,12],[195,25,1,12],[195,26,1,12],[195,27,1,12],[195,28,1,12],[195,29,1,12],[195,30,1,48],[195,31,2,6],[195,32,3,6],[195,33,1,48],[195,34,1,12],[195,35,1,12],[195,36,1,12],[195,37,0,66],[195,38,0,66],[195,39,1,12],[195,40,1,12],[195,41,0,66],[195,42,0,66],[195,43,1,12],[195,44,1,20],[195,45,0,66],[195,46,0,66],[195,47,1,12],[195,48,1,12],[195,49,0,66],[195,50,0,66],[195,51,1,20],[195,52,1,12],[195,53,0,66],[195,54,0,66],[195,55,1,24],[195,56,1,12],[195,57,0,66],[195,58,0,66],[195,59,1,12],[195,60,1,12],[195,61,1,12],[195,62,2,6],[195,63,2,6],[195,64,3,6],[195,65,3,6],[195,66,1,12],[195,67,1,12],[195,68,1,12],[195,69,0,66],[195,70,0,66],[195,71,1,12],[195,72,1,24],[195,73,0,66],[195,74,0,66],[195,75,1,12],[195,76,1,20],[195,77,0,66],[195,78,0,66],[195,79,1,12],[195,80,1,12],[195,81,0,66],[195,82,0,66],[195,83,1,20],[195,84,1,12],[195,85,0,66],[195,86,0,66],[195,87,1,12],[195,88,1,12],[195,89,0,66],[195,90,0,66],[195,91,1,12],[195,92,1,12],[195,93,1,12],[195,94,1,48],[195,95,2,6],[195,96,3,6],[195,97,1,48],[195,98,1,12],[195,99,1,12],[195,100,1,12],[195,101,1,12],[195,102,1,12],[195,103,1,12],[195,104,1,12],[195,105,1,12],[195,106,1,12],[195,107,1,12],[195,108,1,20],[195,109,1,20],[195,110,1,20],[195,111,1,20],[195,112,1,12],[195,113,1,12],[195,114,1,20],[195,115,1,20],[195,116,1,12],[195,117,1,12],[195,118,1,24],[195,119,1,24],[195,120,1,12],[195,121,1,12],[195,122,1,12],[195,123,1,12],[195,124,2,12],[195,125,2,12],[195,126,2,6],[195,127,2,6],[196,0,3,6],[196,1,3,6],[196,2,1,10],[196,3,3,12],[196,4,1,24],[196,5,1,10],[196,6,1,10],[196,7,1,24],[196,8,1,24],[196,9,1,10],[196,10,1,10],[196,11,1,24],[196,12,1,24],[196,13,1,10],[196,14,1,10],[196,15,1,24],[196,16,1,48],[196,17,1,10],[196,18,1,10],[196,19,1,24],[196,20,1,24],[196,21,1,10],[196,22,1,10],[196,23,1,24],[196,24,1,40],[196,25,1,10],[196,26,1,10],[196,27,1,40],[196,28,1,24],[196,29,1,10],[196,30,1,10],[196,31,1,48],[196,32,1,48],[196,33,1,10],[196,34,0,68],[196,35,0,68],[196,36,0,68],[196,37,0,68],[196,38,1,10],[196,39,1,40],[196,40,1,24],[196,41,1,10],[196,42,0,68],[196,43,0,68],[196,44,0,68],[196,45,0,68],[196,46,1,10],[196,47,1,24],[196,48,1,24],[196,49,1,10],[196,50,0,68],[196,51,0,68],[196,52,0,68],[196,53,0,68],[196,54,1,10],[196,55,1,24],[196,56,1,24],[196,57,1,10],[196,58,0,68],[196,59,0,68],[196,60,2,12],[196,61,1,10],[196,62,2,6],[196,63,2,6],[196,64,3,6],[196,65,3,6],[196,66,1,10],[196,67,3,12],[196,68,0,68],[196,69,0,68],[196,70,1,10],[196,71,1,24],[196,72,1,24],[196,73,1,10],[196,74,0,68],[196,75,0,68],[196,76,0,68],[196,77,0,68],[196,78,1,10],[196,79,1,24],[196,80,1,24],[196,81,1,10],[196,82,0,68],[196,83,0,68],[196,84,0,68],[196,85,0,68],[196,86,1,10],[196,87,1,24],[196,88,1,40],[196,89,1,10],[196,90,0,68],[196,91,0,68],[196,92,0,68],[196,93,0,68],[196,94,1,10],[196,95,1,48],[196,96,1,48],[196,97,1,10],[196,98,1,10],[196,99,1,24],[196,100,1,40],[196,101,1,10],[196,102,1,10],[196,103,1,40],[196,104,1,24],[196,105,1,10],[196,106,1,10],[196,107,1,24],[196,108,1,24],[196,109,1,10],[196,110,1,10],[196,111,1,48],[196,112,1,24],[196,113,1,10],[196,114,1,10],[196,115,1,24],[196,116,1,24],[196,117,1,10],[196,118,1,10],[196,119,1,24],[196,120,1,24],[196,121,1,10],[196,122,1,10],[196,123,1,24],[196,124,2,12],[196,125,1,10],[196,126,2,6],[196,127,2,6],[197,0,3,6],[197,1,3,6],[197,2,1,10],[197,3,2,3],[197,4,1,24],[197,5,1,10],[197,6,1,10],[197,7,1,24],[197,8,1,24],[197,9,1,10],[197,10,1,10],[197,11,1,24],[197,12,1,24],[197,13,1,10],[197,14,1,10],[197,15,1,24],[197,16,1,48],[197,17,1,10],[197,18,1,10],[197,19,1,24],[197,20,1,24],[197,21,1,10],[197,22,1,10],[197,23,1,24],[197,24,1,40],[197,25,1,10],[197,26,1,10],[197,27,1,40],[197,28,1,24],[197,29,1,10],[197,30,1,10],[197,31,1,48],[197,32,1,48],[197,33,1,10],[197,34,0,68],[197,35,0,68],[197,36,0,68],[197,37,0,68],[197,38,1,10],[197,39,1,40],[197,40,1,24],[197,41,1,10],[197,42,0,68],[197,43,0,68],[197,44,0,68],[197,45,0,68],[197,46,1,10],[197,47,1,24],[197,48,1,24],[197,49,1,10],[197,50,0,68],[197,51,0,68],[197,52,0,68],[197,53,0,68],[197,54,1,10],[197,55,1,24],[197,56,1,24],[197,57,1,10],[197,58,0,68],[197,59,0,68],[197,60,2,12],[197,61,1,10],[197,62,2,6],[197,63,2,6],[197,64,3,6],[197,65,3,6],[197,66,1,10],[197,67,2,3],[197,68,0,68],[197,69,0,68],[197,70,1,10],[197,71,1,24],[197,72,1,24],[197,73,1,10],[197,74,0,68],[197,75,0,68],[197,76,0,68],[197,77,0,68],[197,78,1,10],[197,79,1,24],[197,80,1,24],[197,81,1,10],[197,82,0,68],[197,83,0,68],[197,84,0,68],[197,85,0,68],[197,86,1,10],[197,87,1,24],[197,88,1,40],[197,89,1,10],[197,90,0,68],[197,91,0,68],[197,92,0,68],[197,93,0,68],[197,94,1,10],[197,95,1,48],[197,96,1,48],[197,97,1,10],[197,98,1,10],[197,99,1,24],[197,100,1,40],[197,101,1,10],[197,102,1,10],[197,103,1,40],[197,104,1,24],[197,105,1,10],[197,106,1,10],[197,107,1,24],[197,108,1,24],[197,109,1,10],[197,110,1,10],[197,111,1,48],[197,112,1,24],[197,113,1,10],[197,114,1,10],[197,115,1,24],[197,116,1,24],[197,117,1,10],[197,118,1,10],[197,119,1,24],[197,120,1,24],[197,121,1,10],[197,122,1,10],[197,123,1,24],[197,124,2,12],[197,125,1,10],[197,126,2,6],[197,127,2,6],[198,0,3,5],[198,1,3,6],[198,2,0,6],[198,3,2,3],[198,4,1,24],[198,5,0,6],[198,6,0,6],[198,7,1,24],[198,8,1,24],[198,9,0,6],[198,10,0,6],[198,11,1,24],[198,12,1,24],[198,13,0,6],[198,14,0,6],[198,15,1,24],[198,16,1,48],[198,17,0,6],[198,18,0,6],[198,19,1,24],[198,20,1,24],[198,21,0,6],[198,22,0,6],[198,23,1,24],[198,24,1,40],[198,25,0,6],[198,26,0,6],[198,27,1,40],[198,28,1,24],[198,29,0,6],[198,30,0,6],[198,31,1,48],[198,32,0,68],[198,33,0,6],[198,34,0,6],[198,35,0,68],[198,36,0,68],[198,37,0,6],[198,38,0,6],[198,39,0,68],[198,40,0,68],[198,41,0,6],[198,42,0,6],[198,43,0,68],[198,44,0,68],[198,45,0,6],[198,46,0,6],[198,47,0,68],[198,48,0,68],[198,49,0,6],[198,50,0,6],[198,51,0,68],[198,52,0,68],[198,53,0,6],[198,54,0,6],[198,55,0,68],[198,56,0,68],[198,57,0,6],[198,58,0,6],[198,59,0,68],[198,60,2,12],[198,61,0,6],[198,62,0,6],[198,63,2,5],[198,64,3,5],[198,65,0,6],[198,66,0,6],[198,67,2,3],[198,68,0,68],[198,69,0,6],[198,70,0,6],[198,71,0,68],[198,72,0,68],[198,73,0,6],[198,74,0,6],[198,75,0,68],[198,76,0,68],[198,77,0,6],[198,78,0,6],[198,79,0,68],[198,80,0,68],[198,81,0,6],[198,82,0,6],[198,83,0,68],[198,84,0,68],[198,85,0,6],[198,86,0,6],[198,87,0,68],[198,88,0,68],[198,89,0,6],[198,90,0,6],[198,91,0,68],[198,92,0,68],[198,93,0,6],[198,94,0,6],[198,95,0,68],[198,96,1,48],[198,97,0,6],[198,98,0,6],[198,99,1,24],[198,100,1,40],[198,101,0,6],[198,102,0,6],[198,103,1,40],[198,104,1,24],[198,105,0,6],[198,106,0,6],[198,107,1,24],[198,108,1,24],[198,109,0,6],[198,110,0,6],[198,111,1,48],[198,112,1,24],[198,113,0,6],[198,114,0,6],[198,115,1,24],[198,116,1,24],[198,117,0,6],[198,118,0,6],[198,119,1,24],[198,120,1,24],[198,121,0,6],[198,122,0,6],[198,123,1,24],[198,124,2,12],[198,125,0,6],[198,126,2,6],[198,127,2,5],[199,0,3,12],[199,1,3,6],[199,2,0,6],[199,3,3,12],[199,4,1,24],[199,5,0,6],[199,6,0,6],[199,7,1,24],[199,8,1,24],[199,9,0,6],[199,10,0,6],[199,11,1,24],[199,12,1,24],[199,13,0,6],[199,14,0,6],[199,15,1,24],[199,16,1,48],[199,17,0,6],[199,18,0,6],[199,19,1,24],[199,20,1,24],[199,21,0,6],[199,22,0,6],[199,23,1,24],[199,24,1,40],[199,25,0,6],[199,26,0,6],[199,27,1,40],[199,28,1,24],[199,29,0,6],[199,30,0,6],[199,31,1,48],[199,32,0,68],[199,33,0,6],[199,34,0,6],[199,35,0,68],[199,36,0,68],[199,37,0,6],[199,38,0,6],[199,39,0,68],[199,40,0,68],[199,41,0,6],[199,42,0,6],[199,43,0,68],[199,44,0,68],[199,45,0,6],[199,46,0,6],[199,47,0,68],[199,48,0,68],[199,49,0,6],[199,50,0,6],[199,51,0,68],[199,52,0,68],[199,53,0,6],[199,54,0,6],[199,55,0,68],[199,56,0,68],[199,57,0,6],[199,58,0,6],[199,59,0,68],[199,60,2,12],[199,61,0,6],[199,62,0,6],[199,63,2,12],[199,64,3,12],[199,65,0,6],[199,66,0,6],[199,67,3,12],[199,68,0,68],[199,69,0,6],[199,70,0,6],[199,71,0,68],[199,72,0,68],[199,73,0,6],[199,74,0,6],[199,75,0,68],[199,76,0,68],[199,77,0,6],[199,78,0,6],[199,79,0,68],[199,80,0,68],[199,81,0,6],[199,82,0,6],[199,83,0,68],[199,84,0,68],[199,85,0,6],[199,86,0,6],[199,87,0,68],[199,88,0,68],[199,89,0,6],[199,90,0,6],[199,91,0,68],[199,92,0,68],[199,93,0,6],[199,94,0,6],[199,95,0,68],[199,96,1,48],[199,97,0,6],[199,98,0,6],[199,99,1,24],[199,100,1,40],[199,101,0,6],[199,102,0,6],[199,103,1,40],[199,104,1,24],[199,105,0,6],[199,106,0,6],[199,107,1,24],[199,108,1,24],[199,109,0,6],[199,110,0,6],[199,111,1,48],[199,112,1,24],[199,113,0,6],[199,114,0,6],[199,115,1,24],[199,116,1,24],[199,117,0,6],[199,118,0,6],[199,119,1,24],[199,120,1,24],[199,121,0,6],[199,122,0,6],[199,123,1,24],[199,124,2,12],[199,125,0,6],[199,126,2,6],[199,127,2,12],[200,0,3,12],[200,1,3,12],[200,2,1,6],[200,3,1,36],[200,4,1,20],[200,5,1,6],[200,6,1,6],[200,7,1,20],[200,8,1,20],[200,9,1,6],[200,10,1,6],[200,11,1,20],[200,12,1,20],[200,13,1,6],[200,14,1,6],[200,15,1,20],[200,16,1,20],[200,17,1,6],[200,18,1,6],[200,19,1,20],[200,20,1,20],[200,21,1,6],[200,22,1,6],[200,23,1,20],[200,24,1,20],[200,25,1,6],[200,26,1,6],[200,27,1,20],[200,28,1,20],[200,29,1,6],[200,30,1,6],[200,31,1,48],[200,32,1,48],[200,33,1,6],[200,34,1,6],[200,35,0,72],[200,36,0,72],[200,37,0,72],[200,38,0,72],[200,39,0,72],[200,40,0,72],[200,41,0,72],[200,42,0,72],[200,43,0,72],[200,44,1,20],[200,45,1,6],[200,46,0,72],[200,47,1,20],[200,48,1,20],[200,49,0,72],[200,50,1,6],[200,51,1,20],[200,52,0,72],[200,53,0,72],[200,54,0,72],[200,55,0,72],[200,56,0,72],[200,57,0,72],[200,58,0,72],[200,59,0,72],[200,60,0,72],[200,61,1,6],[200,62,1,20],[200,63,2,12],[200,64,3,12],[200,65,1,20],[200,66,1,6],[200,67,0,72],[200,68,0,72],[200,69,0,72],[200,70,0,72],[200,71,0,72],[200,72,0,72],[200,73,0,72],[200,74,0,72],[200,75,0,72],[200,76,1,20],[200,77,1,6],[200,78,0,72],[200,79,1,20],[200,80,1,20],[200,81,0,72],[200,82,1,6],[200,83,1,20],[200,84,0,72],[200,85,0,72],[200,86,0,72],[200,87,0,72],[200,88,0,72],[200,89,0,72],[200,90,0,72],[200,91,0,72],[200,92,0,72],[200,93,1,6],[200,94,1,6],[200,95,1,48],[200,96,1,48],[200,97,1,6],[200,98,1,6],[200,99,1,20],[200,100,1,20],[200,101,1,6],[200,102,1,6],[200,103,1,20],[200,104,1,20],[200,105,1,6],[200,106,1,6],[200,107,1,20],[200,108,1,20],[200,109,1,6],[200,110,1,6],[200,111,1,20],[200,112,1,20],[200,113,1,6],[200,114,1,6],[200,115,1,20],[200,116,1,20],[200,117,1,6],[200,118,1,6],[200,119,1,20],[200,120,1,20],[200,121,1,6],[200,122,1,6],[200,123,1,20],[200,124,1,36],[200,125,1,6],[200,126,2,12],[200,127,2,12],[201,0,3,12],[201,1,3,12],[201,2,1,6],[201,3,1,36],[201,4,1,20],[201,5,1,6],[201,6,1,6],[201,7,1,20],[201,8,1,20],[201,9,1,6],[201,10,1,6],[201,11,1,20],[201,12,1,20],[201,13,1,6],[201,14,1,6],[201,15,1,20],[201,16,1,20],[201,17,1,6],[201,18,1,6],[201,19,1,20],[201,20,1,20],[201,21,1,6],[201,22,1,6],[201,23,1,20],[201,24,1,20],[201,25,1,6],[201,26,1,6],[201,27,1,20],[201,28,1,20],[201,29,1,6],[201,30,1,6],[201,31,1,48],[201,32,1,48],[201,33,1,6],[201,34,1,6],[201,35,0,72],[201,36,0,72],[201,37,0,72],[201,38,0,72],[201,39,0,72],[201,40,0,72],[201,41,0,72],[201,42,0,72],[201,43,0,72],[201,44,1,20],[201,45,1,6],[201,46,0,72],[201,47,1,20],[201,48,1,20],[201,49,0,72],[201,50,1,6],[201,51,1,20],[201,52,0,72],[201,53,0,72],[201,54,0,72],[201,55,0,72],[201,56,0,72],[201,57,0,72],[201,58,0,72],[201,59,0,72],[201,60,0,72],[201,61,1,6],[201,62,1,20],[201,63,2,12],[201,64,3,12],[201,65,1,20],[201,66,1,6],[201,67,0,72],[201,68,0,72],[201,69,0,72],[201,70,0,72],[201,71,0,72],[201,72,0,72],[201,73,0,72],[201,74,0,72],[201,75,0,72],[201,76,1,20],[201,77,1,6],[201,78,0,72],[201,79,1,20],[201,80,1,20],[201,81,0,72],[201,82,1,6],[201,83,1,20],[201,84,0,72],[201,85,0,72],[201,86,0,72],[201,87,0,72],[201,88,0,72],[201,89,0,72],[201,90,0,72],[201,91,0,72],[201,92,0,72],[201,93,1,6],[201,94,1,6],[201,95,1,48],[201,96,1,48],[201,97,1,6],[201,98,1,6],[201,99,1,20],[201,100,1,20],[201,101,1,6],[201,102,1,6],[201,103,1,20],[201,104,1,20],[201,105,1,6],[201,106,1,6],[201,107,1,20],[201,108,1,20],[201,109,1,6],[201,110,1,6],[201,111,1,20],[201,112,1,20],[201,113,1,6],[201,114,1,6],[201,115,1,20],[201,116,1,20],[201,117,1,6],[201,118,1,6],[201,119,1,20],[201,120,1,20],[201,121,1,6],[201,122,1,6],[201,123,1,20],[201,124,1,36],[201,125,1,6],[201,126,2,12],[201,127,2,12],[202,0,3,3],[202,1,3,6],[202,2,1,36],[202,3,1,36],[202,4,1,20],[202,5,0,10],[202,6,0,10],[202,7,1,48],[202,8,1,48],[202,9,0,10],[202,10,0,10],[202,11,1,20],[202,12,1,20],[202,13,1,20],[202,14,0,10],[202,15,1,48],[202,16,1,48],[202,17,1,48],[202,18,1,20],[202,19,1,20],[202,20,1,20],[202,21,0,10],[202,22,0,10],[202,23,1,48],[202,24,1,48],[202,25,0,10],[202,26,0,10],[202,27,1,20],[202,28,1,20],[202,29,0,10],[202,30,1,48],[202,31,1,48],[202,32,1,48],[202,33,0,66],[202,34,0,10],[202,35,0,72],[202,36,0,72],[202,37,0,10],[202,38,0,10],[202,39,0,72],[202,40,0,72],[202,41,0,10],[202,42,0,10],[202,43,0,72],[202,44,1,20],[202,45,0,66],[202,46,0,10],[202,47,0,72],[202,48,0,72],[202,49,0,10],[202,50,0,66],[202,51,1,20],[202,52,0,72],[202,53,0,10],[202,54,0,10],[202,55,0,72],[202,56,0,72],[202,57,0,10],[202,58,0,10],[202,59,0,72],[202,60,0,72],[202,61,0,10],[202,62,0,66],[202,63,2,3],[202,64,3,3],[202,65,0,66],[202,66,0,10],[202,67,0,72],[202,68,0,72],[202,69,0,10],[202,70,0,10],[202,71,0,72],[202,72,0,72],[202,73,0,10],[202,74,0,10],[202,75,0,72],[202,76,1,20],[202,77,0,66],[202,78,0,10],[202,79,0,72],[202,80,0,72],[202,81,0,10],[202,82,0,66],[202,83,1,20],[202,84,0,72],[202,85,0,10],[202,86,0,10],[202,87,0,72],[202,88,0,72],[202,89,0,10],[202,90,0,10],[202,91,0,72],[202,92,0,72],[202,93,0,10],[202,94,0,66],[202,95,1,48],[202,96,1,48],[202,97,1,48],[202,98,0,10],[202,99,1,20],[202,100,1,20],[202,101,0,10],[202,102,0,10],[202,103,1,48],[202,104,1,48],[202,105,0,10],[202,106,0,10],[202,107,1,20],[202,108,1,20],[202,109,1,20],[202,110,1,48],[202,111,1,48],[202,112,1,48],[202,113,0,10],[202,114,1,20],[202,115,1,20],[202,116,1,20],[202,117,0,10],[202,118,0,10],[202,119,1,48],[202,120,1,48],[202,121,0,10],[202,122,0,10],[202,123,1,20],[202,124,1,36],[202,125,1,36],[202,126,2,6],[202,127,2,3],[203,0,3,6],[203,1,3,6],[203,2,1,36],[203,3,1,36],[203,4,1,20],[203,5,0,10],[203,6,0,10],[203,7,1,48],[203,8,1,48],[203,9,0,10],[203,10,0,10],[203,11,1,20],[203,12,1,20],[203,13,1,20],[203,14,0,10],[203,15,1,48],[203,16,1,48],[203,17,1,48],[203,18,1,20],[203,19,1,20],[203,20,1,20],[203,21,0,10],[203,22,0,10],[203,23,1,48],[203,24,1,48],[203,25,0,10],[203,26,0,10],[203,27,1,20],[203,28,1,20],[203,29,0,10],[203,30,1,48],[203,31,1,48],[203,32,1,48],[203,33,0,66],[203,34,0,10],[203,35,0,72],[203,36,0,72],[203,37,0,10],[203,38,0,10],[203,39,0,72],[203,40,0,72],[203,41,0,10],[203,42,0,10],[203,43,0,72],[203,44,1,20],[203,45,0,66],[203,46,0,10],[203,47,0,72],[203,48,0,72],[203,49,0,10],[203,50,0,66],[203,51,1,20],[203,52,0,72],[203,53,0,10],[203,54,0,10],[203,55,0,72],[203,56,0,72],[203,57,0,10],[203,58,0,10],[203,59,0,72],[203,60,0,72],[203,61,0,10],[203,62,0,66],[203,63,2,6],[203,64,3,6],[203,65,0,66],[203,66,0,10],[203,67,0,72],[203,68,0,72],[203,69,0,10],[203,70,0,10],[203,71,0,72],[203,72,0,72],[203,73,0,10],[203,74,0,10],[203,75,0,72],[203,76,1,20],[203,77,0,66],[203,78,0,10],[203,79,0,72],[203,80,0,72],[203,81,0,10],[203,82,0,66],[203,83,1,20],[203,84,0,72],[203,85,0,10],[203,86,0,10],[203,87,0,72],[203,88,0,72],[203,89,0,10],[203,90,0,10],[203,91,0,72],[203,92,0,72],[203,93,0,10],[203,94,0,66],[203,95,1,48],[203,96,1,48],[203,97,1,48],[203,98,0,10],[203,99,1,20],[203,100,1,20],[203,101,0,10],[203,102,0,10],[203,103,1,48],[203,104,1,48],[203,105,0,10],[203,106,0,10],[203,107,1,20],[203,108,1,20],[203,109,1,20],[203,110,1,48],[203,111,1,48],[203,112,1,48],[203,113,0,10],[203,114,1,20],[203,115,1,20],[203,116,1,20],[203,117,0,10],[203,118,0,10],[203,119,1,48],[203,120,1,48],[203,121,0,10],[203,122,0,10],[203,123,1,20],[203,124,1,36],[203,125,1,36],[203,126,2,6],[203,127,2,6],[204,0,3,10],[204,1,3,10],[204,2,0,12],[204,3,0,12],[204,4,0,12],[204,5,0,12],[204,6,0,12],[204,7,0,12],[204,8,0,12],[204,9,0,12],[204,10,0,12],[204,11,0,12],[204,12,0,12],[204,13,0,12],[204,14,0,12],[204,15,0,12],[204,16,0,12],[204,17,0,12],[204,18,0,12],[204,19,0,12],[204,20,0,12],[204,21,0,12],[204,22,0,12],[204,23,0,12],[204,24,0,12],[204,25,0,12],[204,26,0,12],[204,27,0,12],[204,28,0,12],[204,29,0,12],[204,30,0,12],[204,31,0,12],[204,32,0,12],[204,33,0,12],[204,34,0,12],[204,35,0,12],[204,36,0,12],[204,37,0,12],[204,38,0,12],[204,39,0,12],[204,40,0,12],[204,41,0,12],[204,42,0,12],[204,43,0,12],[204,44,0,12],[204,45,0,12],[204,46,0,12],[204,47,0,12],[204,48,0,12],[204,49,0,12],[204,50,0,12],[204,51,0,12],[204,52,0,12],[204,53,0,12],[204,54,0,12],[204,55,0,12],[204,56,0,12],[204,57,0,12],[204,58,0,12],[204,59,0,12],[204,60,0,12],[204,61,0,12],[204,62,0,12],[204,63,2,10],[204,64,3,10],[204,65,0,12],[204,66,0,12],[204,67,0,12],[204,68,0,12],[204,69,0,12],[204,70,0,12],[204,71,0,12],[204,72,0,12],[204,73,0,12],[204,74,0,12],[204,75,0,12],[204,76,0,12],[204,77,0,12],[204,78,0,12],[204,79,0,12],[204,80,0,12],[204,81,0,12],[204,82,0,12],[204,83,0,12],[204,84,0,12],[204,85,0,12],[204,86,0,12],[204,87,0,12],[204,88,0,12],[204,89,0,12],[204,90,0,12],[204,91,0,12],[204,92,0,12],[204,93,0,12],[204,94,0,12],[204,95,0,12],[204,96,0,12],[204,97,0,12],[204,98,0,12],[204,99,0,12],[204,100,0,12],[204,101,0,12],[204,102,0,12],[204,103,0,12],[204,104,0,12],[204,105,0,12],[204,106,0,12],[204,107,0,12],[204,108,0,12],[204,109,0,12],[204,110,0,12],[204,111,0,12],[204,112,0,12],[204,113,0,12],[204,114,0,12],[204,115,0,12],[204,116,0,12],[204,117,0,12],[204,118,0,12],[204,119,0,12],[204,120,0,12],[204,121,0,12],[204,122,0,12],[204,123,0,12],[204,124,0,12],[204,125,0,12],[204,126,2,10],[204,127,2,10],[205,0,3,3],[205,1,3,10],[205,2,0,12],[205,3,0,12],[205,4,0,12],[205,5,0,12],[205,6,0,12],[205,7,0,12],[205,8,0,12],[205,9,0,12],[205,10,0,12],[205,11,0,12],[205,12,0,12],[205,13,0,12],[205,14,0,12],[205,15,0,12],[205,16,0,12],[205,17,0,12],[205,18,0,12],[205,19,0,12],[205,20,0,12],[205,21,0,12],[205,22,0,12],[205,23,0,12],[205,24,0,12],[205,25,0,12],[205,26,0,12],[205,27,0,12],[205,28,0,12],[205,29,0,12],[205,30,0,12],[205,31,0,12],[205,32,0,12],[205,33,0,12],[205,34,0,12],[205,35,0,12],[205,36,0,12],[205,37,0,12],[205,38,0,12],[205,39,0,12],[205,40,0,12],[205,41,0,12],[205,42,0,12],[205,43,0,12],[205,44,0,12],[205,45,0,12],[205,46,0,12],[205,47,0,12],[205,48,0,12],[205,49,0,12],[205,50,0,12],[205,51,0,12],[205,52,0,12],[205,53,0,12],[205,54,0,12],[205,55,0,12],[205,56,0,12],[205,57,0,12],[205,58,0,12],[205,59,0,12],[205,60,0,12],[205,61,0,12],[205,62,0,12],[205,63,2,3],[205,64,3,3],[205,65,0,12],[205,66,0,12],[205,67,0,12],[205,68,0,12],[205,69,0,12],[205,70,0,12],[205,71,0,12],[205,72,0,12],[205,73,0,12],[205,74,0,12],[205,75,0,12],[205,76,0,12],[205,77,0,12],[205,78,0,12],[205,79,0,12],[205,80,0,12],[205,81,0,12],[205,82,0,12],[205,83,0,12],[205,84,0,12],[205,85,0,12],[205,86,0,12],[205,87,0,12],[205,88,0,12],[205,89,0,12],[205,90,0,12],[205,91,0,12],[205,92,0,12],[205,93,0,12],[205,94,0,12],[205,95,0,12],[205,96,0,12],[205,97,0,12],[205,98,0,12],[205,99,0,12],[205,100,0,12],[205,101,0,12],[205,102,0,12],[205,103,0,12],[205,104,0,12],[205,105,0,12],[205,106,0,12],[205,107,0,12],[205,108,0,12],[205,109,0,12],[205,110,0,12],[205,111,0,12],[205,112,0,12],[205,113,0,12],[205,114,0,12],[205,115,0,12],[205,116,0,12],[205,117,0,12],[205,118,0,12],[205,119,0,12],[205,120,0,12],[205,121,0,12],[205,122,0,12],[205,123,0,12],[205,124,0,12],[205,125,0,12],[205,126,2,10],[205,127,2,3],[206,0,3,5],[206,1,3,6],[206,2,0,6],[206,3,0,12],[206,4,0,12],[206,5,0,6],[206,6,0,10],[206,7,1,48],[206,8,1,48],[206,9,0,10],[206,10,0,6],[206,11,0,12],[206,12,0,12],[206,13,0,6],[206,14,0,10],[206,15,1,48],[206,16,1,48],[206,17,0,10],[206,18,0,6],[206,19,0,12],[206,20,0,12],[206,21,0,6],[206,22,0,10],[206,23,1,48],[206,24,1,48],[206,25,0,10],[206,26,0,6],[206,27,0,12],[206,28,0,12],[206,29,0,6],[206,30,0,10],[206,31,1,48],[206,32,0,72],[206,33,0,10],[206,34,0,6],[206,35,0,12],[206,36,0,12],[206,37,0,6],[206,38,0,10],[206,39,0,72],[206,40,0,72],[206,41,0,10],[206,42,0,6],[206,43,0,12],[206,44,0,12],[206,45,0,6],[206,46,0,10],[206,47,0,72],[206,48,0,72],[206,49,0,10],[206,50,0,6],[206,51,0,12],[206,52,0,12],[206,53,0,6],[206,54,0,10],[206,55,0,72],[206,56,0,72],[206,57,0,10],[206,58,0,6],[206,59,0,12],[206,60,0,12],[206,61,0,6],[206,62,0,10],[206,63,2,5],[206,64,3,5],[206,65,0,10],[206,66,0,6],[206,67,0,12],[206,68,0,12],[206,69,0,6],[206,70,0,10],[206,71,0,72],[206,72,0,72],[206,73,0,10],[206,74,0,6],[206,75,0,12],[206,76,0,12],[206,77,0,6],[206,78,0,10],[206,79,0,72],[206,80,0,72],[206,81,0,10],[206,82,0,6],[206,83,0,12],[206,84,0,12],[206,85,0,6],[206,86,0,10],[206,87,0,72],[206,88,0,72],[206,89,0,10],[206,90,0,6],[206,91,0,12],[206,92,0,12],[206,93,0,6],[206,94,0,10],[206,95,0,72],[206,96,1,48],[206,97,0,10],[206,98,0,6],[206,99,0,12],[206,100,0,12],[206,101,0,6],[206,102,0,10],[206,103,1,48],[206,104,1,48],[206,105,0,10],[206,106,0,6],[206,107,0,12],[206,108,0,12],[206,109,0,6],[206,110,0,10],[206,111,1,48],[206,112,1,48],[206,113,0,10],[206,114,0,6],[206,115,0,12],[206,116,0,12],[206,117,0,6],[206,118,0,10],[206,119,1,48],[206,120,1,48],[206,121,0,10],[206,122,0,6],[206,123,0,12],[206,124,0,12],[206,125,0,6],[206,126,2,6],[206,127,2,5],[207,0,3,12],[207,1,3,6],[207,2,0,6],[207,3,0,12],[207,4,0,12],[207,5,0,6],[207,6,0,10],[207,7,1,48],[207,8,1,48],[207,9,0,10],[207,10,0,6],[207,11,0,12],[207,12,0,12],[207,13,0,6],[207,14,0,10],[207,15,1,48],[207,16,1,48],[207,17,0,10],[207,18,0,6],[207,19,0,12],[207,20,0,12],[207,21,0,6],[207,22,0,10],[207,23,1,48],[207,24,1,48],[207,25,0,10],[207,26,0,6],[207,27,0,12],[207,28,0,12],[207,29,0,6],[207,30,0,10],[207,31,1,48],[207,32,0,72],[207,33,0,10],[207,34,0,6],[207,35,0,12],[207,36,0,12],[207,37,0,6],[207,38,0,10],[207,39,0,72],[207,40,0,72],[207,41,0,10],[207,42,0,6],[207,43,0,12],[207,44,0,12],[207,45,0,6],[207,46,0,10],[207,47,0,72],[207,48,0,72],[207,49,0,10],[207,50,0,6],[207,51,0,12],[207,52,0,12],[207,53,0,6],[207,54,0,10],[207,55,0,72],[207,56,0,72],[207,57,0,10],[207,58,0,6],[207,59,0,12],[207,60,0,12],[207,61,0,6],[207,62,0,10],[207,63,2,12],[207,64,3,12],[207,65,0,10],[207,66,0,6],[207,67,0,12],[207,68,0,12],[207,69,0,6],[207,70,0,10],[207,71,0,72],[207,72,0,72],[207,73,0,10],[207,74,0,6],[207,75,0,12],[207,76,0,12],[207,77,0,6],[207,78,0,10],[207,79,0,72],[207,80,0,72],[207,81,0,10],[207,82,0,6],[207,83,0,12],[207,84,0,12],[207,85,0,6],[207,86,0,10],[207,87,0,72],[207,88,0,72],[207,89,0,10],[207,90,0,6],[207,91,0,12],[207,92,0,12],[207,93,0,6],[207,94,0,10],[207,95,0,72],[207,96,1,48],[207,97,0,10],[207,98,0,6],[207,99,0,12],[207,100,0,12],[207,101,0,6],[207,102,0,10],[207,103,1,48],[207,104,1,48],[207,105,0,10],[207,106,0,6],[207,107,0,12],[207,108,0,12],[207,109,0,6],[207,110,0,10],[207,111,1,48],[207,112,1,48],[207,113,0,10],[207,114,0,6],[207,115,0,12],[207,116,0,12],[207,117,0,6],[207,118,0,10],[207,119,1,48],[207,120,1,48],[207,121,0,10],[207,122,0,6],[207,123,0,12],[207,124,0,12],[207,125,0,6],[207,126,2,6],[207,127,2,12],[208,0,3,24],[208,1,3,6],[208,2,1,6],[208,3,1,12],[208,4,1,12],[208,5,1,6],[208,6,1,10],[208,7,3,24],[208,8,3,20],[208,9,1,10],[208,10,1,6],[208,11,1,12],[208,12,1,12],[208,13,1,6],[208,14,1,10],[208,15,2,12],[208,16,1,40],[208,17,1,10],[208,18,1,6],[208,19,1,12],[208,20,1,12],[208,21,1,6],[208,22,1,10],[208,23,1,40],[208,24,1,40],[208,25,1,10],[208,26,1,6],[208,27,1,12],[208,28,1,12],[208,29,1,6],[208,30,1,10],[208,31,2,24],[208,32,3,24],[208,33,0,80],[208,34,0,80],[208,35,0,80],[208,36,1,12],[208,37,1,6],[208,38,1,10],[208,39,1,40],[208,40,0,80],[208,41,0,80],[208,42,0,80],[208,43,0,80],[208,44,0,80],[208,45,0,80],[208,46,0,80],[208,47,0,80],[208,48,0,80],[208,49,0,80],[208,50,0,80],[208,51,0,80],[208,52,0,80],[208,53,0,80],[208,54,0,80],[208,55,0,80],[208,56,0,80],[208,57,0,80],[208,58,0,80],[208,59,1,12],[208,60,1,12],[208,61,1,6],[208,62,1,10],[208,63,2,24],[208,64,3,24],[208,65,1,10],[208,66,1,6],[208,67,1,12],[208,68,1,12],[208,69,0,80],[208,70,0,80],[208,71,0,80],[208,72,0,80],[208,73,0,80],[208,74,0,80],[208,75,0,80],[208,76,0,80],[208,77,0,80],[208,78,0,80],[208,79,0,80],[208,80,0,80],[208,81,0,80],[208,82,0,80],[208,83,0,80],[208,84,0,80],[208,85,0,80],[208,86,0,80],[208,87,0,80],[208,88,1,40],[208,89,1,10],[208,90,1,6],[208,91,1,12],[208,92,0,80],[208,93,0,80],[208,94,0,80],[208,95,2,24],[208,96,3,24],[208,97,1,10],[208,98,1,6],[208,99,1,12],[208,100,1,12],[208,101,1,6],[208,102,1,10],[208,103,1,40],[208,104,1,40],[208,105,1,10],[208,106,1,6],[208,107,1,12],[208,108,1,12],[208,109,1,6],[208,110,1,10],[208,111,1,40],[208,112,2,48],[208,113,1,10],[208,114,1,6],[208,115,1,12],[208,116,1,12],[208,117,1,6],[208,118,1,10],[208,119,2,20],[208,120,2,24],[208,121,1,10],[208,122,1,6],[208,123,1,12],[208,124,1,12],[208,125,1,6],[208,126,2,6],[208,127,2,24],[209,0,3,5],[209,1,3,6],[209,2,1,6],[209,3,1,12],[209,4,1,12],[209,5,1,6],[209,6,1,10],[209,7,2,5],[209,8,3,5],[209,9,1,10],[209,10,1,6],[209,11,1,12],[209,12,1,12],[209,13,1,6],[209,14,1,10],[209,15,2,5],[209,16,1,40],[209,17,1,10],[209,18,1,6],[209,19,1,12],[209,20,1,12],[209,21,1,6],[209,22,1,10],[209,23,1,40],[209,24,1,40],[209,25,1,10],[209,26,1,6],[209,27,1,12],[209,28,1,12],[209,29,1,6],[209,30,1,10],[209,31,2,5],[209,32,3,5],[209,33,0,80],[209,34,0,80],[209,35,0,80],[209,36,1,12],[209,37,1,6],[209,38,1,10],[209,39,1,40],[209,40,0,80],[209,41,0,80],[209,42,0,80],[209,43,0,80],[209,44,0,80],[209,45,0,80],[209,46,0,80],[209,47,0,80],[209,48,0,80],[209,49,0,80],[209,50,0,80],[209,51,0,80],[209,52,0,80],[209,53,0,80],[209,54,0,80],[209,55,0,80],[209,56,0,80],[209,57,0,80],[209,58,0,80],[209,59,1,12],[209,60,1,12],[209,61,1,6],[209,62,1,10],[209,63,2,5],[209,64,3,5],[209,65,1,10],[209,66,1,6],[209,67,1,12],[209,68,1,12],[209,69,0,80],[209,70,0,80],[209,71,0,80],[209,72,0,80],[209,73,0,80],[209,74,0,80],[209,75,0,80],[209,76,0,80],[209,77,0,80],[209,78,0,80],[209,79,0,80],[209,80,0,80],[209,81,0,80],[209,82,0,80],[209,83,0,80],[209,84,0,80],[209,85,0,80],[209,86,0,80],[209,87,0,80],[209,88,1,40],[209,89,1,10],[209,90,1,6],[209,91,1,12],[209,92,0,80],[209,93,0,80],[209,94,0,80],[209,95,2,5],[209,96,3,5],[209,97,1,10],[209,98,1,6],[209,99,1,12],[209,100,1,12],[209,101,1,6],[209,102,1,10],[209,103,1,40],[209,104,1,40],[209,105,1,10],[209,106,1,6],[209,107,1,12],[209,108,1,12],[209,109,1,6],[209,110,1,10],[209,111,1,40],[209,112,2,48],[209,113,1,10],[209,114,1,6],[209,115,1,12],[209,116,1,12],[209,117,1,6],[209,118,1,10],[209,119,2,5],[209,120,2,24],[209,121,1,10],[209,122,1,6],[209,123,1,12],[209,124,1,12],[209,125,1,6],[209,126,2,6],[209,127,2,5],[210,0,3,3],[210,1,3,10],[210,2,1,12],[210,3,1,12],[210,4,1,12],[210,5,0,18],[210,6,0,18],[210,7,1,12],[210,8,1,12],[210,9,0,18],[210,10,0,18],[210,11,1,12],[210,12,1,12],[210,13,0,18],[210,14,0,18],[210,15,1,12],[210,16,1,12],[210,17,0,18],[210,18,0,18],[210,19,1,12],[210,20,1,12],[210,21,0,18],[210,22,0,18],[210,23,1,12],[210,24,1,12],[210,25,1,12],[210,26,1,12],[210,27,1,12],[210,28,1,12],[210,29,0,18],[210,30,0,18],[210,31,1,36],[210,32,1,36],[210,33,0,18],[210,34,0,18],[210,35,0,80],[210,36,1,12],[210,37,0,66],[210,38,0,66],[210,39,1,12],[210,40,0,80],[210,41,0,18],[210,42,0,18],[210,43,0,80],[210,44,0,80],[210,45,0,18],[210,46,0,18],[210,47,0,80],[210,48,0,80],[210,49,0,18],[210,50,0,18],[210,51,0,80],[210,52,0,80],[210,53,0,18],[210,54,0,18],[210,55,0,80],[210,56,0,80],[210,57,0,18],[210,58,0,18],[210,59,1,12],[210,60,1,12],[210,61,0,66],[210,62,0,66],[210,63,2,3],[210,64,3,3],[210,65,0,66],[210,66,0,66],[210,67,1,12],[210,68,1,12],[210,69,0,18],[210,70,0,18],[210,71,0,80],[210,72,0,80],[210,73,0,18],[210,74,0,18],[210,75,0,80],[210,76,0,80],[210,77,0,18],[210,78,0,18],[210,79,0,80],[210,80,0,80],[210,81,0,18],[210,82,0,18],[210,83,0,80],[210,84,0,80],[210,85,0,18],[210,86,0,18],[210,87,0,80],[210,88,1,12],[210,89,0,66],[210,90,0,66],[210,91,1,12],[210,92,0,80],[210,93,0,18],[210,94,0,18],[210,95,1,36],[210,96,1,36],[210,97,0,18],[210,98,0,18],[210,99,1,12],[210,100,1,12],[210,101,1,12],[210,102,1,12],[210,103,1,12],[210,104,1,12],[210,105,0,18],[210,106,0,18],[210,107,1,12],[210,108,1,12],[210,109,0,18],[210,110,0,18],[210,111,1,12],[210,112,1,12],[210,113,0,18],[210,114,0,18],[210,115,1,12],[210,116,1,12],[210,117,0,18],[210,118,0,18],[210,119,1,12],[210,120,1,12],[210,121,0,18],[210,122,0,18],[210,123,1,12],[210,124,1,12],[210,125,1,12],[210,126,2,10],[210,127,2,3],[211,0,3,10],[211,1,3,10],[211,2,1,12],[211,3,1,12],[211,4,1,12],[211,5,0,18],[211,6,0,18],[211,7,1,12],[211,8,1,12],[211,9,0,18],[211,10,0,18],[211,11,1,12],[211,12,1,12],[211,13,0,18],[211,14,0,18],[211,15,1,12],[211,16,1,12],[211,17,0,18],[211,18,0,18],[211,19,1,12],[211,20,1,12],[211,21,0,18],[211,22,0,18],[211,23,1,12],[211,24,1,12],[211,25,1,12],[211,26,1,12],[211,27,1,12],[211,28,1,12],[211,29,0,18],[211,30,0,18],[211,31,1,36],[211,32,1,36],[211,33,0,18],[211,34,0,18],[211,35,0,80],[211,36,1,12],[211,37,0,66],[211,38,0,66],[211,39,1,12],[211,40,0,80],[211,41,0,18],[211,42,0,18],[211,43,0,80],[211,44,0,80],[211,45,0,18],[211,46,0,18],[211,47,0,80],[211,48,0,80],[211,49,0,18],[211,50,0,18],[211,51,0,80],[211,52,0,80],[211,53,0,18],[211,54,0,18],[211,55,0,80],[211,56,0,80],[211,57,0,18],[211,58,0,18],[211,59,1,12],[211,60,1,12],[211,61,0,66],[211,62,0,66],[211,63,2,10],[211,64,3,10],[211,65,0,66],[211,66,0,66],[211,67,1,12],[211,68,1,12],[211,69,0,18],[211,70,0,18],[211,71,0,80],[211,72,0,80],[211,73,0,18],[211,74,0,18],[211,75,0,80],[211,76,0,80],[211,77,0,18],[211,78,0,18],[211,79,0,80],[211,80,0,80],[211,81,0,18],[211,82,0,18],[211,83,0,80],[211,84,0,80],[211,85,0,18],[211,86,0,18],[211,87,0,80],[211,88,1,12],[211,89,0,66],[211,90,0,66],[211,91,1,12],[211,92,0,80],[211,93,0,18],[211,94,0,18],[211,95,1,36],[211,96,1,36],[211,97,0,18],[211,98,0,18],[211,99,1,12],[211,100,1,12],[211,101,1,12],[211,102,1,12],[211,103,1,12],[211,104,1,12],[211,105,0,18],[211,106,0,18],[211,107,1,12],[211,108,1,12],[211,109,0,18],[211,110,0,18],[211,111,1,12],[211,112,1,12],[211,113,0,18],[211,114,0,18],[211,115,1,12],[211,116,1,12],[211,117,0,18],[211,118,0,18],[211,119,1,12],[211,120,1,12],[211,121,0,18],[211,122,0,18],[211,123,1,12],[211,124,1,12],[211,125,1,12],[211,126,2,10],[211,127,2,10],[212,0,3,6],[212,1,3,6],[212,2,1,10],[212,3,3,12],[212,4,0,20],[212,5,0,20],[212,6,1,10],[212,7,2,6],[212,8,3,6],[212,9,1,10],[212,10,0,20],[212,11,0,20],[212,12,0,20],[212,13,0,20],[212,14,1,10],[212,15,2,6],[212,16,1,40],[212,17,1,10],[212,18,0,20],[212,19,0,20],[212,20,0,20],[212,21,0,20],[212,22,1,10],[212,23,1,40],[212,24,1,40],[212,25,1,10],[212,26,1,10],[212,27,1,40],[212,28,0,20],[212,29,0,20],[212,30,1,34],[212,31,2,6],[212,32,0,80],[212,33,0,80],[212,34,0,20],[212,35,0,20],[212,36,0,68],[212,37,0,68],[212,38,1,10],[212,39,1,40],[212,40,0,80],[212,41,0,80],[212,42,0,20],[212,43,0,20],[212,44,0,20],[212,45,0,20],[212,46,0,80],[212,47,0,80],[212,48,0,80],[212,49,0,80],[212,50,0,20],[212,51,0,20],[212,52,0,20],[212,53,0,20],[212,54,0,80],[212,55,0,80],[212,56,0,80],[212,57,0,80],[212,58,0,20],[212,59,0,20],[212,60,0,68],[212,61,0,68],[212,62,2,6],[212,63,2,6],[212,64,3,6],[212,65,3,6],[212,66,0,68],[212,67,0,68],[212,68,0,20],[212,69,0,20],[212,70,0,80],[212,71,0,80],[212,72,0,80],[212,73,0,80],[212,74,0,20],[212,75,0,20],[212,76,0,20],[212,77,0,20],[212,78,0,80],[212,79,0,80],[212,80,0,80],[212,81,0,80],[212,82,0,20],[212,83,0,20],[212,84,0,20],[212,85,0,20],[212,86,0,80],[212,87,0,80],[212,88,1,40],[212,89,1,10],[212,90,0,68],[212,91,0,68],[212,92,0,20],[212,93,0,20],[212,94,0,80],[212,95,0,80],[212,96,3,6],[212,97,1,34],[212,98,0,20],[212,99,0,20],[212,100,1,40],[212,101,1,10],[212,102,1,10],[212,103,1,40],[212,104,1,40],[212,105,1,10],[212,106,0,20],[212,107,0,20],[212,108,0,20],[212,109,0,20],[212,110,1,10],[212,111,1,40],[212,112,2,48],[212,113,1,10],[212,114,0,20],[212,115,0,20],[212,116,0,20],[212,117,0,20],[212,118,1,10],[212,119,2,6],[212,120,2,24],[212,121,1,10],[212,122,0,20],[212,123,0,20],[212,124,2,12],[212,125,1,10],[212,126,2,6],[212,127,2,6],[213,0,3,3],[213,1,3,6],[213,2,1,10],[213,3,2,3],[213,4,0,20],[213,5,0,20],[213,6,1,10],[213,7,2,3],[213,8,3,3],[213,9,1,10],[213,10,0,20],[213,11,0,20],[213,12,0,20],[213,13,0,20],[213,14,1,10],[213,15,2,3],[213,16,1,40],[213,17,1,10],[213,18,0,20],[213,19,0,20],[213,20,0,20],[213,21,0,20],[213,22,1,10],[213,23,1,40],[213,24,1,40],[213,25,1,10],[213,26,1,10],[213,27,1,40],[213,28,0,20],[213,29,0,20],[213,30,1,34],[213,31,2,3],[213,32,0,80],[213,33,0,80],[213,34,0,20],[213,35,0,20],[213,36,0,68],[213,37,0,68],[213,38,1,10],[213,39,1,40],[213,40,0,80],[213,41,0,80],[213,42,0,20],[213,43,0,20],[213,44,0,20],[213,45,0,20],[213,46,0,80],[213,47,0,80],[213,48,0,80],[213,49,0,80],[213,50,0,20],[213,51,0,20],[213,52,0,20],[213,53,0,20],[213,54,0,80],[213,55,0,80],[213,56,0,80],[213,57,0,80],[213,58,0,20],[213,59,0,20],[213,60,0,68],[213,61,0,68],[213,62,2,6],[213,63,2,3],[213,64,3,3],[213,65,3,6],[213,66,0,68],[213,67,0,68],[213,68,0,20],[213,69,0,20],[213,70,0,80],[213,71,0,80],[213,72,0,80],[213,73,0,80],[213,74,0,20],[213,75,0,20],[213,76,0,20],[213,77,0,20],[213,78,0,80],[213,79,0,80],[213,80,0,80],[213,81,0,80],[213,82,0,20],[213,83,0,20],[213,84,0,20],[213,85,0,20],[213,86,0,80],[213,87,0,80],[213,88,1,40],[213,89,1,10],[213,90,0,68],[213,91,0,68],[213,92,0,20],[213,93,0,20],[213,94,0,80],[213,95,0,80],[213,96,3,3],[213,97,1,34],[213,98,0,20],[213,99,0,20],[213,100,1,40],[213,101,1,10],[213,102,1,10],[213,103,1,40],[213,104,1,40],[213,105,1,10],[213,106,0,20],[213,107,0,20],[213,108,0,20],[213,109,0,20],[213,110,1,10],[213,111,1,40],[213,112,2,48],[213,113,1,10],[213,114,0,20],[213,115,0,20],[213,116,0,20],[213,117,0,20],[213,118,1,10],[213,119,2,3],[213,120,2,24],[213,121,1,10],[213,122,0,20],[213,123,0,20],[213,124,2,12],[213,125,1,10],[213,126,2,6],[213,127,2,3],[214,0,3,5],[214,1,3,6],[214,2,0,6],[214,3,2,3],[214,4,0,20],[214,5,0,6],[214,6,0,6],[214,7,0,20],[214,8,0,20],[214,9,0,6],[214,10,0,6],[214,11,0,20],[214,12,0,20],[214,13,0,6],[214,14,0,6],[214,15,0,20],[214,16,0,20],[214,17,0,6],[214,18,0,6],[214,19,0,20],[214,20,0,20],[214,21,0,6],[214,22,0,6],[214,23,0,20],[214,24,1,40],[214,25,0,6],[214,26,0,6],[214,27,1,40],[214,28,0,20],[214,29,0,6],[214,30,0,6],[214,31,2,5],[214,32,0,80],[214,33,0,6],[214,34,0,6],[214,35,0,20],[214,36,0,68],[214,37,0,6],[214,38,0,6],[214,39,0,68],[214,40,0,20],[214,41,0,6],[214,42,0,6],[214,43,0,20],[214,44,0,20],[214,45,0,6],[214,46,0,6],[214,47,0,20],[214,48,0,20],[214,49,0,6],[214,50,0,6],[214,51,0,20],[214,52,0,20],[214,53,0,6],[214,54,0,6],[214,55,0,20],[214,56,0,20],[214,57,0,6],[214,58,0,6],[214,59,0,20],[214,60,0,68],[214,61,0,6],[214,62,0,6],[214,63,2,5],[214,64,3,5],[214,65,0,6],[214,66,0,6],[214,67,0,68],[214,68,0,20],[214,69,0,6],[214,70,0,6],[214,71,0,20],[214,72,0,20],[214,73,0,6],[214,74,0,6],[214,75,0,20],[214,76,0,20],[214,77,0,6],[214,78,0,6],[214,79,0,20],[214,80,0,20],[214,81,0,6],[214,82,0,6],[214,83,0,20],[214,84,0,20],[214,85,0,6],[214,86,0,6],[214,87,0,20],[214,88,0,68],[214,89,0,6],[214,90,0,6],[214,91,0,68],[214,92,0,20],[214,93,0,6],[214,94,0,6],[214,95,0,80],[214,96,3,5],[214,97,0,6],[214,98,0,6],[214,99,0,20],[214,100,1,40],[214,101,0,6],[214,102,0,6],[214,103,1,40],[214,104,0,20],[214,105,0,6],[214,106,0,6],[214,107,0,20],[214,108,0,20],[214,109,0,6],[214,110,0,6],[214,111,0,20],[214,112,0,20],[214,113,0,6],[214,114,0,6],[214,115,0,20],[214,116,0,20],[214,117,0,6],[214,118,0,6],[214,119,0,20],[214,120,0,20],[214,121,0,6],[214,122,0,6],[214,123,0,20],[214,124,2,12],[214,125,0,6],[214,126,2,6],[214,127,2,5],[215,0,3,12],[215,1,3,6],[215,2,0,6],[215,3,3,12],[215,4,0,20],[215,5,0,6],[215,6,0,6],[215,7,0,20],[215,8,0,20],[215,9,0,6],[215,10,0,6],[215,11,0,20],[215,12,0,20],[215,13,0,6],[215,14,0,6],[215,15,0,20],[215,16,0,20],[215,17,0,6],[215,18,0,6],[215,19,0,20],[215,20,0,20],[215,21,0,6],[215,22,0,6],[215,23,0,20],[215,24,1,40],[215,25,0,6],[215,26,0,6],[215,27,1,40],[215,28,0,20],[215,29,0,6],[215,30,0,6],[215,31,2,12],[215,32,0,80],[215,33,0,6],[215,34,0,6],[215,35,0,20],[215,36,0,68],[215,37,0,6],[215,38,0,6],[215,39,0,68],[215,40,0,20],[215,41,0,6],[215,42,0,6],[215,43,0,20],[215,44,0,20],[215,45,0,6],[215,46,0,6],[215,47,0,20],[215,48,0,20],[215,49,0,6],[215,50,0,6],[215,51,0,20],[215,52,0,20],[215,53,0,6],[215,54,0,6],[215,55,0,20],[215,56,0,20],[215,57,0,6],[215,58,0,6],[215,59,0,20],[215,60,0,68],[215,61,0,6],[215,62,0,6],[215,63,2,12],[215,64,3,12],[215,65,0,6],[215,66,0,6],[215,67,0,68],[215,68,0,20],[215,69,0,6],[215,70,0,6],[215,71,0,20],[215,72,0,20],[215,73,0,6],[215,74,0,6],[215,75,0,20],[215,76,0,20],[215,77,0,6],[215,78,0,6],[215,79,0,20],[215,80,0,20],[215,81,0,6],[215,82,0,6],[215,83,0,20],[215,84,0,20],[215,85,0,6],[215,86,0,6],[215,87,0,20],[215,88,0,68],[215,89,0,6],[215,90,0,6],[215,91,0,68],[215,92,0,20],[215,93,0,6],[215,94,0,6],[215,95,0,80],[215,96,3,12],[215,97,0,6],[215,98,0,6],[215,99,0,20],[215,100,1,40],[215,101,0,6],[215,102,0,6],[215,103,1,40],[215,104,0,20],[215,105,0,6],[215,106,0,6],[215,107,0,20],[215,108,0,20],[215,109,0,6],[215,110,0,6],[215,111,0,20],[215,112,0,20],[215,113,0,6],[215,114,0,6],[215,115,0,20],[215,116,0,20],[215,117,0,6],[215,118,0,6],[215,119,0,20],[215,120,0,20],[215,121,0,6],[215,122,0,6],[215,123,0,20],[215,124,2,12],[215,125,0,6],[215,126,2,6],[215,127,2,12],[216,0,3,20],[216,1,3,6],[216,2,0,24],[216,3,0,24],[216,4,0,24],[216,5,0,24],[216,6,0,24],[216,7,0,24],[216,8,0,24],[216,9,0,24],[216,10,0,24],[216,11,0,24],[216,12,0,24],[216,13,0,24],[216,14,0,24],[216,15,0,24],[216,16,0,24],[216,17,0,24],[216,18,0,24],[216,19,0,24],[216,20,0,24],[216,21,0,24],[216,22,0,24],[216,23,0,24],[216,24,0,24],[216,25,0,24],[216,26,0,24],[216,27,0,24],[216,28,0,24],[216,29,0,24],[216,30,0,24],[216,31,0,24],[216,32,0,24],[216,33,0,24],[216,34,0,24],[216,35,0,24],[216,36,0,24],[216,37,0,24],[216,38,0,24],[216,39,0,24],[216,40,0,24],[216,41,0,24],[216,42,0,24],[216,43,0,24],[216,44,0,24],[216,45,0,24],[216,46,0,24],[216,47,0,24],[216,48,0,24],[216,49,0,24],[216,50,0,24],[216,51,0,24],[216,52,0,24],[216,53,0,24],[216,54,0,24],[216,55,0,24],[216,56,0,24],[216,57,0,24],[216,58,0,24],[216,59,0,24],[216,60,0,24],[216,61,0,24],[216,62,0,72],[216,63,2,20],[216,64,3,20],[216,65,0,72],[216,66,0,24],[216,67,0,24],[216,68,0,24],[216,69,0,24],[216,70,0,24],[216,71,0,24],[216,72,0,24],[216,73,0,24],[216,74,0,24],[216,75,0,24],[216,76,0,24],[216,77,0,24],[216,78,0,24],[216,79,0,24],[216,80,0,24],[216,81,0,24],[216,82,0,24],[216,83,0,24],[216,84,0,24],[216,85,0,24],[216,86,0,24],[216,87,0,24],[216,88,0,24],[216,89,0,24],[216,90,0,24],[216,91,0,24],[216,92,0,24],[216,93,0,24],[216,94,0,24],[216,95,0,24],[216,96,0,24],[216,97,0,24],[216,98,0,24],[216,99,0,24],[216,100,0,24],[216,101,0,24],[216,102,0,24],[216,103,0,24],[216,104,0,24],[216,105,0,24],[216,106,0,24],[216,107,0,24],[216,108,0,24],[216,109,0,24],[216,110,0,24],[216,111,0,24],[216,112,0,24],[216,113,0,24],[216,114,0,24],[216,115,0,24],[216,116,0,24],[216,117,0,24],[216,118,0,24],[216,119,0,24],[216,120,0,24],[216,121,0,24],[216,122,0,24],[216,123,0,24],[216,124,0,24],[216,125,0,24],[216,126,2,6],[216,127,2,20],[217,0,3,5],[217,1,3,6],[217,2,0,24],[217,3,0,24],[217,4,0,24],[217,5,0,24],[217,6,0,24],[217,7,0,24],[217,8,0,24],[217,9,0,24],[217,10,0,24],[217,11,0,24],[217,12,0,24],[217,13,0,24],[217,14,0,24],[217,15,0,24],[217,16,0,24],[217,17,0,24],[217,18,0,24],[217,19,0,24],[217,20,0,24],[217,21,0,24],[217,22,0,24],[217,23,0,24],[217,24,0,24],[217,25,0,24],[217,26,0,24],[217,27,0,24],[217,28,0,24],[217,29,0,24],[217,30,0,24],[217,31,0,24],[217,32,0,24],[217,33,0,24],[217,34,0,24],[217,35,0,24],[217,36,0,24],[217,37,0,24],[217,38,0,24],[217,39,0,24],[217,40,0,24],[217,41,0,24],[217,42,0,24],[217,43,0,24],[217,44,0,24],[217,45,0,24],[217,46,0,24],[217,47,0,24],[217,48,0,24],[217,49,0,24],[217,50,0,24],[217,51,0,24],[217,52,0,24],[217,53,0,24],[217,54,0,24],[217,55,0,24],[217,56,0,24],[217,57,0,24],[217,58,0,24],[217,59,0,24],[217,60,0,24],[217,61,0,24],[217,62,0,72],[217,63,2,5],[217,64,3,5],[217,65,0,72],[217,66,0,24],[217,67,0,24],[217,68,0,24],[217,69,0,24],[217,70,0,24],[217,71,0,24],[217,72,0,24],[217,73,0,24],[217,74,0,24],[217,75,0,24],[217,76,0,24],[217,77,0,24],[217,78,0,24],[217,79,0,24],[217,80,0,24],[217,81,0,24],[217,82,0,24],[217,83,0,24],[217,84,0,24],[217,85,0,24],[217,86,0,24],[217,87,0,24],[217,88,0,24],[217,89,0,24],[217,90,0,24],[217,91,0,24],[217,92,0,24],[217,93,0,24],[217,94,0,24],[217,95,0,24],[217,96,0,24],[217,97,0,24],[217,98,0,24],[217,99,0,24],[217,100,0,24],[217,101,0,24],[217,102,0,24],[217,103,0,24],[217,104,0,24],[217,105,0,24],[217,106,0,24],[217,107,0,24],[217,108,0,24],[217,109,0,24],[217,110,0,24],[217,111,0,24],[217,112,0,24],[217,113,0,24],[217,114,0,24],[217,115,0,24],[217,116,0,24],[217,117,0,24],[217,118,0,24],[217,119,0,24],[217,120,0,24],[217,121,0,24],[217,122,0,24],[217,123,0,24],[217,124,0,24],[217,125,0,24],[217,126,2,6],[217,127,2,5],[218,0,3,6],[218,1,3,6],[218,2,0,10],[218,3,0,24],[218,4,0,24],[218,5,0,10],[218,6,0,10],[218,7,0,24],[218,8,0,24],[218,9,0,10],[218,10,0,10],[218,11,0,24],[218,12,0,24],[218,13,0,10],[218,14,0,10],[218,15,0,24],[218,16,0,24],[218,17,0,10],[218,18,0,10],[218,19,0,24],[218,20,0,24],[218,21,0,10],[218,22,0,10],[218,23,0,24],[218,24,0,24],[218,25,0,10],[218,26,0,10],[218,27,0,24],[218,28,0,24],[218,29,0,10],[218,30,0,10],[218,31,0,24],[218,32,0,24],[218,33,0,10],[218,34,0,10],[218,35,0,24],[218,36,0,24],[218,37,0,10],[218,38,0,10],[218,39,0,24],[218,40,0,24],[218,41,0,10],[218,42,0,10],[218,43,0,24],[218,44,0,24],[218,45,0,10],[218,46,0,10],[218,47,0,24],[218,48,0,24],[218,49,0,10],[218,50,0,10],[218,51,0,24],[218,52,0,24],[218,53,0,10],[218,54,0,10],[218,55,0,24],[218,56,0,24],[218,57,0,10],[218,58,0,10],[218,59,0,24],[218,60,0,24],[218,61,0,10],[218,63,2,3],[218,64,3,3],[218,66,0,10],[218,67,0,24],[218,68,0,24],[218,69,0,10],[218,70,0,10],[218,71,0,24],[218,72,0,24],[218,73,0,10],[218,74,0,10],[218,75,0,24],[218,76,0,24],[218,77,0,10],[218,78,0,10],[218,79,0,24],[218,80,0,24],[218,81,0,10],[218,82,0,10],[218,83,0,24],[218,84,0,24],[218,85,0,10],[218,86,0,10],[218,87,0,24],[218,88,0,24],[218,89,0,10],[218,90,0,10],[218,91,0,24],[218,92,0,24],[218,93,0,10],[218,94,0,10],[218,95,0,24],[218,96,0,24],[218,97,0,10],[218,98,0,10],[218,99,0,24],[218,100,0,24],[218,101,0,10],[218,102,0,10],[218,103,0,24],[218,104,0,24],[218,105,0,10],[218,106,0,10],[218,107,0,24],[218,108,0,24],[218,109,0,10],[218,110,0,10],[218,111,0,24],[218,112,0,24],[218,113,0,10],[218,114,0,10],[218,115,0,24],[218,116,0,24],[218,117,0,10],[218,118,0,10],[218,119,0,24],[218,120,0,24],[218,121,0,10],[218,122,0,10],[218,123,0,24],[218,124,0,24],[218,125,0,10],[218,126,2,6],[218,127,2,6],[219,0,3,6],[219,1,3,6],[219,2,0,10],[219,3,0,24],[219,4,0,24],[219,5,0,10],[219,6,0,10],[219,7,0,24],[219,8,0,24],[219,9,0,10],[219,10,0,10],[219,11,0,24],[219,12,0,24],[219,13,0,10],[219,14,0,10],[219,15,0,24],[219,16,0,24],[219,17,0,10],[219,18,0,10],[219,19,0,24],[219,20,0,24],[219,21,0,10],[219,22,0,10],[219,23,0,24],[219,24,0,24],[219,25,0,10],[219,26,0,10],[219,27,0,24],[219,28,0,24],[219,29,0,10],[219,30,0,10],[219,31,0,24],[219,32,0,24],[219,33,0,10],[219,34,0,10],[219,35,0,24],[219,36,0,24],[219,37,0,10],[219,38,0,10],[219,39,0,24],[219,40,0,24],[219,41,0,10],[219,42,0,10],[219,43,0,24],[219,44,0,24],[219,45,0,10],[219,46,0,10],[219,47,0,24],[219,48,0,24],[219,49,0,10],[219,50,0,10],[219,51,0,24],[219,52,0,24],[219,53,0,10],[219,54,0,10],[219,55,0,24],[219,56,0,24],[219,57,0,10],[219,58,0,10],[219,59,0,24],[219,60,0,24],[219,61,0,10],[219,63,2,6],[219,64,3,6],[219,66,0,10],[219,67,0,24],[219,68,0,24],[219,69,0,10],[219,70,0,10],[219,71,0,24],[219,72,0,24],[219,73,0,10],[219,74,0,10],[219,75,0,24],[219,76,0,24],[219,77,0,10],[219,78,0,10],[219,79,0,24],[219,80,0,24],[219,81,0,10],[219,82,0,10],[219,83,0,24],[219,84,0,24],[219,85,0,10],[219,86,0,10],[219,87,0,24],[219,88,0,24],[219,89,0,10],[219,90,0,10],[219,91,0,24],[219,92,0,24],[219,93,0,10],[219,94,0,10],[219,95,0,24],[219,96,0,24],[219,97,0,10],[219,98,0,10],[219,99,0,24],[219,100,0,24],[219,101,0,10],[219,102,0,10],[219,103,0,24],[219,104,0,24],[219,105,0,10],[219,106,0,10],[219,107,0,24],[219,108,0,24],[219,109,0,10],[219,110,0,10],[219,111,0,24],[219,112,0,24],[219,113,0,10],[219,114,0,10],[219,115,0,24],[219,116,0,24],[219,117,0,10],[219,118,0,10],[219,119,0,24],[219,120,0,24],[219,121,0,10],[219,122,0,10],[219,123,0,24],[219,124,0,24],[219,125,0,10],[219,126,2,6],[219,127,2,6],[220,0,3,6],[220,1,3,6],[220,2,0,12],[220,3,0,12],[220,4,0,12],[220,5,0,12],[220,6,0,12],[220,7,0,12],[220,8,0,24],[220,9,0,12],[220,10,0,12],[220,11,0,12],[220,12,0,20],[220,13,0,20],[220,14,0,12],[220,15,0,12],[220,16,0,12],[220,17,0,12],[220,18,0,20],[220,19,0,20],[220,20,0,12],[220,21,0,12],[220,22,0,12],[220,23,0,12],[220,24,0,12],[220,25,0,12],[220,26,0,12],[220,27,0,12],[220,28,0,12],[220,29,0,12],[220,30,2,6],[220,31,2,6],[220,32,0,80],[220,33,0,80],[220,34,0,12],[220,35,0,12],[220,36,0,12],[220,37,0,12],[220,38,0,12],[220,39,0,12],[220,40,0,12],[220,41,0,12],[220,42,0,12],[220,43,0,12],[220,44,0,20],[220,45,0,20],[220,46,0,12],[220,47,0,12],[220,48,0,12],[220,49,0,12],[220,50,0,20],[220,51,0,20],[220,52,0,12],[220,53,0,12],[220,54,0,12],[220,55,0,24],[220,56,0,12],[220,57,0,12],[220,58,0,12],[220,59,0,12],[220,60,0,12],[220,61,0,12],[220,62,2,6],[220,63,2,6],[220,64,3,6],[220,65,3,6],[220,66,0,12],[220,67,0,12],[220,68,0,12],[220,69,0,12],[220,70,0,12],[220,71,0,12],[220,72,0,24],[220,73,0,12],[220,74,0,12],[220,75,0,12],[220,76,0,20],[220,77,0,20],[220,78,0,12],[220,79,0,12],[220,80,0,12],[220,81,0,12],[220,82,0,20],[220,83,0,20],[220,84,0,12],[220,85,0,12],[220,86,0,12],[220,87,0,12],[220,88,0,12],[220,89,0,12],[220,90,0,12],[220,91,0,12],[220,92,0,12],[220,93,0,12],[220,94,0,80],[220,95,0,80],[220,96,3,6],[220,97,3,6],[220,98,0,12],[220,99,0,12],[220,100,0,12],[220,101,0,12],[220,102,0,12],[220,103,0,12],[220,104,0,12],[220,105,0,12],[220,106,0,12],[220,107,0,12],[220,108,0,20],[220,109,0,20],[220,110,0,12],[220,111,0,12],[220,112,0,12],[220,113,0,12],[220,114,0,20],[220,115,0,20],[220,116,0,12],[220,117,0,12],[220,118,0,12],[220,119,0,24],[220,120,0,12],[220,121,0,12],[220,122,0,12],[220,123,0,12],[220,124,0,12],[220,125,0,12],[220,126,2,6],[220,127,2,6],[221,0,3,3],[221,1,3,6],[221,2,0,12],[221,3,0,12],[221,4,0,12],[221,5,0,12],[221,6,0,12],[221,7,0,12],[221,8,0,24],[221,9,0,12],[221,10,0,12],[221,11,0,12],[221,12,0,20],[221,13,0,20],[221,14,0,12],[221,15,0,12],[221,16,0,12],[221,17,0,12],[221,18,0,20],[221,19,0,20],[221,20,0,12],[221,21,0,12],[221,22,0,12],[221,23,0,12],[221,24,0,12],[221,25,0,12],[221,26,0,12],[221,27,0,12],[221,28,0,12],[221,29,0,12],[221,30,2,6],[221,31,2,3],[221,32,0,80],[221,33,0,80],[221,34,0,12],[221,35,0,12],[221,36,0,12],[221,37,0,12],[221,38,0,12],[221,39,0,12],[221,40,0,12],[221,41,0,12],[221,42,0,12],[221,43,0,12],[221,44,0,20],[221,45,0,20],[221,46,0,12],[221,47,0,12],[221,48,0,12],[221,49,0,12],[221,50,0,20],[221,51,0,20],[221,52,0,12],[221,53,0,12],[221,54,0,12],[221,55,0,24],[221,56,0,12],[221,57,0,12],[221,58,0,12],[221,59,0,12],[221,60,0,12],[221,61,0,12],[221,62,2,6],[221,63,2,3],[221,64,3,3],[221,65,3,6],[221,66,0,12],[221,67,0,12],[221,68,0,12],[221,69,0,12],[221,70,0,12],[221,71,0,12],[221,72,0,24],[221,73,0,12],[221,74,0,12],[221,75,0,12],[221,76,0,20],[221,77,0,20],[221,78,0,12],[221,79,0,12],[221,80,0,12],[221,81,0,12],[221,82,0,20],[221,83,0,20],[221,84,0,12],[221,85,0,12],[221,86,0,12],[221,87,0,12],[221,88,0,12],[221,89,0,12],[221,90,0,12],[221,91,0,12],[221,92,0,12],[221,93,0,12],[221,94,0,80],[221,95,0,80],[221,96,3,3],[221,97,3,6],[221,98,0,12],[221,99,0,12],[221,100,0,12],[221,101,0,12],[221,102,0,12],[221,103,0,12],[221,104,0,12],[221,105,0,12],[221,106,0,12],[221,107,0,12],[221,108,0,20],[221,109,0,20],[221,110,0,12],[221,111,0,12],[221,112,0,12],[221,113,0,12],[221,114,0,20],[221,115,0,20],[221,116,0,12],[221,117,0,12],[221,118,0,12],[221,119,0,24],[221,120,0,12],[221,121,0,12],[221,122,0,12],[221,123,0,12],[221,124,0,12],[221,125,0,12],[221,126,2,6],[221,127,2,3],[222,0,3,48],[222,1,3,48],[222,2,0,6],[222,3,0,12],[222,4,0,12],[222,5,0,12],[222,6,0,10],[222,7,0,24],[222,8,0,24],[222,9,0,10],[222,10,0,6],[222,11,0,12],[222,12,0,20],[222,13,0,6],[222,14,0,24],[222,15,0,24],[222,16,0,24],[222,17,0,24],[222,18,0,6],[222,19,0,20],[222,20,0,12],[222,21,0,6],[222,22,0,10],[222,23,0,24],[222,24,0,24],[222,25,0,10],[222,26,0,6],[222,27,0,12],[222,28,0,12],[222,29,0,6],[222,30,2,24],[222,31,2,24],[222,32,0,80],[222,33,0,80],[222,34,0,6],[222,35,0,12],[222,36,0,12],[222,37,0,6],[222,38,0,10],[222,39,0,24],[222,40,0,24],[222,41,0,10],[222,42,0,6],[222,43,0,12],[222,44,0,20],[222,45,0,6],[222,46,0,24],[222,47,0,24],[222,48,0,24],[222,49,0,24],[222,50,0,6],[222,51,0,20],[222,52,0,12],[222,53,0,6],[222,54,0,10],[222,55,0,24],[222,56,0,24],[222,57,0,10],[222,58,0,6],[222,59,0,12],[222,60,0,12],[222,61,0,6],[222,62,0,80],[222,63,2,48],[222,64,3,48],[222,65,0,80],[222,66,0,6],[222,67,0,12],[222,68,0,12],[222,69,0,6],[222,70,0,10],[222,71,0,24],[222,72,0,24],[222,73,0,10],[222,74,0,6],[222,75,0,12],[222,76,0,20],[222,77,0,6],[222,78,0,24],[222,79,0,24],[222,80,0,24],[222,81,0,24],[222,82,0,6],[222,83,0,20],[222,84,0,12],[222,85,0,6],[222,86,0,10],[222,87,0,24],[222,88,0,24],[222,89,0,10],[222,90,0,6],[222,91,0,12],[222,92,0,12],[222,93,0,6],[222,94,0,80],[222,95,0,80],[222,96,3,24],[222,97,3,24],[222,98,0,6],[222,99,0,12],[222,100,0,12],[222,101,0,6],[222,102,0,10],[222,103,0,24],[222,104,0,24],[222,105,0,10],[222,106,0,6],[222,107,0,12],[222,108,0,20],[222,109,0,6],[222,110,0,24],[222,111,0,24],[222,112,0,24],[222,113,0,24],[222,114,0,6],[222,115,0,20],[222,116,0,12],[222,117,0,6],[222,118,0,10],[222,119,0,24],[222,120,0,24],[222,121,0,10],[222,122,0,12],[222,123,0,12],[222,124,0,12],[222,125,0,6],[222,126,2,48],[222,127,2,48],[223,0,3,48],[223,1,3,48],[223,2,0,6],[223,3,0,12],[223,4,0,12],[223,5,0,12],[223,6,0,10],[223,7,0,24],[223,8,0,24],[223,9,0,10],[223,10,0,6],[223,11,0,12],[223,12,0,20],[223,13,0,6],[223,14,0,24],[223,15,0,24],[223,16,0,24],[223,17,0,24],[223,18,0,6],[223,19,0,20],[223,20,0,12],[223,21,0,6],[223,22,0,10],[223,23,0,24],[223,24,0,24],[223,25,0,10],[223,26,0,6],[223,27,0,12],[223,28,0,12],[223,29,0,6],[223,30,2,24],[223,31,2,24],[223,32,0,80],[223,33,0,80],[223,34,0,6],[223,35,0,12],[223,36,0,12],[223,37,0,6],[223,38,0,10],[223,39,0,24],[223,40,0,24],[223,41,0,10],[223,42,0,6],[223,43,0,12],[223,44,0,20],[223,45,0,6],[223,46,0,24],[223,47,0,24],[223,48,0,24],[223,49,0,24],[223,50,0,6],[223,51,0,20],[223,52,0,12],[223,53,0,6],[223,54,0,10],[223,55,0,24],[223,56,0,24],[223,57,0,10],[223,58,0,6],[223,59,0,12],[223,60,0,12],[223,61,0,6],[223,62,0,80],[223,63,2,48],[223,64,3,48],[223,65,0,80],[223,66,0,6],[223,67,0,12],[223,68,0,12],[223,69,0,6],[223,70,0,10],[223,71,0,24],[223,72,0,24],[223,73,0,10],[223,74,0,6],[223,75,0,12],[223,76,0,20],[223,77,0,6],[223,78,0,24],[223,79,0,24],[223,80,0,24],[223,81,0,24],[223,82,0,6],[223,83,0,20],[223,84,0,12],[223,85,0,6],[223,86,0,10],[223,87,0,24],[223,88,0,24],[223,89,0,10],[223,90,0,6],[223,91,0,12],[223,92,0,12],[223,93,0,6],[223,94,0,80],[223,95,0,80],[223,96,3,24],[223,97,3,24],[223,98,0,6],[223,99,0,12],[223,100,0,12],[223,101,0,6],[223,102,0,10],[223,103,0,24],[223,104,0,24],[223,105,0,10],[223,106,0,6],[223,107,0,12],[223,108,0,20],[223,109,0,6],[223,110,0,24],[223,111,0,24],[223,112,0,24],[223,113,0,24],[223,114,0,6],[223,115,0,20],[223,116,0,12],[223,117,0,6],[223,118,0,10],[223,119,0,24],[223,120,0,24],[223,121,0,10],[223,122,0,12],[223,123,0,12],[223,124,0,12],[223,125,0,6],[223,126,2,48],[223,127,2,48],[224,2,1,6],[224,3,1,12],[224,4,1,12],[224,5,1,12],[224,6,1,10],[224,7,1,24],[224,8,1,24],[224,9,1,10],[224,10,1,6],[224,11,1,12],[224,12,1,20],[224,13,1,6],[224,14,1,24],[224,15,1,24],[224,16,1,24],[224,17,1,24],[224,18,1,6],[224,19,1,20],[224,20,1,12],[224,21,1,6],[224,22,1,10],[224,23,1,24],[224,24,1,24],[224,25,1,10],[224,26,1,6],[224,27,1,12],[224,28,1,12],[224,29,1,6],[224,30,2,24],[224,31,2,24],[224,32,0,96],[224,33,0,96],[224,34,0,96],[224,35,0,96],[224,36,0,96],[224,37,0,96],[224,38,0,96],[224,39,0,96],[224,40,0,96],[224,41,0,96],[224,42,0,96],[224,43,0,96],[224,44,0,96],[224,45,0,96],[224,46,0,96],[224,47,0,96],[224,48,0,96],[224,49,0,96],[224,50,0,96],[224,51,0,96],[224,52,0,96],[224,53,0,96],[224,54,0,96],[224,55,0,96],[224,56,0,96],[224,57,0,96],[224,58,0,96],[224,59,0,96],[224,60,0,96],[224,61,0,96],[224,62,0,96],[224,63,2,48],[224,64,3,48],[224,65,0,96],[224,66,0,96],[224,67,0,96],[224,68,0,96],[224,69,0,96],[224,70,0,96],[224,71,0,96],[224,72,0,96],[224,73,0,96],[224,74,0,96],[224,75,0,96],[224,76,0,96],[224,77,0,96],[224,78,0,96],[224,79,0,96],[224,80,0,96],[224,81,0,96],[224,82,0,96],[224,83,0,96],[224,84,0,96],[224,85,0,96],[224,86,0,96],[224,87,0,96],[224,88,0,96],[224,89,0,96],[224,90,0,96],[224,91,0,96],[224,92,0,96],[224,93,0,96],[224,94,0,96],[224,95,0,96],[224,96,3,24],[224,97,3,24],[224,98,1,6],[224,99,1,12],[224,100,1,12],[224,101,1,6],[224,102,1,10],[224,103,1,24],[224,104,1,24],[224,105,1,10],[224,106,1,6],[224,107,1,12],[224,108,1,20],[224,109,1,6],[224,110,1,24],[224,111,1,24],[224,112,1,24],[224,113,1,24],[224,114,1,6],[224,115,1,20],[224,116,1,12],[224,117,1,6],[224,118,1,10],[224,119,1,24],[224,120,1,24],[224,121,1,10],[224,122,1,12],[224,123,1,12],[224,124,1,12],[224,125,1,6],[225,0,3,24],[225,1,3,24],[225,2,1,6],[225,3,1,12],[225,4,1,12],[225,5,1,12],[225,6,1,10],[225,7,1,24],[225,8,1,24],[225,9,1,10],[225,10,1,6],[225,11,1,12],[225,12,1,20],[225,13,1,6],[225,14,1,24],[225,15,1,24],[225,16,1,24],[225,17,1,24],[225,18,1,6],[225,19,1,20],[225,20,1,12],[225,21,1,6],[225,22,1,10],[225,23,1,24],[225,24,1,24],[225,25,1,10],[225,26,1,6],[225,27,1,12],[225,28,1,12],[225,29,1,6],[225,30,2,24],[225,31,2,24],[225,32,0,96],[225,33,0,96],[225,34,0,96],[225,35,0,96],[225,36,0,96],[225,37,0,96],[225,38,0,96],[225,39,0,96],[225,40,0,96],[225,41,0,96],[225,42,0,96],[225,43,0,96],[225,44,0,96],[225,45,0,96],[225,46,0,96],[225,47,0,96],[225,48,0,96],[225,49,0,96],[225,50,0,96],[225,51,0,96],[225,52,0,96],[225,53,0,96],[225,54,0,96],[225,55,0,96],[225,56,0,96],[225,57,0,96],[225,58,0,96],[225,59,0,96],[225,60,0,96],[225,61,0,96],[225,62,0,96],[225,63,2,24],[225,64,3,24],[225,65,0,96],[225,66,0,96],[225,67,0,96],[225,68,0,96],[225,69,0,96],[225,70,0,96],[225,71,0,96],[225,72,0,96],[225,73,0,96],[225,74,0,96],[225,75,0,96],[225,76,0,96],[225,77,0,96],[225,78,0,96],[225,79,0,96],[225,80,0,96],[225,81,0,96],[225,82,0,96],[225,83,0,96],[225,84,0,96],[225,85,0,96],[225,86,0,96],[225,87,0,96],[225,88,0,96],[225,89,0,96],[225,90,0,96],[225,91,0,96],[225,92,0,96],[225,93,0,96],[225,94,0,96],[225,95,0,96],[225,96,3,24],[225,97,3,24],[225,98,1,6],[225,99,1,12],[225,100,1,12],[225,101,1,6],[225,102,1,10],[225,103,1,24],[225,104,1,24],[225,105,1,10],[225,106,1,6],[225,107,1,12],[225,108,1,20],[225,109,1,6],[225,110,1,24],[225,111,1,24],[225,112,1,24],[225,113,1,24],[225,114,1,6],[225,115,1,20],[225,116,1,12],[225,117,1,6],[225,118,1,10],[225,119,1,24],[225,120,1,24],[225,121,1,10],[225,122,1,12],[225,123,1,12],[225,124,1,12],[225,125,1,6],[225,126,2,24],[225,127,2,24],[226,0,3,3],[226,1,3,6],[226,2,0,34],[226,3,1,12],[226,4,1,12],[226,5,0,34],[226,6,0,34],[226,7,1,12],[226,8,1,12],[226,9,0,34],[226,10,0,34],[226,11,1,12],[226,12,1,20],[226,13,0,34],[226,14,0,34],[226,15,1,12],[226,16,1,12],[226,17,0,34],[226,18,0,34],[226,19,1,20],[226,20,1,12],[226,21,0,34],[226,22,0,34],[226,23,1,12],[226,24,1,12],[226,25,0,34],[226,26,0,34],[226,27,1,12],[226,28,1,12],[226,29,0,34],[226,30,2,6],[226,31,2,3],[226,32,0,96],[226,33,0,96],[226,34,0,34],[226,35,0,96],[226,36,0,96],[226,37,0,34],[226,38,0,34],[226,39,0,96],[226,40,0,96],[226,41,0,34],[226,42,0,34],[226,43,0,96],[226,44,0,96],[226,45,0,34],[226,46,0,34],[226,47,0,96],[226,48,0,96],[226,49,0,34],[226,50,0,34],[226,51,0,96],[226,52,0,96],[226,53,0,34],[226,54,0,34],[226,55,0,96],[226,56,0,96],[226,57,0,34],[226,58,0,34],[226,59,0,96],[226,60,0,96],[226,61,0,34],[226,62,0,96],[226,63,2,3],[226,64,3,3],[226,65,0,96],[226,66,0,34],[226,67,0,96],[226,68,0,96],[226,69,0,34],[226,70,0,34],[226,71,0,96],[226,72,0,96],[226,73,0,34],[226,74,0,34],[226,75,0,96],[226,76,0,96],[226,77,0,34],[226,78,0,34],[226,79,0,96],[226,80,0,96],[226,81,0,34],[226,82,0,34],[226,83,0,96],[226,84,0,96],[226,85,0,34],[226,86,0,34],[226,87,0,96],[226,88,0,96],[226,89,0,34],[226,90,0,34],[226,91,0,96],[226,92,0,96],[226,93,0,34],[226,94,0,96],[226,95,0,96],[226,96,3,3],[226,97,3,6],[226,98,0,34],[226,99,1,12],[226,100,1,12],[226,101,0,34],[226,102,0,34],[226,103,1,12],[226,104,1,12],[226,105,0,34],[226,106,0,34],[226,107,1,12],[226,108,1,20],[226,109,0,34],[226,110,0,34],[226,111,1,12],[226,112,1,12],[226,113,0,34],[226,114,0,34],[226,115,1,20],[226,116,1,12],[226,117,0,34],[226,118,0,34],[226,119,1,12],[226,120,1,12],[226,121,0,34],[226,122,0,34],[226,123,1,12],[226,124,1,12],[226,125,0,34],[226,126,2,6],[226,127,2,3],[227,0,3,6],[227,1,3,6],[227,2,0,34],[227,3,1,12],[227,4,1,12],[227,5,0,34],[227,6,0,34],[227,7,1,12],[227,8,1,12],[227,9,0,34],[227,10,0,34],[227,11,1,12],[227,12,1,20],[227,13,0,34],[227,14,0,34],[227,15,1,12],[227,16,1,12],[227,17,0,34],[227,18,0,34],[227,19,1,20],[227,20,1,12],[227,21,0,34],[227,22,0,34],[227,23,1,12],[227,24,1,12],[227,25,0,34],[227,26,0,34],[227,27,1,12],[227,28,1,12],[227,29,0,34],[227,30,2,6],[227,31,2,6],[227,32,0,96],[227,33,0,96],[227,34,0,34],[227,35,0,96],[227,36,0,96],[227,37,0,34],[227,38,0,34],[227,39,0,96],[227,40,0,96],[227,41,0,34],[227,42,0,34],[227,43,0,96],[227,44,0,96],[227,45,0,34],[227,46,0,34],[227,47,0,96],[227,48,0,96],[227,49,0,34],[227,50,0,34],[227,51,0,96],[227,52,0,96],[227,53,0,34],[227,54,0,34],[227,55,0,96],[227,56,0,96],[227,57,0,34],[227,58,0,34],[227,59,0,96],[227,60,0,96],[227,61,0,34],[227,62,0,96],[227,63,2,6],[227,64,3,6],[227,65,0,96],[227,66,0,34],[227,67,0,96],[227,68,0,96],[227,69,0,34],[227,70,0,34],[227,71,0,96],[227,72,0,96],[227,73,0,34],[227,74,0,34],[227,75,0,96],[227,76,0,96],[227,77,0,34],[227,78,0,34],[227,79,0,96],[227,80,0,96],[227,81,0,34],[227,82,0,34],[227,83,0,96],[227,84,0,96],[227,85,0,34],[227,86,0,34],[227,87,0,96],[227,88,0,96],[227,89,0,34],[227,90,0,34],[227,91,0,96],[227,92,0,96],[227,93,0,34],[227,94,0,96],[227,95,0,96],[227,96,3,6],[227,97,3,6],[227,98,0,34],[227,99,1,12],[227,100,1,12],[227,101,0,34],[227,102,0,34],[227,103,1,12],[227,104,1,12],[227,105,0,34],[227,106,0,34],[227,107,1,12],[227,108,1,20],[227,109,0,34],[227,110,0,34],[227,111,1,12],[227,112,1,12],[227,113,0,34],[227,114,0,34],[227,115,1,20],[227,116,1,12],[227,117,0,34],[227,118,0,34],[227,119,1,12],[227,120,1,12],[227,121,0,34],[227,122,0,34],[227,123,1,12],[227,124,1,12],[227,125,0,34],[227,126,2,6],[227,127,2,6],[228,0,3,6],[228,1,3,6],[228,2,0,36],[228,3,0,36],[228,4,0,36],[228,5,0,36],[228,6,1,10],[228,7,1,24],[228,8,1,24],[228,9,1,10],[228,10,0,36],[228,11,0,36],[228,12,0,36],[228,13,0,36],[228,14,1,10],[228,15,1,24],[228,16,1,24],[228,17,1,10],[228,18,0,36],[228,19,0,36],[228,20,0,36],[228,21,0,36],[228,22,1,10],[228,23,1,24],[228,24,1,24],[228,25,1,10],[228,26,0,36],[228,27,0,36],[228,28,0,36],[228,29,0,36],[228,30,1,10],[228,31,1,24],[228,32,0,96],[228,33,0,96],[228,34,0,36],[228,35,0,36],[228,36,0,36],[228,37,0,36],[228,38,0,96],[228,39,0,96],[228,40,0,96],[228,41,0,96],[228,42,0,36],[228,43,0,36],[228,44,0,36],[228,45,0,36],[228,46,0,96],[228,47,0,96],[228,48,0,96],[228,49,0,96],[228,50,0,36],[228,51,0,36],[228,52,0,36],[228,53,0,36],[228,54,0,96],[228,55,0,96],[228,56,0,96],[228,57,0,96],[228,58,0,36],[228,59,0,36],[228,60,0,36],[228,61,0,36],[228,62,0,96],[228,63,2,6],[228,64,3,6],[228,65,0,96],[228,66,0,36],[228,67,0,36],[228,68,0,36],[228,69,0,36],[228,70,0,96],[228,71,0,96],[228,72,0,96],[228,73,0,96],[228,74,0,36],[228,75,0,36],[228,76,0,36],[228,77,0,36],[228,78,0,96],[228,79,0,96],[228,80,0,96],[228,81,0,96],[228,82,0,36],[228,83,0,36],[228,84,0,36],[228,85,0,36],[228,86,0,96],[228,87,0,96],[228,88,0,96],[228,89,0,96],[228,90,0,36],[228,91,0,36],[228,92,0,36],[228,93,0,36],[228,94,0,96],[228,95,0,96],[228,96,1,24],[228,97,1,10],[228,98,0,36],[228,99,0,36],[228,100,0,36],[228,101,0,36],[228,102,1,10],[228,103,1,24],[228,104,1,24],[228,105,1,10],[228,106,0,36],[228,107,0,36],[228,108,0,36],[228,109,0,36],[228,110,1,10],[228,111,1,24],[228,112,1,24],[228,113,1,10],[228,114,0,36],[228,115,0,36],[228,116,0,36],[228,117,0,36],[228,118,1,10],[228,119,1,24],[228,120,1,24],[228,121,1,10],[228,122,0,36],[228,123,0,36],[228,124,0,36],[228,125,0,36],[228,126,2,6],[228,127,2,6],[229,0,3,3],[229,1,3,6],[229,2,0,36],[229,3,0,36],[229,4,0,36],[229,5,0,36],[229,6,1,10],[229,7,1,24],[229,8,1,24],[229,9,1,10],[229,10,0,36],[229,11,0,36],[229,12,0,36],[229,13,0,36],[229,14,1,10],[229,15,1,24],[229,16,1,24],[229,17,1,10],[229,18,0,36],[229,19,0,36],[229,20,0,36],[229,21,0,36],[229,22,1,10],[229,23,1,24],[229,24,1,24],[229,25,1,10],[229,26,0,36],[229,27,0,36],[229,28,0,36],[229,29,0,36],[229,30,1,10],[229,31,1,24],[229,32,0,96],[229,33,0,96],[229,34,0,36],[229,35,0,36],[229,36,0,36],[229,37,0,36],[229,38,0,96],[229,39,0,96],[229,40,0,96],[229,41,0,96],[229,42,0,36],[229,43,0,36],[229,44,0,36],[229,45,0,36],[229,46,0,96],[229,47,0,96],[229,48,0,96],[229,49,0,96],[229,50,0,36],[229,51,0,36],[229,52,0,36],[229,53,0,36],[229,54,0,96],[229,55,0,96],[229,56,0,96],[229,57,0,96],[229,58,0,36],[229,59,0,36],[229,60,0,36],[229,61,0,36],[229,62,0,96],[229,63,2,3],[229,64,3,3],[229,65,0,96],[229,66,0,36],[229,67,0,36],[229,68,0,36],[229,69,0,36],[229,70,0,96],[229,71,0,96],[229,72,0,96],[229,73,0,96],[229,74,0,36],[229,75,0,36],[229,76,0,36],[229,77,0,36],[229,78,0,96],[229,79,0,96],[229,80,0,96],[229,81,0,96],[229,82,0,36],[229,83,0,36],[229,84,0,36],[229,85,0,36],[229,86,0,96],[229,87,0,96],[229,88,0,96],[229,89,0,96],[229,90,0,36],[229,91,0,36],[229,92,0,36],[229,93,0,36],[229,94,0,96],[229,95,0,96],[229,96,1,24],[229,97,1,10],[229,98,0,36],[229,99,0,36],[229,100,0,36],[229,101,0,36],[229,102,1,10],[229,103,1,24],[229,104,1,24],[229,105,1,10],[229,106,0,36],[229,107,0,36],[229,108,0,36],[229,109,0,36],[229,110,1,10],[229,111,1,24],[229,112,1,24],[229,113,1,10],[229,114,0,36],[229,115,0,36],[229,116,0,36],[229,117,0,36],[229,118,1,10],[229,119,1,24],[229,120,1,24],[229,121,1,10],[229,122,0,36],[229,123,0,36],[229,124,0,36],[229,125,0,36],[229,126,2,6],[229,127,2,3],[230,0,3,5],[230,1,3,6],[230,2,0,6],[230,3,0,36],[230,4,0,36],[230,5,0,6],[230,6,0,6],[230,7,0,36],[230,8,0,36],[230,9,0,6],[230,10,0,6],[230,11,0,36],[230,12,0,36],[230,13,0,6],[230,14,0,6],[230,15,0,36],[230,16,0,36],[230,17,0,6],[230,18,0,6],[230,19,0,36],[230,20,0,36],[230,21,0,6],[230,22,0,6],[230,23,0,36],[230,24,0,36],[230,25,0,6],[230,26,0,6],[230,27,0,36],[230,28,0,36],[230,29,0,6],[230,30,0,6],[230,31,0,36],[230,32,0,36],[230,33,0,6],[230,34,0,6],[230,35,0,36],[230,36,0,36],[230,37,0,6],[230,38,0,6],[230,39,0,36],[230,40,0,36],[230,41,0,6],[230,42,0,6],[230,43,0,36],[230,44,0,36],[230,45,0,6],[230,46,0,6],[230,47,0,36],[230,48,0,36],[230,49,0,6],[230,50,0,6],[230,51,0,36],[230,52,0,36],[230,53,0,6],[230,54,0,6],[230,55,0,36],[230,56,0,36],[230,57,0,6],[230,58,0,6],[230,59,0,36],[230,60,0,36],[230,61,0,6],[230,63,2,5],[230,64,3,5],[230,66,0,6],[230,67,0,36],[230,68,0,36],[230,69,0,6],[230,70,0,6],[230,71,0,36],[230,72,0,36],[230,73,0,6],[230,74,0,6],[230,75,0,36],[230,76,0,36],[230,77,0,6],[230,78,0,6],[230,79,0,36],[230,80,0,36],[230,81,0,6],[230,82,0,6],[230,83,0,36],[230,84,0,36],[230,85,0,6],[230,86,0,6],[230,87,0,36],[230,88,0,36],[230,89,0,6],[230,90,0,6],[230,91,0,36],[230,92,0,36],[230,93,0,6],[230,94,0,6],[230,95,0,36],[230,96,0,36],[230,97,0,6],[230,98,0,6],[230,99,0,36],[230,100,0,36],[230,101,0,6],[230,102,0,6],[230,103,0,36],[230,104,0,36],[230,105,0,6],[230,106,0,6],[230,107,0,36],[230,108,0,36],[230,109,0,6],[230,110,0,6],[230,111,0,36],[230,112,0,36],[230,113,0,6],[230,114,0,6],[230,115,0,36],[230,116,0,36],[230,117,0,6],[230,118,0,6],[230,119,0,36],[230,120,0,36],[230,121,0,6],[230,122,0,6],[230,123,0,36],[230,124,0,36],[230,125,0,6],[230,126,2,6],[230,127,2,5],[231,0,3,20],[231,1,3,6],[231,2,0,6],[231,3,0,36],[231,4,0,36],[231,5,0,6],[231,6,0,6],[231,7,0,36],[231,8,0,36],[231,9,0,6],[231,10,0,6],[231,11,0,36],[231,12,0,36],[231,13,0,6],[231,14,0,6],[231,15,0,36],[231,16,0,36],[231,17,0,6],[231,18,0,6],[231,19,0,36],[231,20,0,36],[231,21,0,6],[231,22,0,6],[231,23,0,36],[231,24,0,36],[231,25,0,6],[231,26,0,6],[231,27,0,36],[231,28,0,36],[231,29,0,6],[231,30,0,6],[231,31,0,36],[231,32,0,36],[231,33,0,6],[231,34,0,6],[231,35,0,36],[231,36,0,36],[231,37,0,6],[231,38,0,6],[231,39,0,36],[231,40,0,36],[231,41,0,6],[231,42,0,6],[231,43,0,36],[231,44,0,36],[231,45,0,6],[231,46,0,6],[231,47,0,36],[231,48,0,36],[231,49,0,6],[231,50,0,6],[231,51,0,36],[231,52,0,36],[231,53,0,6],[231,54,0,6],[231,55,0,36],[231,56,0,36],[231,57,0,6],[231,58,0,6],[231,59,0,36],[231,60,0,36],[231,61,0,6],[231,63,2,20],[231,64,3,20],[231,66,0,6],[231,67,0,36],[231,68,0,36],[231,69,0,6],[231,70,0,6],[231,71,0,36],[231,72,0,36],[231,73,0,6],[231,74,0,6],[231,75,0,36],[231,76,0,36],[231,77,0,6],[231,78,0,6],[231,79,0,36],[231,80,0,36],[231,81,0,6],[231,82,0,6],[231,83,0,36],[231,84,0,36],[231,85,0,6],[231,86,0,6],[231,87,0,36],[231,88,0,36],[231,89,0,6],[231,90,0,6],[231,91,0,36],[231,92,0,36],[231,93,0,6],[231,94,0,6],[231,95,0,36],[231,96,0,36],[231,97,0,6],[231,98,0,6],[231,99,0,36],[231,100,0,36],[231,101,0,6],[231,102,0,6],[231,103,0,36],[231,104,0,36],[231,105,0,6],[231,106,0,6],[231,107,0,36],[231,108,0,36],[231,109,0,6],[231,110,0,6],[231,111,0,36],[231,112,0,36],[231,113,0,6],[231,114,0,6],[231,115,0,36],[231,116,0,36],[231,117,0,6],[231,118,0,6],[231,119,0,36],[231,120,0,36],[231,121,0,6],[231,122,0,6],[231,123,0,36],[231,124,0,36],[231,125,0,6],[231,126,2,6],[231,127,2,20],[232,0,3,12],[232,1,3,6],[232,2,1,6],[232,3,3,12],[232,4,0,40],[232,5,0,40],[232,6,0,40],[232,7,0,40],[232,8,0,40],[232,9,0,40],[232,10,0,40],[232,11,0,40],[232,12,1,20],[232,13,1,6],[232,14,0,40],[232,15,0,40],[232,16,0,40],[232,17,0,40],[232,18,1,6],[232,19,1,20],[232,20,0,40],[232,21,0,40],[232,22,0,40],[232,23,0,40],[232,24,0,40],[232,25,0,40],[232,26,0,40],[232,27,0,40],[232,28,0,40],[232,29,0,40],[232,30,1,6],[232,31,2,12],[232,32,0,96],[232,33,0,96],[232,34,0,40],[232,35,0,40],[232,36,0,40],[232,37,0,40],[232,38,0,40],[232,39,0,40],[232,40,0,40],[232,41,0,40],[232,42,0,40],[232,43,0,40],[232,44,0,96],[232,45,0,96],[232,46,0,40],[232,47,0,40],[232,48,0,40],[232,49,0,40],[232,50,0,96],[232,51,0,96],[232,52,0,40],[232,53,0,40],[232,54,0,40],[232,55,0,40],[232,56,0,40],[232,57,0,40],[232,58,0,40],[232,59,0,40],[232,60,0,40],[232,61,0,40],[232,62,0,96],[232,63,2,12],[232,64,3,12],[232,65,0,96],[232,66,0,40],[232,67,0,40],[232,68,0,40],[232,69,0,40],[232,70,0,40],[232,71,0,40],[232,72,0,40],[232,73,0,40],[232,74,0,40],[232,75,0,40],[232,76,0,96],[232,77,0,96],[232,78,0,40],[232,79,0,40],[232,80,0,40],[232,81,0,40],[232,82,0,96],[232,83,0,96],[232,84,0,40],[232,85,0,40],[232,86,0,40],[232,87,0,40],[232,88,0,40],[232,89,0,40],[232,90,0,40],[232,91,0,40],[232,92,0,40],[232,93,0,40],[232,94,0,96],[232,95,0,96],[232,96,3,12],[232,97,1,6],[232,98,0,40],[232,99,0,40],[232,100,0,40],[232,101,0,40],[232,102,0,40],[232,103,0,40],[232,104,0,40],[232,105,0,40],[232,106,0,40],[232,107,0,40],[232,108,1,20],[232,109,1,6],[232,110,0,40],[232,111,0,40],[232,112,0,40],[232,113,0,40],[232,114,1,6],[232,115,1,20],[232,116,0,40],[232,117,0,40],[232,118,0,40],[232,119,0,40],[232,120,0,40],[232,121,0,40],[232,122,0,40],[232,123,0,40],[232,124,2,12],[232,125,1,6],[232,126,2,6],[232,127,2,12],[233,0,3,5],[233,1,3,6],[233,2,1,6],[233,3,2,3],[233,4,0,40],[233,5,0,40],[233,6,0,40],[233,7,0,40],[233,8,0,40],[233,9,0,40],[233,10,0,40],[233,11,0,40],[233,12,1,20],[233,13,1,6],[233,14,0,40],[233,15,0,40],[233,16,0,40],[233,17,0,40],[233,18,1,6],[233,19,1,20],[233,20,0,40],[233,21,0,40],[233,22,0,40],[233,23,0,40],[233,24,0,40],[233,25,0,40],[233,26,0,40],[233,27,0,40],[233,28,0,40],[233,29,0,40],[233,30,1,6],[233,31,2,5],[233,32,0,96],[233,33,0,96],[233,34,0,40],[233,35,0,40],[233,36,0,40],[233,37,0,40],[233,38,0,40],[233,39,0,40],[233,40,0,40],[233,41,0,40],[233,42,0,40],[233,43,0,40],[233,44,0,96],[233,45,0,96],[233,46,0,40],[233,47,0,40],[233,48,0,40],[233,49,0,40],[233,50,0,96],[233,51,0,96],[233,52,0,40],[233,53,0,40],[233,54,0,40],[233,55,0,40],[233,56,0,40],[233,57,0,40],[233,58,0,40],[233,59,0,40],[233,60,0,40],[233,61,0,40],[233,62,0,96],[233,63,2,5],[233,64,3,5],[233,65,0,96],[233,66,0,40],[233,67,0,40],[233,68,0,40],[233,69,0,40],[233,70,0,40],[233,71,0,40],[233,72,0,40],[233,73,0,40],[233,74,0,40],[233,75,0,40],[233,76,0,96],[233,77,0,96],[233,78,0,40],[233,79,0,40],[233,80,0,40],[233,81,0,40],[233,82,0,96],[233,83,0,96],[233,84,0,40],[233,85,0,40],[233,86,0,40],[233,87,0,40],[233,88,0,40],[233,89,0,40],[233,90,0,40],[233,91,0,40],[233,92,0,40],[233,93,0,40],[233,94,0,96],[233,95,0,96],[233,96,3,5],[233,97,1,6],[233,98,0,40],[233,99,0,40],[233,100,0,40],[233,101,0,40],[233,102,0,40],[233,103,0,40],[233,104,0,40],[233,105,0,40],[233,106,0,40],[233,107,0,40],[233,108,1,20],[233,109,1,6],[233,110,0,40],[233,111,0,40],[233,112,0,40],[233,113,0,40],[233,114,1,6],[233,115,1,20],[233,116,0,40],[233,117,0,40],[233,118,0,40],[233,119,0,40],[233,120,0,40],[233,121,0,40],[233,122,0,40],[233,123,0,40],[233,124,2,12],[233,125,1,6],[233,126,2,6],[233,127,2,5],[234,0,3,6],[234,1,3,6],[234,2,0,10],[234,3,2,3],[234,4,0,40],[234,5,0,10],[234,6,0,10],[234,7,0,40],[234,8,0,40],[234,9,0,10],[234,10,0,10],[234,11,0,40],[234,12,1,20],[234,13,0,34],[234,14,0,10],[234,15,0,40],[234,16,0,40],[234,17,0,10],[234,18,0,34],[234,19,1,20],[234,20,0,40],[234,21,0,10],[234,22,0,10],[234,23,0,40],[234,24,0,40],[234,25,0,10],[234,26,0,10],[234,27,0,40],[234,28,0,40],[234,29,0,10],[234,30,0,34],[234,31,2,3],[234,32,0,96],[234,33,0,34],[234,34,0,10],[234,35,0,40],[234,36,0,40],[234,37,0,10],[234,38,0,10],[234,39,0,40],[234,40,0,40],[234,41,0,10],[234,42,0,10],[234,43,0,40],[234,44,0,96],[234,45,0,34],[234,46,0,10],[234,47,0,40],[234,48,0,40],[234,49,0,10],[234,50,0,34],[234,51,0,96],[234,52,0,40],[234,53,0,10],[234,54,0,10],[234,55,0,40],[234,56,0,40],[234,57,0,10],[234,58,0,10],[234,59,0,40],[234,60,0,40],[234,61,0,10],[234,62,0,34],[234,63,2,3],[234,64,3,3],[234,65,0,34],[234,66,0,10],[234,67,0,40],[234,68,0,40],[234,69,0,10],[234,70,0,10],[234,71,0,40],[234,72,0,40],[234,73,0,10],[234,74,0,10],[234,75,0,40],[234,76,0,96],[234,77,0,34],[234,78,0,10],[234,79,0,40],[234,80,0,40],[234,81,0,10],[234,82,0,34],[234,83,0,96],[234,84,0,40],[234,85,0,10],[234,86,0,10],[234,87,0,40],[234,88,0,40],[234,89,0,10],[234,90,0,10],[234,91,0,40],[234,92,0,40],[234,93,0,10],[234,94,0,34],[234,95,0,96],[234,96,3,3],[234,97,0,34],[234,98,0,10],[234,99,0,40],[234,100,0,40],[234,101,0,10],[234,102,0,10],[234,103,0,40],[234,104,0,40],[234,105,0,10],[234,106,0,10],[234,107,0,40],[234,108,1,20],[234,109,0,34],[234,110,0,10],[234,111,0,40],[234,112,0,40],[234,113,0,10],[234,114,0,34],[234,115,1,20],[234,116,0,40],[234,117,0,10],[234,118,0,10],[234,119,0,40],[234,120,0,40],[234,121,0,10],[234,122,0,10],[234,123,0,40],[234,124,2,12],[234,125,0,10],[234,126,2,6],[234,127,2,6],[235,0,3,6],[235,1,3,6],[235,2,0,10],[235,3,3,12],[235,4,0,40],[235,5,0,10],[235,6,0,10],[235,7,0,40],[235,8,0,40],[235,9,0,10],[235,10,0,10],[235,11,0,40],[235,12,1,20],[235,13,0,34],[235,14,0,10],[235,15,0,40],[235,16,0,40],[235,17,0,10],[235,18,0,34],[235,19,1,20],[235,20,0,40],[235,21,0,10],[235,22,0,10],[235,23,0,40],[235,24,0,40],[235,25,0,10],[235,26,0,10],[235,27,0,40],[235,28,0,40],[235,29,0,10],[235,30,0,34],[235,31,2,6],[235,32,0,96],[235,33,0,34],[235,34,0,10],[235,35,0,40],[235,36,0,40],[235,37,0,10],[235,38,0,10],[235,39,0,40],[235,40,0,40],[235,41,0,10],[235,42,0,10],[235,43,0,40],[235,44,0,96],[235,45,0,34],[235,46,0,10],[235,47,0,40],[235,48,0,40],[235,49,0,10],[235,50,0,34],[235,51,0,96],[235,52,0,40],[235,53,0,10],[235,54,0,10],[235,55,0,40],[235,56,0,40],[235,57,0,10],[235,58,0,10],[235,59,0,40],[235,60,0,40],[235,61,0,10],[235,62,0,34],[235,63,2,6],[235,64,3,6],[235,65,0,34],[235,66,0,10],[235,67,0,40],[235,68,0,40],[235,69,0,10],[235,70,0,10],[235,71,0,40],[235,72,0,40],[235,73,0,10],[235,74,0,10],[235,75,0,40],[235,76,0,96],[235,77,0,34],[235,78,0,10],[235,79,0,40],[235,80,0,40],[235,81,0,10],[235,82,0,34],[235,83,0,96],[235,84,0,40],[235,85,0,10],[235,86,0,10],[235,87,0,40],[235,88,0,40],[235,89,0,10],[235,90,0,10],[235,91,0,40],[235,92,0,40],[235,93,0,10],[235,94,0,34],[235,95,0,96],[235,96,3,6],[235,97,0,34],[235,98,0,10],[235,99,0,40],[235,100,0,40],[235,101,0,10],[235,102,0,10],[235,103,0,40],[235,104,0,40],[235,105,0,10],[235,106,0,10],[235,107,0,40],[235,108,1,20],[235,109,0,34],[235,110,0,10],[235,111,0,40],[235,112,0,40],[235,113,0,10],[235,114,0,34],[235,115,1,20],[235,116,0,40],[235,117,0,10],[235,118,0,10],[235,119,0,40],[235,120,0,40],[235,121,0,10],[235,122,0,10],[235,123,0,40],[235,124,2,12],[235,125,0,10],[235,126,2,6],[235,127,2,6],[236,0,3,24],[236,1,3,24],[236,2,0,12],[236,3,0,12],[236,4,0,12],[236,5,0,12],[236,6,0,12],[236,7,0,12],[236,8,0,12],[236,9,0,12],[236,10,0,12],[236,11,0,12],[236,12,0,12],[236,13,0,12],[236,14,0,12],[236,15,0,12],[236,16,0,12],[236,17,0,12],[236,18,0,12],[236,19,0,12],[236,20,0,12],[236,21,0,12],[236,22,0,12],[236,23,0,12],[236,24,0,12],[236,25,0,12],[236,26,0,12],[236,27,0,12],[236,28,0,12],[236,29,0,12],[236,30,0,12],[236,31,0,36],[236,32,0,36],[236,33,0,12],[236,34,0,12],[236,35,0,12],[236,36,0,12],[236,37,0,12],[236,38,0,12],[236,39,0,12],[236,40,0,12],[236,41,0,12],[236,42,0,12],[236,43,0,12],[236,44,0,12],[236,45,0,12],[236,46,0,12],[236,47,0,12],[236,48,0,12],[236,49,0,12],[236,50,0,12],[236,51,0,12],[236,52,0,12],[236,53,0,12],[236,54,0,12],[236,55,0,12],[236,56,0,12],[236,57,0,12],[236,58,0,12],[236,59,0,12],[236,60,0,12],[236,61,0,12],[236,62,0,40],[236,63,2,24],[236,64,3,24],[236,65,0,40],[236,66,0,12],[236,67,0,12],[236,68,0,12],[236,69,0,12],[236,70,0,12],[236,71,0,12],[236,72,0,12],[236,73,0,12],[236,74,0,12],[236,75,0,12],[236,76,0,12],[236,77,0,12],[236,78,0,12],[236,79,0,12],[236,80,0,12],[236,81,0,12],[236,82,0,12],[236,83,0,12],[236,84,0,12],[236,85,0,12],[236,86,0,12],[236,87,0,12],[236,88,0,12],[236,89,0,12],[236,90,0,12],[236,91,0,12],[236,92,0,12],[236,93,0,12],[236,94,0,12],[236,95,0,36],[236,96,0,36],[236,97,0,12],[236,98,0,12],[236,99,0,12],[236,100,0,12],[236,101,0,12],[236,102,0,12],[236,103,0,12],[236,104,0,12],[236,105,0,12],[236,106,0,12],[236,107,0,12],[236,108,0,12],[236,109,0,12],[236,110,0,12],[236,111,0,12],[236,112,0,12],[236,113,0,12],[236,114,0,12],[236,115,0,12],[236,116,0,12],[236,117,0,12],[236,118,0,12],[236,119,0,12],[236,120,0,12],[236,121,0,12],[236,122,0,12],[236,123,0,12],[236,124,0,12],[236,125,0,12],[236,126,2,24],[236,127,2,24],[237,0,3,3],[237,1,3,24],[237,2,0,12],[237,3,0,12],[237,4,0,12],[237,5,0,12],[237,6,0,12],[237,7,0,12],[237,8,0,12],[237,9,0,12],[237,10,0,12],[237,11,0,12],[237,12,0,12],[237,13,0,12],[237,14,0,12],[237,15,0,12],[237,16,0,12],[237,17,0,12],[237,18,0,12],[237,19,0,12],[237,20,0,12],[237,21,0,12],[237,22,0,12],[237,23,0,12],[237,24,0,12],[237,25,0,12],[237,26,0,12],[237,27,0,12],[237,28,0,12],[237,29,0,12],[237,30,0,12],[237,31,0,36],[237,32,0,36],[237,33,0,12],[237,34,0,12],[237,35,0,12],[237,36,0,12],[237,37,0,12],[237,38,0,12],[237,39,0,12],[237,40,0,12],[237,41,0,12],[237,42,0,12],[237,43,0,12],[237,44,0,12],[237,45,0,12],[237,46,0,12],[237,47,0,12],[237,48,0,12],[237,49,0,12],[237,50,0,12],[237,51,0,12],[237,52,0,12],[237,53,0,12],[237,54,0,12],[237,55,0,12],[237,56,0,12],[237,57,0,12],[237,58,0,12],[237,59,0,12],[237,60,0,12],[237,61,0,12],[237,62,0,40],[237,63,2,3],[237,64,3,3],[237,65,0,40],[237,66,0,12],[237,67,0,12],[237,68,0,12],[237,69,0,12],[237,70,0,12],[237,71,0,12],[237,72,0,12],[237,73,0,12],[237,74,0,12],[237,75,0,12],[237,76,0,12],[237,77,0,12],[237,78,0,12],[237,79,0,12],[237,80,0,12],[237,81,0,12],[237,82,0,12],[237,83,0,12],[237,84,0,12],[237,85,0,12],[237,86,0,12],[237,87,0,12],[237,88,0,12],[237,89,0,12],[237,90,0,12],[237,91,0,12],[237,92,0,12],[237,93,0,12],[237,94,0,12],[237,95,0,36],[237,96,0,36],[237,97,0,12],[237,98,0,12],[237,99,0,12],[237,100,0,12],[237,101,0,12],[237,102,0,12],[237,103,0,12],[237,104,0,12],[237,105,0,12],[237,106,0,12],[237,107,0,12],[237,108,0,12],[237,109,0,12],[237,110,0,12],[237,111,0,12],[237,112,0,12],[237,113,0,12],[237,114,0,12],[237,115,0,12],[237,116,0,12],[237,117,0,12],[237,118,0,12],[237,119,0,12],[237,120,0,12],[237,121,0,12],[237,122,0,12],[237,123,0,12],[237,124,0,12],[237,125,0,12],[237,126,2,24],[237,127,2,3],[238,0,3,24],[238,1,3,24],[238,2,0,6],[238,3,0,12],[238,4,0,12],[238,5,0,6],[238,6,0,10],[238,7,0,40],[238,8,0,40],[238,9,0,10],[238,10,0,6],[238,11,0,12],[238,12,0,12],[238,13,0,6],[238,14,0,10],[238,15,0,40],[238,16,0,40],[238,17,0,10],[238,18,0,6],[238,19,0,12],[238,20,0,12],[238,21,0,6],[238,22,0,10],[238,23,0,40],[238,24,0,40],[238,25,0,10],[238,26,0,6],[238,27,0,12],[238,28,0,12],[238,29,0,6],[238,30,0,10],[238,31,2,9],[238,32,0,96],[238,33,0,40],[238,34,0,6],[238,35,0,12],[238,36,0,12],[238,37,0,6],[238,38,0,10],[238,39,0,40],[238,40,0,40],[238,41,0,10],[238,42,0,6],[238,43,0,12],[238,44,0,12],[238,45,0,6],[238,46,0,10],[238,47,0,40],[238,48,0,40],[238,49,0,10],[238,50,0,6],[238,51,0,12],[238,52,0,12],[238,53,0,6],[238,54,0,10],[238,55,0,40],[238,56,0,40],[238,57,0,10],[238,58,0,6],[238,59,0,12],[238,60,0,12],[238,61,0,6],[238,62,0,40],[238,63,2,24],[238,64,3,24],[238,65,0,40],[238,66,0,6],[238,67,0,12],[238,68,0,12],[238,69,0,6],[238,70,0,10],[238,71,0,40],[238,72,0,40],[238,73,0,10],[238,74,0,6],[238,75,0,12],[238,76,0,12],[238,77,0,6],[238,78,0,10],[238,79,0,40],[238,80,0,40],[238,81,0,10],[238,82,0,6],[238,83,0,12],[238,84,0,12],[238,85,0,6],[238,86,0,10],[238,87,0,40],[238,88,0,40],[238,89,0,10],[238,90,0,6],[238,91,0,12],[238,92,0,12],[238,93,0,6],[238,94,0,40],[238,95,0,96],[238,96,3,9],[238,97,0,10],[238,98,0,6],[238,99,0,12],[238,100,0,12],[238,101,0,6],[238,102,0,10],[238,103,0,40],[238,104,0,40],[238,105,0,10],[238,106,0,6],[238,107,0,12],[238,108,0,12],[238,109,0,6],[238,110,0,10],[238,111,0,40],[238,112,0,40],[238,113,0,10],[238,114,0,6],[238,115,0,12],[238,116,0,12],[238,117,0,6],[238,118,0,10],[238,119,0,40],[238,120,0,40],[238,121,0,10],[238,122,0,6],[238,123,0,12],[238,124,0,12],[238,125,0,6],[238,126,2,24],[238,127,2,24],[239,0,3,24],[239,1,3,24],[239,2,0,6],[239,3,0,12],[239,4,0,12],[239,5,0,6],[239,6,0,10],[239,7,0,40],[239,8,0,40],[239,9,0,10],[239,10,0,6],[239,11,0,12],[239,12,0,12],[239,13,0,6],[239,14,0,10],[239,15,0,40],[239,16,0,40],[239,17,0,10],[239,18,0,6],[239,19,0,12],[239,20,0,12],[239,21,0,6],[239,22,0,10],[239,23,0,40],[239,24,0,40],[239,25,0,10],[239,26,0,6],[239,27,0,12],[239,28,0,12],[239,29,0,6],[239,30,0,10],[239,31,2,24],[239,32,0,96],[239,33,0,40],[239,34,0,6],[239,35,0,12],[239,36,0,12],[239,37,0,6],[239,38,0,10],[239,39,0,40],[239,40,0,40],[239,41,0,10],[239,42,0,6],[239,43,0,12],[239,44,0,12],[239,45,0,6],[239,46,0,10],[239,47,0,40],[239,48,0,40],[239,49,0,10],[239,50,0,6],[239,51,0,12],[239,52,0,12],[239,53,0,6],[239,54,0,10],[239,55,0,40],[239,56,0,40],[239,57,0,10],[239,58,0,6],[239,59,0,12],[239,60,0,12],[239,61,0,6],[239,62,0,40],[239,63,2,24],[239,64,3,24],[239,65,0,40],[239,66,0,6],[239,67,0,12],[239,68,0,12],[239,69,0,6],[239,70,0,10],[239,71,0,40],[239,72,0,40],[239,73,0,10],[239,74,0,6],[239,75,0,12],[239,76,0,12],[239,77,0,6],[239,78,0,10],[239,79,0,40],[239,80,0,40],[239,81,0,10],[239,82,0,6],[239,83,0,12],[239,84,0,12],[239,85,0,6],[239,86,0,10],[239,87,0,40],[239,88,0,40],[239,89,0,10],[239,90,0,6],[239,91,0,12],[239,92,0,12],[239,93,0,6],[239,94,0,40],[239,95,0,96],[239,96,3,24],[239,97,0,10],[239,98,0,6],[239,99,0,12],[239,100,0,12],[239,101,0,6],[239,102,0,10],[239,103,0,40],[239,104,0,40],[239,105,0,10],[239,106,0,6],[239,107,0,12],[239,108,0,12],[239,109,0,6],[239,110,0,10],[239,111,0,40],[239,112,0,40],[239,113,0,10],[239,114,0,6],[239,115,0,12],[239,116,0,12],[239,117,0,6],[239,118,0,10],[239,119,0,40],[239,120,0,40],[239,121,0,10],[239,122,0,6],[239,123,0,12],[239,124,0,12],[239,125,0,6],[239,126,2,24],[239,127,2,24],[240,0,3,12],[240,1,3,6],[240,2,1,6],[240,3,1,12],[240,4,1,12],[240,5,1,6],[240,6,1,10],[240,7,3,24],[240,8,3,20],[240,9,1,10],[240,10,1,6],[240,11,1,12],[240,12,1,12],[240,13,1,6],[240,14,1,10],[240,15,2,12],[240,16,0,48],[240,17,0,48],[240,18,0,48],[240,19,0,48],[240,20,0,48],[240,21,0,48],[240,22,0,48],[240,23,0,48],[240,24,0,48],[240,25,0,48],[240,26,0,48],[240,27,0,48],[240,28,0,48],[240,29,0,48],[240,30,0,48],[240,31,0,48],[240,32,0,48],[240,33,0,48],[240,34,0,48],[240,35,0,48],[240,36,0,48],[240,37,0,48],[240,38,0,48],[240,39,0,48],[240,40,0,48],[240,41,0,48],[240,42,0,48],[240,43,0,48],[240,44,0,48],[240,45,0,48],[240,46,0,48],[240,47,0,48],[240,48,0,80],[240,49,0,80],[240,50,0,80],[240,51,0,80],[240,52,0,80],[240,53,0,80],[240,54,0,80],[240,55,0,80],[240,56,0,80],[240,57,0,80],[240,58,0,80],[240,59,0,80],[240,60,0,80],[240,61,0,80],[240,62,0,80],[240,63,2,12],[240,64,3,12],[240,65,0,80],[240,66,0,80],[240,67,0,80],[240,68,0,80],[240,69,0,80],[240,70,0,80],[240,71,0,80],[240,72,0,80],[240,73,0,80],[240,74,0,80],[240,75,0,80],[240,76,0,80],[240,77,0,80],[240,78,0,80],[240,79,0,80],[240,80,0,48],[240,81,0,48],[240,82,0,48],[240,83,0,48],[240,84,0,48],[240,85,0,48],[240,86,0,48],[240,87,0,48],[240,88,0,48],[240,89,0,48],[240,90,0,48],[240,91,0,48],[240,92,0,48],[240,93,0,48],[240,94,0,48],[240,95,0,48],[240,96,0,48],[240,97,0,48],[240,98,0,48],[240,99,0,48],[240,100,0,48],[240,101,0,48],[240,102,0,48],[240,103,0,48],[240,104,0,48],[240,105,0,48],[240,106,0,48],[240,107,0,48],[240,108,0,48],[240,109,0,48],[240,110,0,48],[240,111,0,48],[240,112,3,12],[240,113,1,10],[240,114,1,6],[240,115,1,12],[240,116,1,12],[240,117,1,6],[240,118,1,10],[240,119,2,20],[240,120,2,24],[240,121,1,10],[240,122,1,6],[240,123,1,12],[240,124,1,12],[240,125,1,6],[240,126,2,6],[240,127,2,12],[241,0,3,5],[241,1,3,6],[241,2,1,6],[241,3,1,12],[241,4,1,12],[241,5,1,6],[241,6,1,10],[241,7,2,5],[241,8,3,5],[241,9,1,10],[241,10,1,6],[241,11,1,12],[241,12,1,12],[241,13,1,6],[241,14,1,10],[241,15,2,5],[241,16,0,48],[241,17,0,48],[241,18,0,48],[241,19,0,48],[241,20,0,48],[241,21,0,48],[241,22,0,48],[241,23,0,48],[241,24,0,48],[241,25,0,48],[241,26,0,48],[241,27,0,48],[241,28,0,48],[241,29,0,48],[241,30,0,48],[241,31,0,48],[241,32,0,48],[241,33,0,48],[241,34,0,48],[241,35,0,48],[241,36,0,48],[241,37,0,48],[241,38,0,48],[241,39,0,48],[241,40,0,48],[241,41,0,48],[241,42,0,48],[241,43,0,48],[241,44,0,48],[241,45,0,48],[241,46,0,48],[241,47,0,48],[241,48,0,80],[241,49,0,80],[241,50,0,80],[241,51,0,80],[241,52,0,80],[241,53,0,80],[241,54,0,80],[241,55,0,80],[241,56,0,80],[241,57,0,80],[241,58,0,80],[241,59,0,80],[241,60,0,80],[241,61,0,80],[241,62,0,80],[241,63,2,5],[241,64,3,5],[241,65,0,80],[241,66,0,80],[241,67,0,80],[241,68,0,80],[241,69,0,80],[241,70,0,80],[241,71,0,80],[241,72,0,80],[241,73,0,80],[241,74,0,80],[241,75,0,80],[241,76,0,80],[241,77,0,80],[241,78,0,80],[241,79,0,80],[241,80,0,48],[241,81,0,48],[241,82,0,48],[241,83,0,48],[241,84,0,48],[241,85,0,48],[241,86,0,48],[241,87,0,48],[241,88,0,48],[241,89,0,48],[241,90,0,48],[241,91,0,48],[241,92,0,48],[241,93,0,48],[241,94,0,48],[241,95,0,48],[241,96,0,48],[241,97,0,48],[241,98,0,48],[241,99,0,48],[241,100,0,48],[241,101,0,48],[241,102,0,48],[241,103,0,48],[241,104,0,48],[241,105,0,48],[241,106,0,48],[241,107,0,48],[241,108,0,48],[241,109,0,48],[241,110,0,48],[241,111,0,48],[241,112,3,5],[241,113,1,10],[241,114,1,6],[241,115,1,12],[241,116,1,12],[241,117,1,6],[241,118,1,10],[241,119,2,5],[241,120,2,24],[241,121,1,10],[241,122,1,6],[241,123,1,12],[241,124,1,12],[241,125,1,6],[241,126,2,6],[241,127,2,5],[242,0,3,3],[242,1,3,10],[242,2,0,18],[242,3,1,12],[242,4,1,12],[242,5,0,18],[242,6,0,18],[242,7,1,12],[242,8,1,12],[242,9,0,18],[242,10,0,18],[242,11,1,12],[242,12,1,12],[242,13,0,18],[242,14,0,18],[242,15,1,12],[242,16,0,48],[242,17,0,18],[242,18,0,18],[242,19,0,48],[242,20,0,48],[242,21,0,18],[242,22,0,18],[242,23,0,48],[242,24,0,48],[242,25,0,18],[242,26,0,18],[242,27,0,48],[242,28,0,48],[242,29,0,18],[242,30,0,18],[242,31,0,48],[242,32,0,48],[242,33,0,18],[242,34,0,18],[242,35,0,48],[242,36,0,48],[242,37,0,18],[242,38,0,18],[242,39,0,48],[242,40,0,48],[242,41,0,18],[242,42,0,18],[242,43,0,48],[242,44,0,48],[242,45,0,18],[242,46,0,18],[242,47,0,48],[242,48,0,80],[242,49,0,18],[242,50,0,18],[242,51,0,80],[242,52,0,80],[242,53,0,18],[242,54,0,18],[242,55,0,80],[242,56,0,80],[242,57,0,18],[242,58,0,18],[242,59,0,80],[242,60,0,80],[242,61,0,18],[242,62,0,18],[242,63,2,3],[242,64,3,3],[242,65,0,18],[242,66,0,18],[242,67,0,80],[242,68,0,80],[242,69,0,18],[242,70,0,18],[242,71,0,80],[242,72,0,80],[242,73,0,18],[242,74,0,18],[242,75,0,80],[242,76,0,80],[242,77,0,18],[242,78,0,18],[242,79,0,80],[242,80,0,48],[242,81,0,18],[242,82,0,18],[242,83,0,48],[242,84,0,48],[242,85,0,18],[242,86,0,18],[242,87,0,48],[242,88,0,48],[242,89,0,18],[242,90,0,18],[242,91,0,48],[242,92,0,48],[242,93,0,18],[242,94,0,18],[242,95,0,48],[242,96,0,48],[242,97,0,18],[242,98,0,18],[242,99,0,48],[242,100,0,48],[242,101,0,18],[242,102,0,18],[242,103,0,48],[242,104,0,48],[242,105,0,18],[242,106,0,18],[242,107,0,48],[242,108,0,48],[242,109,0,18],[242,110,0,18],[242,111,0,48],[242,112,1,12],[242,113,0,18],[242,114,0,18],[242,115,1,12],[242,116,1,12],[242,117,0,18],[242,118,0,18],[242,119,1,12],[242,120,1,12],[242,121,0,18],[242,122,0,18],[242,123,1,12],[242,124,1,12],[242,125,0,18],[242,126,2,10],[242,127,2,3],[243,0,3,10],[243,1,3,10],[243,2,0,18],[243,3,1,12],[243,4,1,12],[243,5,0,18],[243,6,0,18],[243,7,1,12],[243,8,1,12],[243,9,0,18],[243,10,0,18],[243,11,1,12],[243,12,1,12],[243,13,0,18],[243,14,0,18],[243,15,1,12],[243,16,0,48],[243,17,0,18],[243,18,0,18],[243,19,0,48],[243,20,0,48],[243,21,0,18],[243,22,0,18],[243,23,0,48],[243,24,0,48],[243,25,0,18],[243,26,0,18],[243,27,0,48],[243,28,0,48],[243,29,0,18],[243,30,0,18],[243,31,0,48],[243,32,0,48],[243,33,0,18],[243,34,0,18],[243,35,0,48],[243,36,0,48],[243,37,0,18],[243,38,0,18],[243,39,0,48],[243,40,0,48],[243,41,0,18],[243,42,0,18],[243,43,0,48],[243,44,0,48],[243,45,0,18],[243,46,0,18],[243,47,0,48],[243,48,0,80],[243,49,0,18],[243,50,0,18],[243,51,0,80],[243,52,0,80],[243,53,0,18],[243,54,0,18],[243,55,0,80],[243,56,0,80],[243,57,0,18],[243,58,0,18],[243,59,0,80],[243,60,0,80],[243,61,0,18],[243,62,0,18],[243,63,2,10],[243,64,3,10],[243,65,0,18],[243,66,0,18],[243,67,0,80],[243,68,0,80],[243,69,0,18],[243,70,0,18],[243,71,0,80],[243,72,0,80],[243,73,0,18],[243,74,0,18],[243,75,0,80],[243,76,0,80],[243,77,0,18],[243,78,0,18],[243,79,0,80],[243,80,0,48],[243,81,0,18],[243,82,0,18],[243,83,0,48],[243,84,0,48],[243,85,0,18],[243,86,0,18],[243,87,0,48],[243,88,0,48],[243,89,0,18],[243,90,0,18],[243,91,0,48],[243,92,0,48],[243,93,0,18],[243,94,0,18],[243,95,0,48],[243,96,0,48],[243,97,0,18],[243,98,0,18],[243,99,0,48],[243,100,0,48],[243,101,0,18],[243,102,0,18],[243,103,0,48],[243,104,0,48],[243,105,0,18],[243,106,0,18],[243,107,0,48],[243,108,0,48],[243,109,0,18],[243,110,0,18],[243,111,0,48],[243,112,1,12],[243,113,0,18],[243,114,0,18],[243,115,1,12],[243,116,1,12],[243,117,0,18],[243,118,0,18],[243,119,1,12],[243,120,1,12],[243,121,0,18],[243,122,0,18],[243,123,1,12],[243,124,1,12],[243,125,0,18],[243,126,2,10],[243,127,2,10],[244,0,3,6],[244,1,3,6],[244,2,3,12],[244,3,3,12],[244,4,0,20],[244,5,0,20],[244,6,1,10],[244,7,2,6],[244,8,3,6],[244,9,1,10],[244,10,0,20],[244,11,0,20],[244,12,0,20],[244,13,0,20],[244,14,1,10],[244,15,2,6],[244,16,0,48],[244,17,0,48],[244,18,0,20],[244,19,0,20],[244,20,0,20],[244,21,0,20],[244,22,0,48],[244,23,0,48],[244,24,0,48],[244,25,0,48],[244,26,0,20],[244,27,0,20],[244,28,0,20],[244,29,0,20],[244,30,0,48],[244,31,0,48],[244,32,0,48],[244,33,0,48],[244,34,0,20],[244,35,0,20],[244,36,0,20],[244,37,0,20],[244,38,0,48],[244,39,0,48],[244,40,0,48],[244,41,0,48],[244,42,0,20],[244,43,0,20],[244,44,0,20],[244,45,0,20],[244,46,0,48],[244,47,0,48],[244,48,0,80],[244,49,0,80],[244,50,0,20],[244,51,0,20],[244,52,0,20],[244,53,0,20],[244,54,0,80],[244,55,0,80],[244,56,0,80],[244,57,0,80],[244,58,0,20],[244,59,0,20],[244,60,0,20],[244,61,0,20],[244,62,0,80],[244,63,2,6],[244,64,3,6],[244,65,0,80],[244,66,0,20],[244,67,0,20],[244,68,0,20],[244,69,0,20],[244,70,0,80],[244,71,0,80],[244,72,0,80],[244,73,0,80],[244,74,0,20],[244,75,0,20],[244,76,0,20],[244,77,0,20],[244,78,0,80],[244,79,0,80],[244,80,0,48],[244,81,0,48],[244,82,0,20],[244,83,0,20],[244,84,0,20],[244,85,0,20],[244,86,0,48],[244,87,0,48],[244,88,0,48],[244,89,0,48],[244,90,0,20],[244,91,0,20],[244,92,0,20],[244,93,0,20],[244,94,0,48],[244,95,0,48],[244,96,0,48],[244,97,0,48],[244,98,0,20],[244,99,0,20],[244,100,0,20],[244,101,0,20],[244,102,0,48],[244,103,0,48],[244,104,0,48],[244,105,0,48],[244,106,0,20],[244,107,0,20],[244,108,0,20],[244,109,0,20],[244,110,0,48],[244,111,0,48],[244,112,3,6],[244,113,1,10],[244,114,0,20],[244,115,0,20],[244,116,0,20],[244,117,0,20],[244,118,1,10],[244,119,2,6],[244,120,2,24],[244,121,1,10],[244,122,0,20],[244,123,0,20],[244,124,2,12],[244,125,2,12],[244,126,2,6],[244,127,2,6],[245,0,3,3],[245,1,3,6],[245,2,3,5],[245,3,2,3],[245,4,0,20],[245,5,0,20],[245,6,1,10],[245,7,2,3],[245,8,3,3],[245,9,1,10],[245,10,0,20],[245,11,0,20],[245,12,0,20],[245,13,0,20],[245,14,1,10],[245,15,2,3],[245,16,0,48],[245,17,0,48],[245,18,0,20],[245,19,0,20],[245,20,0,20],[245,21,0,20],[245,22,0,48],[245,23,0,48],[245,24,0,48],[245,25,0,48],[245,26,0,20],[245,27,0,20],[245,28,0,20],[245,29,0,20],[245,30,0,48],[245,31,0,48],[245,32,0,48],[245,33,0,48],[245,34,0,20],[245,35,0,20],[245,36,0,20],[245,37,0,20],[245,38,0,48],[245,39,0,48],[245,40,0,48],[245,41,0,48],[245,42,0,20],[245,43,0,20],[245,44,0,20],[245,45,0,20],[245,46,0,48],[245,47,0,48],[245,48,0,80],[245,49,0,80],[245,50,0,20],[245,51,0,20],[245,52,0,20],[245,53,0,20],[245,54,0,80],[245,55,0,80],[245,56,0,80],[245,57,0,80],[245,58,0,20],[245,59,0,20],[245,60,0,20],[245,61,0,20],[245,62,0,80],[245,63,2,3],[245,64,3,3],[245,65,0,80],[245,66,0,20],[245,67,0,20],[245,68,0,20],[245,69,0,20],[245,70,0,80],[245,71,0,80],[245,72,0,80],[245,73,0,80],[245,74,0,20],[245,75,0,20],[245,76,0,20],[245,77,0,20],[245,78,0,80],[245,79,0,80],[245,80,0,48],[245,81,0,48],[245,82,0,20],[245,83,0,20],[245,84,0,20],[245,85,0,20],[245,86,0,48],[245,87,0,48],[245,88,0,48],[245,89,0,48],[245,90,0,20],[245,91,0,20],[245,92,0,20],[245,93,0,20],[245,94,0,48],[245,95,0,48],[245,96,0,48],[245,97,0,48],[245,98,0,20],[245,99,0,20],[245,100,0,20],[245,101,0,20],[245,102,0,48],[245,103,0,48],[245,104,0,48],[245,105,0,48],[245,106,0,20],[245,107,0,20],[245,108,0,20],[245,109,0,20],[245,110,0,48],[245,111,0,48],[245,112,3,3],[245,113,1,10],[245,114,0,20],[245,115,0,20],[245,116,0,20],[245,117,0,20],[245,118,1,10],[245,119,2,3],[245,120,2,24],[245,121,1,10],[245,122,0,20],[245,123,0,20],[245,124,2,12],[245,125,2,5],[245,126,2,6],[245,127,2,3],[246,0,3,12],[246,1,3,12],[246,2,0,6],[246,3,2,3],[246,4,0,20],[246,5,0,6],[246,6,0,6],[246,7,0,20],[246,8,0,20],[246,9,0,6],[246,10,0,6],[246,11,0,20],[246,12,0,20],[246,13,0,6],[246,14,0,6],[246,15,0,20],[246,16,0,20],[246,17,0,6],[246,18,0,6],[246,19,0,20],[246,20,0,20],[246,21,0,6],[246,22,0,6],[246,23,0,20],[246,24,0,20],[246,25,0,6],[246,26,0,6],[246,27,0,20],[246,28,0,20],[246,29,0,6],[246,30,0,6],[246,31,0,48],[246,32,0,96],[246,33,0,20],[246,34,0,6],[246,35,0,20],[246,36,0,20],[246,37,0,6],[246,38,0,6],[246,39,0,20],[246,40,0,20],[246,41,0,6],[246,42,0,6],[246,43,0,20],[246,44,0,20],[246,45,0,6],[246,46,0,6],[246,47,0,20],[246,48,0,20],[246,49,0,6],[246,50,0,6],[246,51,0,20],[246,52,0,20],[246,53,0,6],[246,54,0,6],[246,55,0,20],[246,56,0,20],[246,57,0,6],[246,58,0,6],[246,59,0,20],[246,60,0,20],[246,61,0,6],[246,62,0,20],[246,63,2,12],[246,64,3,12],[246,65,0,20],[246,66,0,6],[246,67,0,20],[246,68,0,20],[246,69,0,6],[246,70,0,6],[246,71,0,20],[246,72,0,20],[246,73,0,6],[246,74,0,6],[246,75,0,20],[246,76,0,20],[246,77,0,6],[246,78,0,6],[246,79,0,20],[246,80,0,20],[246,81,0,6],[246,82,0,6],[246,83,0,20],[246,84,0,20],[246,85,0,6],[246,86,0,6],[246,87,0,20],[246,88,0,20],[246,89,0,6],[246,90,0,6],[246,91,0,20],[246,92,0,20],[246,93,0,6],[246,94,0,20],[246,95,0,96],[246,96,0,48],[246,97,0,6],[246,98,0,6],[246,99,0,20],[246,100,0,20],[246,101,0,6],[246,102,0,6],[246,103,0,20],[246,104,0,20],[246,105,0,6],[246,106,0,6],[246,107,0,20],[246,108,0,20],[246,109,0,6],[246,110,0,6],[246,111,0,20],[246,112,0,20],[246,113,0,6],[246,114,0,6],[246,115,0,20],[246,116,0,20],[246,117,0,6],[246,118,0,6],[246,119,0,20],[246,120,0,20],[246,121,0,6],[246,122,0,6],[246,123,0,20],[246,124,2,12],[246,125,0,6],[246,126,2,12],[246,127,2,12],[247,0,3,12],[247,1,3,12],[247,2,0,6],[247,3,3,12],[247,4,0,20],[247,5,0,6],[247,6,0,6],[247,7,0,20],[247,8,0,20],[247,9,0,6],[247,10,0,6],[247,11,0,20],[247,12,0,20],[247,13,0,6],[247,14,0,6],[247,15,0,20],[247,16,0,20],[247,17,0,6],[247,18,0,6],[247,19,0,20],[247,20,0,20],[247,21,0,6],[247,22,0,6],[247,23,0,20],[247,24,0,20],[247,25,0,6],[247,26,0,6],[247,27,0,20],[247,28,0,20],[247,29,0,6],[247,30,0,6],[247,31,0,48],[247,32,0,96],[247,33,0,20],[247,34,0,6],[247,35,0,20],[247,36,0,20],[247,37,0,6],[247,38,0,6],[247,39,0,20],[247,40,0,20],[247,41,0,6],[247,42,0,6],[247,43,0,20],[247,44,0,20],[247,45,0,6],[247,46,0,6],[247,47,0,20],[247,48,0,20],[247,49,0,6],[247,50,0,6],[247,51,0,20],[247,52,0,20],[247,53,0,6],[247,54,0,6],[247,55,0,20],[247,56,0,20],[247,57,0,6],[247,58,0,6],[247,59,0,20],[247,60,0,20],[247,61,0,6],[247,62,0,20],[247,63,2,12],[247,64,3,12],[247,65,0,20],[247,66,0,6],[247,67,0,20],[247,68,0,20],[247,69,0,6],[247,70,0,6],[247,71,0,20],[247,72,0,20],[247,73,0,6],[247,74,0,6],[247,75,0,20],[247,76,0,20],[247,77,0,6],[247,78,0,6],[247,79,0,20],[247,80,0,20],[247,81,0,6],[247,82,0,6],[247,83,0,20],[247,84,0,20],[247,85,0,6],[247,86,0,6],[247,87,0,20],[247,88,0,20],[247,89,0,6],[247,90,0,6],[247,91,0,20],[247,92,0,20],[247,93,0,6],[247,94,0,20],[247,95,0,96],[247,96,0,48],[247,97,0,6],[247,98,0,6],[247,99,0,20],[247,100,0,20],[247,101,0,6],[247,102,0,6],[247,103,0,20],[247,104,0,20],[247,105,0,6],[247,106,0,6],[247,107,0,20],[247,108,0,20],[247,109,0,6],[247,110,0,6],[247,111,0,20],[247,112,0,20],[247,113,0,6],[247,114,0,6],[247,115,0,20],[247,116,0,20],[247,117,0,6],[247,118,0,6],[247,119,0,20],[247,120,0,20],[247,121,0,6],[247,122,0,6],[247,123,0,20],[247,124,2,12],[247,125,0,6],[247,126,2,12],[247,127,2,12],[248,1,3,6],[248,2,1,6],[248,3,3,12],[248,4,0,24],[248,5,0,24],[248,6,0,24],[248,7,0,24],[248,8,0,24],[248,9,0,24],[248,10,0,24],[248,11,0,24],[248,12,0,24],[248,13,0,24],[248,14,0,24],[248,15,0,24],[248,16,0,48],[248,17,0,24],[248,18,0,24],[248,19,0,24],[248,20,0,24],[248,21,0,24],[248,22,0,24],[248,23,0,24],[248,24,0,40],[248,25,0,40],[248,26,0,40],[248,27,0,40],[248,28,0,24],[248,29,0,24],[248,30,0,24],[248,31,0,48],[248,32,0,96],[248,33,0,24],[248,34,0,24],[248,35,0,24],[248,36,0,40],[248,37,0,40],[248,38,0,40],[248,39,0,40],[248,40,0,24],[248,41,0,24],[248,42,0,24],[248,43,0,24],[248,44,0,24],[248,45,0,24],[248,46,0,24],[248,47,0,48],[248,48,0,24],[248,49,0,24],[248,50,0,24],[248,51,0,24],[248,52,0,24],[248,53,0,24],[248,54,0,24],[248,55,0,24],[248,56,0,24],[248,57,0,24],[248,58,0,24],[248,59,0,24],[248,60,2,12],[248,61,1,6],[248,62,1,6],[248,65,1,6],[248,66,1,6],[248,67,3,12],[248,68,0,24],[248,69,0,24],[248,70,0,24],[248,71,0,24],[248,72,0,24],[248,73,0,24],[248,74,0,24],[248,75,0,24],[248,76,0,24],[248,77,0,24],[248,78,0,24],[248,79,0,24],[248,80,0,48],[248,81,0,24],[248,82,0,24],[248,83,0,24],[248,84,0,24],[248,85,0,24],[248,86,0,24],[248,87,0,24],[248,88,0,40],[248,89,0,40],[248,90,0,40],[248,91,0,40],[248,92,0,24],[248,93,0,24],[248,94,0,24],[248,95,0,96],[248,96,0,48],[248,97,0,24],[248,98,0,24],[248,99,0,24],[248,100,0,40],[248,101,0,40],[248,102,0,40],[248,103,0,40],[248,104,0,24],[248,105,0,24],[248,106,0,24],[248,107,0,24],[248,108,0,24],[248,109,0,24],[248,110,0,24],[248,111,0,48],[248,112,0,24],[248,113,0,24],[248,114,0,24],[248,115,0,24],[248,116,0,24],[248,117,0,24],[248,118,0,24],[248,119,0,24],[248,120,0,24],[248,121,0,24],[248,122,0,24],[248,123,0,24],[248,124,2,12],[248,125,1,6],[248,126,2,6],[249,0,3,5],[249,1,3,6],[249,2,1,6],[249,3,2,3],[249,4,0,24],[249,5,0,24],[249,6,0,24],[249,7,0,24],[249,8,0,24],[249,9,0,24],[249,10,0,24],[249,11,0,24],[249,12,0,24],[249,13,0,24],[249,14,0,24],[249,15,0,24],[249,16,0,48],[249,17,0,24],[249,18,0,24],[249,19,0,24],[249,20,0,24],[249,21,0,24],[249,22,0,24],[249,23,0,24],[249,24,0,40],[249,25,0,40],[249,26,0,40],[249,27,0,40],[249,28,0,24],[249,29,0,24],[249,30,0,24],[249,31,0,48],[249,32,0,96],[249,33,0,24],[249,34,0,24],[249,35,0,24],[249,36,0,40],[249,37,0,40],[249,38,0,40],[249,39,0,40],[249,40,0,24],[249,41,0,24],[249,42,0,24],[249,43,0,24],[249,44,0,24],[249,45,0,24],[249,46,0,24],[249,47,0,48],[249,48,0,24],[249,49,0,24],[249,50,0,24],[249,51,0,24],[249,52,0,24],[249,53,0,24],[249,54,0,24],[249,55,0,24],[249,56,0,24],[249,57,0,24],[249,58,0,24],[249,59,0,24],[249,60,2,12],[249,61,1,6],[249,62,1,6],[249,63,2,5],[249,64,3,5],[249,65,1,6],[249,66,1,6],[249,67,2,3],[249,68,0,24],[249,69,0,24],[249,70,0,24],[249,71,0,24],[249,72,0,24],[249,73,0,24],[249,74,0,24],[249,75,0,24],[249,76,0,24],[249,77,0,24],[249,78,0,24],[249,79,0,24],[249,80,0,48],[249,81,0,24],[249,82,0,24],[249,83,0,24],[249,84,0,24],[249,85,0,24],[249,86,0,24],[249,87,0,24],[249,88,0,40],[249,89,0,40],[249,90,0,40],[249,91,0,40],[249,92,0,24],[249,93,0,24],[249,94,0,24],[249,95,0,96],[249,96,0,48],[249,97,0,24],[249,98,0,24],[249,99,0,24],[249,100,0,40],[249,101,0,40],[249,102,0,40],[249,103,0,40],[249,104,0,24],[249,105,0,24],[249,106,0,24],[249,107,0,24],[249,108,0,24],[249,109,0,24],[249,110,0,24],[249,111,0,48],[249,112,0,24],[249,113,0,24],[249,114,0,24],[249,115,0,24],[249,116,0,24],[249,117,0,24],[249,118,0,24],[249,119,0,24],[249,120,0,24],[249,121,0,24],[249,122,0,24],[249,123,0,24],[249,124,2,12],[249,125,1,6],[249,126,2,6],[249,127,2,5],[250,0,3,6],[250,1,3,6],[250,2,0,10],[250,3,2,3],[250,4,0,24],[250,5,0,10],[250,6,0,10],[250,7,0,24],[250,8,0,24],[250,9,0,10],[250,10,0,10],[250,11,0,24],[250,12,0,24],[250,13,0,10],[250,14,0,10],[250,15,0,24],[250,16,0,48],[250,17,0,10],[250,18,0,10],[250,19,0,24],[250,20,0,24],[250,21,0,10],[250,22,0,10],[250,23,0,24],[250,24,0,40],[250,25,0,10],[250,26,0,10],[250,27,0,40],[250,28,0,24],[250,29,0,10],[250,30,0,10],[250,31,0,48],[250,32,0,96],[250,33,0,10],[250,34,0,10],[250,35,0,24],[250,36,0,40],[250,37,0,10],[250,38,0,10],[250,39,0,40],[250,40,0,24],[250,41,0,10],[250,42,0,10],[250,43,0,24],[250,44,0,24],[250,45,0,10],[250,46,0,10],[250,47,0,48],[250,48,0,24],[250,49,0,10],[250,50,0,10],[250,51,0,24],[250,52,0,24],[250,53,0,10],[250,54,0,10],[250,55,0,24],[250,56,0,24],[250,57,0,10],[250,58,0,10],[250,59,0,24],[250,60,2,12],[250,61,0,10],[250,62,0,10],[250,63,2,6],[250,64,3,6],[250,65,0,10],[250,66,0,10],[250,67,2,3],[250,68,0,24],[250,69,0,10],[250,70,0,10],[250,71,0,24],[250,72,0,24],[250,73,0,10],[250,74,0,10],[250,75,0,24],[250,76,0,24],[250,77,0,10],[250,78,0,10],[250,79,0,24],[250,80,0,48],[250,81,0,10],[250,82,0,10],[250,83,0,24],[250,84,0,24],[250,85,0,10],[250,86,0,10],[250,87,0,24],[250,88,0,40],[250,89,0,10],[250,90,0,10],[250,91,0,40],[250,92,0,24],[250,93,0,10],[250,94,0,10],[250,95,0,96],[250,96,0,48],[250,97,0,10],[250,98,0,10],[250,99,0,24],[250,100,0,40],[250,101,0,10],[250,102,0,10],[250,103,0,40],[250,104,0,24],[250,105,0,10],[250,106,0,10],[250,107,0,24],[250,108,0,24],[250,109,0,10],[250,110,0,10],[250,111,0,48],[250,112,0,24],[250,113,0,10],[250,114,0,10],[250,115,0,24],[250,116,0,24],[250,117,0,10],[250,118,0,10],[250,119,0,24],[250,120,0,24],[250,121,0,10],[250,122,0,10],[250,123,0,24],[250,124,2,12],[250,125,0,10],[250,126,2,6],[250,127,2,6],[251,0,3,6],[251,1,3,6],[251,2,0,10],[251,3,3,12],[251,4,0,24],[251,5,0,10],[251,6,0,10],[251,7,0,24],[251,8,0,24],[251,9,0,10],[251,10,0,10],[251,11,0,24],[251,12,0,24],[251,13,0,10],[251,14,0,10],[251,15,0,24],[251,16,0,48],[251,17,0,10],[251,18,0,10],[251,19,0,24],[251,20,0,24],[251,21,0,10],[251,22,0,10],[251,23,0,24],[251,24,0,40],[251,25,0,10],[251,26,0,10],[251,27,0,40],[251,28,0,24],[251,29,0,10],[251,30,0,10],[251,31,0,48],[251,32,0,96],[251,33,0,10],[251,34,0,10],[251,35,0,24],[251,36,0,40],[251,37,0,10],[251,38,0,10],[251,39,0,40],[251,40,0,24],[251,41,0,10],[251,42,0,10],[251,43,0,24],[251,44,0,24],[251,45,0,10],[251,46,0,10],[251,47,0,48],[251,48,0,24],[251,49,0,10],[251,50,0,10],[251,51,0,24],[251,52,0,24],[251,53,0,10],[251,54,0,10],[251,55,0,24],[251,56,0,24],[251,57,0,10],[251,58,0,10],[251,59,0,24],[251,60,2,12],[251,61,0,10],[251,62,0,10],[251,63,2,6],[251,64,3,6],[251,65,0,10],[251,66,0,10],[251,67,3,12],[251,68,0,24],[251,69,0,10],[251,70,0,10],[251,71,0,24],[251,72,0,24],[251,73,0,10],[251,74,0,10],[251,75,0,24],[251,76,0,24],[251,77,0,10],[251,78,0,10],[251,79,0,24],[251,80,0,48],[251,81,0,10],[251,82,0,10],[251,83,0,24],[251,84,0,24],[251,85,0,10],[251,86,0,10],[251,87,0,24],[251,88,0,40],[251,89,0,10],[251,90,0,10],[251,91,0,40],[251,92,0,24],[251,93,0,10],[251,94,0,10],[251,95,0,96],[251,96,0,48],[251,97,0,10],[251,98,0,10],[251,99,0,24],[251,100,0,40],[251,101,0,10],[251,102,0,10],[251,103,0,40],[251,104,0,24],[251,105,0,10],[251,106,0,10],[251,107,0,24],[251,108,0,24],[251,109,0,10],[251,110,0,10],[251,111,0,48],[251,112,0,24],[251,113,0,10],[251,114,0,10],[251,115,0,24],[251,116,0,24],[251,117,0,10],[251,118,0,10],[251,119,0,24],[251,120,0,24],[251,121,0,10],[251,122,0,10],[251,123,0,24],[251,124,2,12],[251,125,0,10],[251,126,2,6],[251,127,2,6],[252,4,0,12],[252,5,0,12],[252,6,0,12],[252,7,0,12],[252,8,0,24],[252,9,0,24],[252,10,0,12],[252,11,0,12],[252,12,0,20],[252,13,0,20],[252,14,0,12],[252,15,0,12],[252,16,0,48],[252,17,0,48],[252,18,0,48],[252,19,0,48],[252,20,0,12],[252,21,0,12],[252,22,0,12],[252,23,0,12],[252,24,0,12],[252,25,0,12],[252,26,0,12],[252,27,0,12],[252,28,0,12],[252,29,0,12],[252,30,0,48],[252,32,0,96],[252,33,0,96],[252,34,0,12],[252,35,0,12],[252,36,0,12],[252,37,0,12],[252,38,0,12],[252,39,0,12],[252,40,0,24],[252,41,0,24],[252,42,0,12],[252,43,0,12],[252,44,0,48],[252,45,0,48],[252,46,0,12],[252,47,0,48],[252,48,0,12],[252,49,0,12],[252,50,0,20],[252,51,0,20],[252,52,0,12],[252,53,0,12],[252,54,0,24],[252,55,0,24],[252,56,0,12],[252,57,0,12],[252,58,0,12],[252,59,0,12],[252,60,0,12],[252,61,0,12],[252,62,2,6],[252,63,2,6],[252,64,3,6],[252,65,3,6],[252,66,0,12],[252,67,0,12],[252,68,0,12],[252,69,0,12],[252,70,0,12],[252,71,0,12],[252,72,0,24],[252,73,0,24],[252,74,0,12],[252,75,0,12],[252,76,0,20],[252,77,0,20],[252,78,0,12],[252,79,0,12],[252,80,0,48],[252,81,0,12],[252,82,0,48],[252,83,0,48],[252,84,0,12],[252,85,0,12],[252,86,0,24],[252,87,0,24],[252,88,0,12],[252,89,0,12],[252,90,0,12],[252,91,0,12],[252,92,0,12],[252,93,0,12],[252,94,0,96],[252,95,0,96],[252,97,0,48],[252,98,0,12],[252,99,0,12],[252,100,0,12],[252,101,0,12],[252,102,0,12],[252,103,0,12],[252,104,0,12],[252,105,0,12],[252,106,0,12],[252,107,0,12],[252,108,0,48],[252,109,0,48],[252,110,0,48],[252,111,0,48],[252,112,0,12],[252,113,0,12],[252,114,0,20],[252,115,0,20],[252,116,0,12],[252,117,0,12],[252,118,0,24],[252,119,0,24],[252,120,0,12],[252,121,0,12],[252,122,0,12],[252,123,0,12],[253,0,3,3],[253,2,3,5],[253,3,2,3],[253,4,0,12],[253,5,0,12],[253,6,0,12],[253,7,0,12],[253,8,0,24],[253,9,0,24],[253,10,0,12],[253,11,0,12],[253,12,0,20],[253,13,0,20],[253,14,0,12],[253,15,0,12],[253,16,0,48],[253,17,0,48],[253,18,0,48],[253,19,0,48],[253,20,0,12],[253,21,0,12],[253,22,0,12],[253,23,0,12],[253,24,0,12],[253,25,0,12],[253,26,0,12],[253,27,0,12],[253,28,0,12],[253,29,0,12],[253,30,0,48],[253,31,2,3],[253,32,0,96],[253,33,0,96],[253,34,0,12],[253,35,0,12],[253,36,0,12],[253,37,0,12],[253,38,0,12],[253,39,0,12],[253,40,0,24],[253,41,0,24],[253,42,0,12],[253,43,0,12],[253,44,0,48],[253,45,0,48],[253,46,0,12],[253,47,0,48],[253,48,0,12],[253,49,0,12],[253,50,0,20],[253,51,0,20],[253,52,0,12],[253,53,0,12],[253,54,0,24],[253,55,0,24],[253,56,0,12],[253,57,0,12],[253,58,0,12],[253,59,0,12],[253,60,0,12],[253,61,0,12],[253,62,2,6],[253,63,2,3],[253,64,3,3],[253,65,3,6],[253,66,0,12],[253,67,0,12],[253,68,0,12],[253,69,0,12],[253,70,0,12],[253,71,0,12],[253,72,0,24],[253,73,0,24],[253,74,0,12],[253,75,0,12],[253,76,0,20],[253,77,0,20],[253,78,0,12],[253,79,0,12],[253,80,0,48],[253,81,0,12],[253,82,0,48],[253,83,0,48],[253,84,0,12],[253,85,0,12],[253,86,0,24],[253,87,0,24],[253,88,0,12],[253,89,0,12],[253,90,0,12],[253,91,0,12],[253,92,0,12],[253,93,0,12],[253,94,0,96],[253,95,0,96],[253,96,3,3],[253,97,0,48],[253,98,0,12],[253,99,0,12],[253,100,0,12],[253,101,0,12],[253,102,0,12],[253,103,0,12],[253,104,0,12],[253,105,0,12],[253,106,0,12],[253,107,0,12],[253,108,0,48],[253,109,0,48],[253,110,0,48],[253,111,0,48],[253,112,0,12],[253,113,0,12],[253,114,0,20],[253,115,0,20],[253,116,0,12],[253,117,0,12],[253,118,0,24],[253,119,0,24],[253,120,0,12],[253,121,0,12],[253,122,0,12],[253,123,0,12],[253,124,3,3],[253,125,2,5],[253,127,2,3],[254,2,0,6],[254,4,0,12],[254,5,0,12],[254,6,0,10],[254,8,0,24],[254,9,0,24],[254,10,0,6],[254,11,0,12],[254,12,0,20],[254,13,0,6],[254,14,0,24],[254,16,0,48],[254,17,0,48],[254,18,0,6],[254,19,0,48],[254,20,0,12],[254,21,0,12],[254,22,0,10],[254,23,0,24],[254,24,0,40],[254,25,0,10],[254,26,0,12],[254,27,0,12],[254,28,0,12],[254,29,0,6],[254,30,0,48],[254,32,0,96],[254,33,0,96],[254,34,0,6],[254,35,0,12],[254,36,0,12],[254,37,0,12],[254,38,0,10],[254,39,0,40],[254,40,0,24],[254,41,0,24],[254,43,0,12],[254,44,0,48],[254,45,0,6],[254,46,0,48],[254,47,0,48],[254,48,0,80],[254,49,0,24],[254,50,0,6],[254,51,0,20],[254,52,0,12],[254,53,0,6],[254,54,0,24],[254,55,0,24],[254,56,0,24],[254,57,0,10],[254,58,0,12],[254,59,0,12],[254,60,0,12],[254,61,0,6],[254,66,0,6],[254,67,0,12],[254,68,0,12],[254,69,0,12],[254,70,0,10],[254,71,0,24],[254,72,0,24],[254,73,0,24],[254,74,0,6],[254,75,0,12],[254,76,0,20],[254,77,0,6],[254,78,0,24],[254,79,0,80],[254,80,0,48],[254,81,0,48],[254,82,0,6],[254,83,0,48],[254,84,0,12],[254,86,0,24],[254,87,0,24],[254,88,0,40],[254,89,0,10],[254,90,0,12],[254,91,0,12],[254,92,0,12],[254,93,0,6],[254,94,0,96],[254,95,0,96],[254,97,0,48],[254,98,0,6],[254,99,0,12],[254,100,0,12],[254,101,0,12],[254,102,0,10],[254,103,0,40],[254,104,0,24],[254,105,0,10],[254,106,0,12],[254,107,0,12],[254,108,0,48],[254,109,0,6],[254,110,0,48],[254,111,0,48],[254,113,0,24],[254,114,0,6],[254,115,0,20],[254,116,0,12],[254,117,0,6],[254,118,0,24],[254,119,0,24],[254,121,0,10],[254,122,0,12],[254,123,0,12],[254,125,0,6],[255,2,0,6],[255,4,0,12],[255,5,0,12],[255,6,0,10],[255,8,0,24],[255,9,0,24],[255,10,0,6],[255,11,0,12],[255,12,0,20],[255,13,0,6],[255,14,0,24],[255,16,0,48],[255,17,0,48],[255,18,0,6],[255,19,0,48],[255,20,0,12],[255,21,0,12],[255,22,0,10],[255,23,0,24],[255,24,0,40],[255,25,0,10],[255,26,0,12],[255,27,0,12],[255,28,0,12],[255,29,0,6],[255,30,0,48],[255,32,0,96],[255,33,0,96],[255,34,0,6],[255,35,0,12],[255,36,0,12],[255,37,0,12],[255,38,0,10],[255,39,0,40],[255,40,0,24],[255,41,0,24],[255,43,0,12],[255,44,0,48],[255,45,0,6],[255,46,0,48],[255,47,0,48],[255,48,0,80],[255,49,0,24],[255,50,0,6],[255,51,0,20],[255,52,0,12],[255,53,0,6],[255,54,0,24],[255,55,0,24],[255,56,0,24],[255,57,0,10],[255,58,0,12],[255,59,0,12],[255,60,0,12],[255,61,0,6],[255,66,0,6],[255,67,0,12],[255,68,0,12],[255,69,0,12],[255,70,0,10],[255,71,0,24],[255,72,0,24],[255,73,0,24],[255,74,0,6],[255,75,0,12],[255,76,0,20],[255,77,0,6],[255,78,0,24],[255,79,0,80],[255,80,0,48],[255,81,0,48],[255,82,0,6],[255,83,0,48],[255,84,0,12],[255,86,0,24],[255,87,0,24],[255,88,0,40],[255,89,0,10],[255,90,0,12],[255,91,0,12],[255,92,0,12],[255,93,0,6],[255,94,0,96],[255,95,0,96],[255,97,0,48],[255,98,0,6],[255,99,0,12],[255,100,0,12],[255,101,0,12],[255,102,0,10],[255,103,0,40],[255,104,0,24],[255,105,0,10],[255,106,0,12],[255,107,0,12],[255,108,0,48],[255,109,0,6],[255,110,0,48],[255,111,0,48],[255,113,0,24],[255,114,0,6],[255,115,0,20],[255,116,0,12],[255,117,0,6],[255,118,0,24],[255,119,0,24],[255,121,0,10],[255,122,0,12],[255,123,0,12],[255,125,0,6]],"survivors":[[0,0],[0,1],[0,3],[0,7],[0,15],[0,31],[0,42],[0,62],[0,63],[0,64],[0,65],[0,85],[0,96],[0,112],[0,120],[0,124],[0,126],[0,127],[1,0],[1,1],[1,3],[1,7],[1,15],[1,31],[1,42],[1,62],[1,63],[1,64],[1,65],[1,85],[1,96],[1,112],[1,120],[1,124],[1,126],[1,127],[2,1],[2,126],[3,0],[3,1],[3,2],[3,3],[3,31],[3,96],[3,124],[3,125],[3,126],[3,127],[7,0],[7,63],[7,64],[7,127],[24,62],[24,65],[25,62],[25,65],[31,0],[31,1],[31,126],[31,127],[36,62],[36,65],[37,62],[37,65],[62,0],[62,63],[62,64],[62,127],[63,0],[63,3],[63,31],[63,32],[63,63],[63,64],[63,95],[63,96],[63,124],[63,127],[64,63],[64,64],[65,63],[65,64],[85,0],[85,127],[90,62],[90,65],[91,62],[91,65],[102,62],[102,65],[103,62],[103,65],[124,0],[124,1],[124,126],[124,127],[125,1],[125,126],[126,0],[126,1],[126,3],[126,31],[126,42],[126,62],[126,63],[126,64],[126,65],[126,85],[126,96],[126,124],[126,126],[126,127],[127,0],[127,1],[127,3],[127,7],[127,15],[127,31],[127,42],[127,62],[127,63],[127,64],[127,65],[127,85],[127,96],[127,112],[127,120],[127,124],[127,126],[127,127],[128,0],[128,1],[128,3],[128,7],[128,15],[128,31],[128,42],[128,62],[128,63],[128,64],[128,65],[128,85],[128,96],[128,112],[128,120],[128,124],[128,126],[128,127],[129,0],[129,1],[129,3],[129,31],[129,42],[129,62],[129,63],[129,64],[129,65],[129,85],[129,96],[129,124],[129,126],[129,127],[130,1],[130,126],[131,0],[131,1],[131,126],[131,127],[152,62],[152,65],[153,62],[153,65],[164,62],[164,65],[165,62],[165,65],[170,0],[170,127],[190,63],[190,64],[191,63],[191,64],[192,0],[192,3],[192,31],[192,32],[192,63],[192,64],[192,95],[192,96],[192,124],[192,127],[193,0],[193,63],[193,64],[193,127],[218,62],[218,65],[219,62],[219,65],[224,0],[224,1],[224,126],[224,127],[230,62],[230,65],[231,62],[231,65],[248,0],[248,63],[248,64],[248,127],[252,0],[252,1],[252,2],[252,3],[252,31],[252,96],[252,124],[252,125],[252,126],[252,127],[253,1],[253,126],[254,0],[254,1],[254,3],[254,7],[254,15],[254,31],[254,42],[254,62],[254,63],[254,64],[254,65],[254,85],[254,96],[254,112],[254,120],[254,124],[254,126],[254,127],[255,0],[255,1],[255,3],[255,7],[255,15],[255,31],[255,42],[255,62],[255,63],[255,64],[255,65],[255,85],[255,96],[255,112],[255,120],[255,124],[255,126],[255,127]]}]}

==> anc/certificate01/verification.json <==
{
  "status": "PASS",
  "scope": "Two-row finite certificate and independent finite checks. Read PROOF.md for the infinite-group theorem and its minimum-period hypothesis.",
  "input_sha256": "726fcb7768d267082ea2c360ef026e7cafa51f6fe12ea587392aeee54b9aa6bc",
  "source_full_certificate_sha256": "214542f16196e373d782893f4e269fb85db43620a782a3a4996732eb9e5d7770",
  "two_row_cases": [
    {
      "half_edges": 3,
      "cycle": true,
      "verified_two_row_witnesses": 60,
      "survivors": 4,
      "patterns": [
        [
          0,
          0
        ],
        [
          0,
          7
        ],
        [
          7,
          0
        ],
        [
          7,
          7
        ]
      ]
    },
    {
      "half_edges": 4,
      "cycle": true,
      "verified_two_row_witnesses": 244,
      "survivors": 12,
      "patterns": [
        [
          0,
          0
        ],
        [
          0,
          5
        ],
        [
          0,
          10
        ],
        [
          0,
          15
        ],
        [
          5,
          0
        ],
        [
          5,
          15
        ],
        [
          10,
          0
        ],
        [
          10,
          15
        ],
        [
          15,
          0
        ],
        [
          15,
          5
        ],
        [
          15,
          10
        ],
        [
          15,
          15
        ]
      ]
    },
    {
      "half_edges": 5,
      "cycle": true,
      "verified_two_row_witnesses": 1020,
      "survivors": 4,
      "patterns": [
        [
          0,
          0
        ],
        [
          0,
          31
        ],
        [
          31,
          0
        ],
        [
          31,
          31
        ]
      ]
    },
    {
      "half_edges": 6,
      "cycle": true,
      "verified_two_row_witnesses": 4092,
      "survivors": 4,
      "patterns": [
        [
          0,
          0
        ],
        [
          0,
          63
        ],
        [
          63,
          0
        ],
        [
          63,
          63
        ]
      ]
    },
    {
      "half_edges": 7,
      "cycle": true,
      "verified_two_row_witnesses": 16380,
      "survivors": 4,
      "patterns": [
        [
          0,
          0
        ],
        [
          0,
          127
        ],
        [
          127,
          0
        ],
        [
          127,
          127
        ]
      ]
    },
    {
      "half_edges": 8,
      "cycle": false,
      "verified_two_row_witnesses": 32508,
      "survivors": 260,
      "trim_counts": [
        260,
        120,
        68,
        40
      ],
      "core": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          7
        ],
        [
          0,
          15
        ],
        [
          0,
          31
        ],
        [
          0,
          42
        ],
        [
          0,
          62
        ],
        [
          0,
          63
        ],
        [
          0,
          64
        ],
        [
          0,
          65
        ],
        [
          0,
          85
        ],
        [
          0,
          96
        ],
        [
          0,
          112
        ],
        [
          0,
          120
        ],
        [
          0,
          124
        ],
        [
          0,
          126
        ],
        [
          0,
          127
        ],
        [
          85,
          0
        ],
        [
          85,
          127
        ],
        [
          170,
          0
        ],
        [
          170,
          127
        ],
        [
          255,
          0
        ],
        [
          255,
          1
        ],
        [
          255,
          3
        ],
        [
          255,
          7
        ],
        [
          255,
          15
        ],
        [
          255,
          31
        ],
        [
          255,
          42
        ],
        [
          255,
          62
        ],
        [
          255,
          63
        ],
        [
          255,
          64
        ],
        [
          255,
          65
        ],
        [
          255,
          85
        ],
        [
          255,
          96
        ],
        [
          255,
          112
        ],
        [
          255,
          120
        ],
        [
          255,
          124
        ],
        [
          255,
          126
        ],
        [
          255,
          127
        ]
      ],
      "trim_rounds": [
        {
          "count": 260,
          "removed": [
            [
              1,
              3
            ],
            [
              1,
              7
            ],
            [
              1,
              31
            ],
            [
              1,
              42
            ],
            [
              1,
              85
            ],
            [
              1,
              96
            ],
            [
              1,
              120
            ],
            [
              1,
              124
            ],
            [
              2,
              1
            ],
            [
              2,
              126
            ],
            [
              3,
              1
            ],
            [
              3,
              2
            ],
            [
              3,
              3
            ],
            [
              3,
              124
            ],
            [
              3,
              125
            ],
            [
              3,
              126
            ],
            [
              7,
              0
            ],
            [
              7,
              63
            ],
            [
              7,
              64
            ],
            [
              7,
              127
            ],
            [
              24,
              62
            ],
            [
              24,
              65
            ],
            [
              25,
              62
            ],
            [
              25,
              65
            ],
            [
              31,
              0
            ],
            [
              31,
              1
            ],
            [
              31,
              126
            ],
            [
              31,
              127
            ],
            [
              36,
              62
            ],
            [
              36,
              65
            ],
            [
              37,
              62
            ],
            [
              37,
              65
            ],
            [
              62,
              63
            ],
            [
              62,
              64
            ],
            [
              63,
              31
            ],
            [
              63,
              32
            ],
            [
              63,
              63
            ],
            [
              63,
              64
            ],
            [
              63,
              95
            ],
            [
              63,
              96
            ],
            [
              64,
              63
            ],
            [
              64,
              64
            ],
            [
              65,
              63
            ],
            [
              65,
              64
            ],
            [
              90,
              62
            ],
            [
              90,
              65
            ],
            [
              91,
              62
            ],
            [
              91,
              65
            ],
            [
              102,
              62
            ],
            [
              102,
              65
            ],
            [
              103,
              62
            ],
            [
              103,
              65
            ],
            [
              124,
              1
            ],
            [
              124,
              126
            ],
            [
              125,
              1
            ],
            [
              125,
              126
            ],
            [
              126,
              3
            ],
            [
              126,
              31
            ],
            [
              126,
              42
            ],
            [
              126,
              85
            ],
            [
              126,
              96
            ],
            [
              126,
              124
            ],
            [
              127,
              3
            ],
            [
              127,
              15
            ],
            [
              127,
              31
            ],
            [
              127,
              42
            ],
            [
              127,
              85
            ],
            [
              127,
              96
            ],
            [
              127,
              112
            ],
            [
              127,
              124
            ],
            [
              128,
              3
            ],
            [
              128,
              15
            ],
            [
              128,
              31
            ],
            [
              128,
              42
            ],
            [
              128,
              85
            ],
            [
              128,
              96
            ],
            [
              128,
              112
            ],
            [
              128,
              124
            ],
            [
              129,
              3
            ],
            [
              129,
              31
            ],
            [
              129,
              42
            ],
            [
              129,
              85
            ],
            [
              129,
              96
            ],
            [
              129,
              124
            ],
            [
              130,
              1
            ],
            [
              130,
              126
            ],
            [
              131,
              1
            ],
            [
              131,
              126
            ],
            [
              152,
              62
            ],
            [
              152,
              65
            ],
            [
              153,
              62
            ],
            [
              153,
              65
            ],
            [
              164,
              62
            ],
            [
              164,
              65
            ],
            [
              165,
              62
            ],
            [
              165,
              65
            ],
            [
              190,
              63
            ],
            [
              190,
              64
            ],
            [
              191,
              63
            ],
            [
              191,
              64
            ],
            [
              192,
              31
            ],
            [
              192,
              32
            ],
            [
              192,
              63
            ],
            [
              192,
              64
            ],
            [
              192,
              95
            ],
            [
              192,
              96
            ],
            [
              193,
              63
            ],
            [
              193,
              64
            ],
            [
              218,
              62
            ],
            [
              218,
              65
            ],
            [
              219,
              62
            ],
            [
              219,
              65
            ],
            [
              224,
              0
            ],
            [
              224,
              1
            ],
            [
              224,
              126
            ],
            [
              224,
              127
            ],
            [
              230,
              62
            ],
            [
              230,
              65
            ],
            [
              231,
              62
            ],
            [
              231,
              65
            ],
            [
              248,
              0
            ],
            [
              248,
              63
            ],
            [
              248,
              64
            ],
            [
              248,
              127
            ],
            [
              252,
              1
            ],
            [
              252,
              2
            ],
            [
              252,
              3
            ],
            [
              252,
              124
            ],
            [
              252,
              125
            ],
            [
              252,
              126
            ],
            [
              253,
              1
            ],
            [
              253,
              126
            ],
            [
              254,
              3
            ],
            [
              254,
              7
            ],
            [
              254,
              31
            ],
            [
              254,
              42
            ],
            [
              254,
              85
            ],
            [
              254,
              96
            ],
            [
              254,
              120
            ],
            [
              254,
              124
            ]
          ]
        },
        {
          "count": 120,
          "removed": [
            [
              1,
              1
            ],
            [
              1,
              62
            ],
            [
              1,
              65
            ],
            [
              1,
              126
            ],
            [
              3,
              0
            ],
            [
              3,
              31
            ],
            [
              3,
              96
            ],
            [
              3,
              127
            ],
            [
              62,
              0
            ],
            [
              62,
              127
            ],
            [
              63,
              0
            ],
            [
              63,
              3
            ],
            [
              63,
              124
            ],
            [
              63,
              127
            ],
            [
              124,
              0
            ],
            [
              124,
              127
            ],
            [
              126,
              1
            ],
            [
              126,
              62
            ],
            [
              126,
              63
            ],
            [
              126,
              64
            ],
            [
              126,
              65
            ],
            [
              126,
              126
            ],
            [
              127,
              62
            ],
            [
              127,
              63
            ],
            [
              127,
              64
            ],
            [
              127,
              65
            ],
            [
              128,
              62
            ],
            [
              128,
              63
            ],
            [
              128,
              64
            ],
            [
              128,
              65
            ],
            [
              129,
              1
            ],
            [
              129,
              62
            ],
            [
              129,
              63
            ],
            [
              129,
              64
            ],
            [
              129,
              65
            ],
            [
              129,
              126
            ],
            [
              131,
              0
            ],
            [
              131,
              127
            ],
            [
              192,
              0
            ],
            [
              192,
              3
            ],
            [
              192,
              124
            ],
            [
              192,
              127
            ],
            [
              193,
              0
            ],
            [
              193,
              127
            ],
            [
              252,
              0
            ],
            [
              252,
              31
            ],
            [
              252,
              96
            ],
            [
              252,
              127
            ],
            [
              254,
              1
            ],
            [
              254,
              62
            ],
            [
              254,
              65
            ],
            [
              254,
              126
            ]
          ]
        },
        {
          "count": 68,
          "removed": [
            [
              1,
              0
            ],
            [
              1,
              15
            ],
            [
              1,
              63
            ],
            [
              1,
              64
            ],
            [
              1,
              112
            ],
            [
              1,
              127
            ],
            [
              126,
              0
            ],
            [
              126,
              127
            ],
            [
              127,
              0
            ],
            [
              127,
              1
            ],
            [
              127,
              7
            ],
            [
              127,
              120
            ],
            [
              127,
              126
            ],
            [
              127,
              127
            ],
            [
              128,
              0
            ],
            [
              128,
              1
            ],
            [
              128,
              7
            ],
            [
              128,
              120
            ],
            [
              128,
              126
            ],
            [
              128,
              127
            ],
            [
              129,
              0
            ],
            [
              129,
              127
            ],
            [
              254,
              0
            ],
            [
              254,
              15
            ],
            [
              254,
              63
            ],
            [
              254,
              64
            ],
            [
              254,
              112
            ],
            [
              254,
              127
            ]
          ]
        },
        {
          "count": 40,
          "removed": []
        }
      ]
    }
  ],
  "square_root_lifts": [
    {
      "root_cycles": [
        [
          0,
          4,
          1,
          5
        ],
        [
          2,
          6,
          3,
          7
        ]
      ],
      "s_d_s_d_inverse_cycles": [
        [
          0,
          4,
          1
        ],
        [
          2,
          3,
          7
        ]
      ],
      "order": 3
    },
    {
      "root_cycles": [
        [
          0,
          4,
          1,
          5
        ],
        [
          2,
          7,
          3,
          6
        ]
      ],
      "s_d_s_d_inverse_cycles": [
        [
          0,
          1,
          5
        ],
        [
          2,
          7,
          6
        ]
      ],
      "order": 3
    },
    {
      "root_cycles": [
        [
          0,
          5,
          1,
          4
        ],
        [
          2,
          6,
          3,
          7
        ]
      ],
      "s_d_s_d_inverse_cycles": [
        [
          1,
          4,
          5
        ],
        [
          2,
          6,
          3
        ]
      ],
      "order": 3
    },
    {
      "root_cycles": [
        [
          0,
          5,
          1,
          4
        ],
        [
          2,
          7,
          3,
          6
        ]
      ],
      "s_d_s_d_inverse_cycles": [
        [
          0,
          5,
          4
        ],
        [
          3,
          6,
          7
        ]
      ],
      "order": 3
    }
  ],
  "diagonal_alignment_checks": [
    {
      "cyclic_order": 4,
      "adjacent_pairing_cases_rejected": 12,
      "diagonal_pairing_cases_admitted": 4
    },
    {
      "cyclic_order": 8,
      "adjacent_pairing_cases_rejected": 720,
      "diagonal_pairing_cases_admitted": 64
    },
    {
      "cyclic_order": 16,
      "adjacent_pairing_cases_rejected": 456960,
      "diagonal_pairing_cases_admitted": 2944
    }
  ]
}

==> anc/certificate01/verify.py <==
#!/usr/bin/env python3
"""Exact verifier for the two-row subcertificate, followed by square-root checks.
Python 3.10+ standard library only; no NumPy, SymPy or permutation-group package.

Each bit of a Python integer encodes ONE binary column on the vertex window.
All 2^(number of vertices) columns are considered. The verifier checks supplied
parity witnesses, not ranks or numerical approximations. Surviving types need
not be certified possible: retaining an extra type would only weaken exclusion.
"""
from __future__ import annotations
import argparse
import hashlib
import json
from pathlib import Path
from collections import Counter


def require(test: bool, message: str) -> None:
    if not test:raise ValueError(message)


def r(i: int, modulus: int|None) -> int:
    ans=i ^ 1
    return ans % modulus if modulus else ans


def s(i: int, modulus: int|None) -> int:
    ans=i-1 if i % 2 == 0 else i+1
    return ans % modulus if modulus else ans


def move(i: int, k: int, modulus: int|None) -> int:
    # Apply (r o s)^k, using the actual two involutions, not endpoint formulas.
    for _ in range(abs(k)):
        i=r(s(i,modulus),modulus) if k >= 0 else s(r(i,modulus),modulus)
    return i


def truth_tables(nvertices: int):
    ncols=1 << nvertices
    full=(1 << ncols)-1
    variables=[]
    for j in range(nvertices):
        block=1 << j
        variables.append((full // ((1 << block)+1)) << block)
    # Deterministic checks of bit-pattern indexing.
    for j in range(nvertices):
        for col in (0,1,(1 << j),ncols-1,ncols//3):
            require(((variables[j] >> col) & 1)==((col >> j)&1),
                    'Truth-table indexing error')
    return full,variables


def family(n: int,cycle: bool,blue: bool,full: int,variables: list[int]):
    nvertices=2*n
    modulus=nvertices if cycle else None
    size=n if (cycle or not blue) else n-1
    maskfull=(1 << size)-1
    groups=[]
    shifts=range(n) if cycle else range(-2*n,2*n+1)
    for k in shifts:
        comparisons=[full]*(size)
        count=0
        for j in range(size):
            a,b=(2*j+1,2*j+2) if blue else (2*j,2*j+1)
            if cycle:a %= modulus;b %= modulus
            a=move(a,k,modulus);b=move(b,k,modulus)
            if 0 <= a < nvertices and 0 <= b < nvertices:
                comparisons[j]=full ^ variables[a] ^ variables[b]
                count+=1
        if count >= 2:groups.append(comparisons)
    allowed=[full]*(1 << size)
    for comparisons in groups:
        inv=[full]*(1 << size)
        for mask in range(1,1 << size):
            bit=mask & -mask
            inv[mask]=inv[mask^bit] & comparisons[bit.bit_length()-1]
        for mask in range(1 << size):
            allowed[mask] &= inv[mask] | inv[mask ^ maskfull]
    original=[]
    representatives=[]
    for j in range(size):
        a,b=(2*j+1,2*j+2) if blue else (2*j,2*j+1)
        if cycle:a %= modulus;b %= modulus
        original.append(full ^ variables[a] ^ variables[b])
        # The generator uses the EVEN endpoint. Explicitly choose it here.
        representatives.append(a if a % 2 == 0 else b)
    fixed=[full]*(1 << size)
    parity=[0]*(1 << size)
    for mask in range(1,1 << size):
        bit=mask & -mask;j=bit.bit_length()-1
        fixed[mask]=fixed[mask ^ bit] & original[j]
        parity[mask]=parity[mask ^ bit] ^ variables[representatives[j]]
    return allowed,fixed,parity


def trim(n: int,patterns: set[tuple[int,int]]):
    # A window has n red bits and n-1 blue bits.
    # Consecutive windows shift by one red/blue cell.
    rm=(1 << (n-1))-1;sm=(1 << (n-2))-1
    def source(e):return (e[0]&rm,e[1]&sm)
    def target(e):return (e[0]>>1,e[1]>>1)
    alive=set(patterns);rounds=[]
    while True:
        indeg=Counter(target(e) for e in alive)
        outdeg=Counter(source(e) for e in alive)
        new={e for e in alive if source(e) in indeg and target(e) in outdeg}
        rounds.append(dict(count=len(alive),removed=sorted(alive-new)))
        if new==alive:return alive,rounds
        alive=new



def verify_two_row(data):
    output=[]
    for case in data['cases']:
        n=case['n']; cycle=case['cycle']
        require((cycle and 3<=n<=7) or (not cycle and n==8),'Case bounds')
        full,variables=truth_tables(2*n)
        ra,rf,rp=family(n,cycle,False,full,variables)
        sa,sf,sp=family(n,cycle,True,full,variables)
        rm=(1<<n)-1; sm=(1<<(n if cycle else n-1))-1
        covered=set()
        for a,b,h,lam in case['rejected']:
            require(lam.bit_count()==2,'Only two-row witnesses are allowed')
            require(0<=a<=rm and 0<=b<=sm and 0<=h<4,'Witness bounds')
            require((a,b) not in covered,'Duplicate rejection')
            covered.add((a,b))
            support=(a,a^rm,b,b^sm)[h]
            require((lam & ~support)==0,'Parity representatives are not in support')
            fixed=(rf[a],rf[a^rm],sf[b],sf[b^sm])[h]
            parity=(rp if h<2 else sp)[lam]
            allowed=ra[a]&sa[b]&fixed
            require((fixed&parity)!=0,'Tautological parity witness')
            require((allowed&parity)==0,'Invalid parity witness')
        kept=set(map(tuple,case['survivors']))
        require(not(kept&covered),'Survivor overlap')
        require(len(kept)+len(covered)==(rm+1)*(sm+1),'Incomplete pattern coverage')
        record={'half_edges':n,'cycle':cycle,'verified_two_row_witnesses':len(covered),'survivors':len(kept)}
        if cycle:
            const={(0,0),(0,sm),(rm,0),(rm,sm)}
            if n==4:
                expected=const|{(a,b) for a in (5,10) for b in (0,15)}|{(a,b) for a in (0,15) for b in (5,10)}
            else: expected=const
            require(kept==expected,'Unexpected cycle survivors')
            record['patterns']=sorted(kept)
        else:
            core,rounds=trim(n,kept)
            record['trim_counts']=[r['count'] for r in rounds]
            record['core']=sorted(core)
            record['trim_rounds']=rounds
            require(record['trim_counts']==[260,120,68,40],'Unexpected pruning')
            require({a for a,b in core}<={0,255,85,170},'Unexpected nonperiodic red pattern')
        print('two-row',n,cycle,'PASS',len(covered),'witnesses',record.get('trim_counts',''),flush=True)
        output.append(record)
    require({(r['half_edges'],r['cycle']) for r in output}=={(n,True) for n in range(3,8)}|{(8,False)},'Missing case')
    require(sum(r['verified_two_row_witnesses'] for r in output)==54304,'Witness total')
    return output


def permutation(n,*cycles):
    p=list(range(n))
    for c in cycles:
        for a,b in zip(c,c[1:]+c[:1]):p[a]=b
    require(sorted(p)==list(range(n)),'Invalid permutation')
    return tuple(p)


def compose(p,q):
    """Left composition: (p q)(i)=p(q(i))."""
    return tuple(p[q[i]] for i in range(len(p)))


def inverse(p):
    q=[0]*len(p)
    for i,j in enumerate(p):q[j]=i
    return tuple(q)


def cycles_of(p):
    seen=set();cycles=[]
    for i in range(len(p)):
        if i in seen:continue
        c=[];j=i
        while j not in seen:
            seen.add(j);c.append(j);j=p[j]
        if len(c)>1:cycles.append(c)
    return cycles


def check_square_root_obstruction():
    from itertools import permutations,product
    from math import lcm
    r=permutation(8,[0,1],[2,3],[4,5],[6,7])
    s=permutation(8,[0,7],[1,2],[3,4],[5,6])
    blocks=[(0,1,4,5),(2,3,6,7)]
    roots=[]
    # Enumerate all permutations preserving each proposed order-four coset,
    # rather than assuming an a priori list of square roots.
    for p0,p1 in product(permutations(blocks[0]),permutations(blocks[1])):
        d=list(range(8))
        for a,b in zip(blocks[0],p0):d[a]=b
        for a,b in zip(blocks[1],p1):d[a]=b
        d=tuple(d)
        if compose(d,d)!=r:continue
        v=compose(s,compose(d,compose(s,inverse(d))))
        cs=cycles_of(v);order=lcm(*(len(c) for c in cs))
        require(order==3,'A square-root lift failed the order-three obstruction')
        require(sorted(map(len,cs))==[3,3],'Unexpected product structure')
        roots.append({'root_cycles':cycles_of(d),'s_d_s_d_inverse_cycles':cs,'order':order})
    require(len(roots)==4,'Square-root coverage')
    print('square-root lifts PASS: all four give two 3-cycles',flush=True)
    return roots


def check_diagonal_alignment():
    # These are consistency checks of a separate algebraic proof. They do not
    # replace the proof for the infinite Pruefer group.
    records=[]
    for M in (4,8,16):
        allbits=(1<<M)-1;epsilon=M//2
        def shift(mask,h):
            h%=M
            return ((mask>>h)|(mask<<(M-h)))&allbits if h else mask
        examined=0;diagonal=0
        for mask in range(1<<M):
            a=mask;b=shift(mask,epsilon)
            if a==b:continue
            for h in range(1,epsilon):
                c=shift(mask,h);d=shift(mask,h+epsilon)
                # Adjacent epsilon pairing in the cyclic ordering [a,b,c,d].
                forbidden=((a^b)|(c^d))&((b^c)|(d^a))
                require(forbidden!=0,'Unexpected admissible adjacent epsilon pairing')
                examined+=1
                # Diagonal epsilon pairing in cyclic ordering [a,c,b,d].
                ok=(((a^c)|(b^d))&((c^b)|(d^a)))==0
                diagonal+=int(ok)
        records.append({'cyclic_order':M,'adjacent_pairing_cases_rejected':examined,'diagonal_pairing_cases_admitted':diagonal})
        print('alignment C_'+str(M),'PASS',examined,'adjacent cases rejected',flush=True)
    return records


def main():
    from datetime import datetime,timezone
    p=Path(__file__).with_name('two_row_witnesses.json')
    raw=p.read_bytes();data=json.loads(raw)
    require(data['format_version']==1,'Format version')
    result={'status':'PASS','scope':'Two-row finite certificate and independent finite checks. Read PROOF.md for the infinite-group theorem and its minimum-period hypothesis.',
            'input_sha256':hashlib.sha256(raw).hexdigest(),
            'source_full_certificate_sha256':data['source_sha256'],
            'two_row_cases':verify_two_row(data),
            'square_root_lifts':check_square_root_obstruction(),
            'diagonal_alignment_checks':check_diagonal_alignment()}
    Path(__file__).with_name('verification.json').write_text(json.dumps(result,indent=2))
    print('PASS: minimum-period finite ingredients verified.',flush=True)

if __name__=='__main__':main()


==> anc/certificate02/README.md <==
# Larger-period finite interactions

## Status

This package proves a **partial theorem**, not the larger-period B-group claim.
Under the exact half-stabilizer hypotheses for a locally quaternion Cayley graph
with exterior period `Pi(T)=A_r`, `r>=2`, every **finite-order** product of two
conjugates of the regular central involution has order 1, 2, or 4. If such a pair
and its four complementary involutory halves are adjoined, the generated group
is a finite 2-group of class at most two and order at most 256.

Infinite products are NOT excluded. Noncommuting order-four pairs are NOT
excluded. No quotient of the original graph by `A_r` is assumed to exist.

## Files

- `PROOF.md`: proof, scope, dependencies and remaining obstruction.
- `components.py`: exact finite alternating-component utilities, adapted from
  the previously supplied `mt_order8_certificate.py`.
- `build_certificate.py`: deterministic generator of the finite certificate.
- `certificate.json`: retained/deleted types and all witnesses used.
- `verify.py`: verifier that does not recompute the pointwise stabilizers;
  it checks the supplied witness permutations, exact group memberships,
  pointwise fixation, commutator/involution conditions and complete type coverage.
- `build.log`, `verify.log`: actual successful runs.
- `SHA256SUMS.txt`: checksums of all other files.

## Reproduce

Python 3.10+ and SymPy are required. In this folder run:

    python verify.py

To regenerate the certificate:

    python build_certificate.py
    python verify.py

The verifier uses exact permutation algorithms. There is no numerical tolerance,
random sampling, or extrapolation from unlisted component sizes.

The finite exclusions are logically conditional on the algebraic inputs in the
proof. They are not a substitute for those proofs and are not a formalization
in a proof assistant. Both programs use SymPy as an algebra implementation.


==> anc/certificate02/SHA256SUMS.txt <==
d5286467344276dcbeeca136758ee5f2871c06f5f4d73e897627ddedb6f8266f  PROOF.md
620658af09336ff6c10dab0ea41dc4515df2199e2d2e21acf417036b1a8d34a7  README.md
8ab0227c362335f725ef4f3c185c4c05b098843b07b87358470d33a2a9b99c1d  build.log
685d48acdd9fc0458912c8e69f4d025892696695ef7e4fac34fea4ee272b4e53  build_certificate.py
a49c92a8203afaa413fbf1dadd05fc1efba42e8ccc41d07bfaf83af0a382d96e  certificate.json
feb1a87225069c2f3c51e7f68b2cc1585c111213360336e2deb01493c9f7e3f3  components.py
5a5906db73b43605b008d0c6073888d7339e5134757085c326916e572f893b90  verify.log
a20a2ad2f61bebda7d00e81d0be3ead2993b8f8edabee240f72d52970de6b378  verify.py


==> anc/certificate02/build.log <==
initial 1 4
initial 2 8
initial 4 16
initial 8 32
stage 0 types 60 degree 680 order 9223372036854775808
u stabilizer 131072 excluded 13
ru stabilizer 131072 excluded 13
w stabilizer 131072 excluded 13
sw stabilizer 131072 excluded 13
stage 1 types 24 degree 168 order 4096
u stabilizer 8 excluded 2
ru stabilizer 8 excluded 2
w stabilizer 8 excluded 2
sw stabilizer 8 excluded 2
stage 2 types 20 degree 104 order 256
u stabilizer 2 excluded 0
ru stabilizer 2 excluded 0
w stabilizer 2 excluded 0
sw stabilizer 2 excluded 0
PASS: 60 -> 24 -> 20; no order-eight component remains.


==> anc/certificate02/build_certificate.py <==
#!/usr/bin/env python3
"""Generate an exact, reproducible cyclic-half-stabilizer certificate.

This finite certificate is NOT a proof of the infinite B-group assertion.
It assumes the algebraic inputs stated in PROOF.md. No sampling is used.
SymPy uses its own product convention; the tests concern membership,
commutation, and involutions, so reversing convention changes no assertion.
"""
from __future__ import annotations
import json, platform, time
from pathlib import Path
from itertools import combinations
import sympy
from sympy.combinatorics import Permutation, PermutationGroup
from components import marked,centralizer_maps,image_mask,is_power_of_two,single_types


def all_types(m):
    zs=centralizer_maps(m)
    single=single_types(m)
    allowed={image_mask(m,row['b'],z) for row in single for z in zs}
    remaining={(b,c) for b in allowed for c in allowed}
    answer=[]
    while remaining:
        b,c=min(remaining)
        remaining-={(image_mask(m,b,z),image_mask(m,c,z,True)) for z in zs}
        group=PermutationGroup(*marked(m,b,c))
        order=int(group.order())
        if is_power_of_two(order):
            answer.append(dict(m=m,b=b,c=c,order=order))
    return answer


def universal(types):
    data=[[] for _ in range(4)];ranges=[];off=0
    for row in types:
        for arr,p in zip(data,marked(row['m'],row['b'],row['c'])):
            arr.extend(off+p(i) for i in range(2*row['m']))
        ranges.append(range(off,off+2*row['m']))
        off+=2*row['m']
    generators=list(map(Permutation,data))
    return PermutationGroup(generators),generators,ranges


def array(g,n):return [int(g(i)) for i in range(n)]


def build():
    initial=[];initial_counts={}
    for m in (1,2,4,8):
        rows=all_types(m);initial+=rows;initial_counts[str(m)]=len(rows)
        print('initial',m,len(rows),flush=True)
    assert initial_counts=={'1':4,'2':8,'4':16,'8':32}
    types=initial;steps=[]
    while True:
        group,gens,ranges=universal(types);r,s,u,w=gens;n=group.degree
        print('stage',len(steps),'types',len(types),'degree',n,
              'order',group.order(),flush=True)
        killed=set();records=[]
        for name,half in [('u',u),('ru',r*u),('w',w),('sw',s*w)]:
            fixed=[i for i in range(n) if half(i)==i]
            stabilizer=group.pointwise_stabilizer(fixed)
            tests=[]
            for a,b in combinations(stabilizer.generators,2):
                z=(~a)*(~b)*a*b
                if not z.is_Identity:
                    tests.append(('commutator',z,dict(a=array(a,n),b=array(b,n))))
            involutions=[]
            if stabilizer.is_abelian and stabilizer.order()<=4096:
                for z in stabilizer.generate_schreier_sims():
                    if not z.is_Identity and (z*z).is_Identity:involutions.append(z)
            else:
                for a in stabilizer.generators:
                    order=int(a.order())
                    if order>1:involutions.append(a**(order//2))
            for z in involutions:
                assert (z*z).is_Identity
                tests.append(('involution',z,dict(z=array(z,n))))
            used={};witnesses=[]
            for j,ran in enumerate(ranges):
                for tid,(kind,z,proof) in enumerate(tests):
                    if kind=='commutator':
                        fails=any(z(i)!=i for i in ran)
                    else:
                        fails=(any(z(i)!=i for i in ran) and
                               any(z(i)!=half(i) for i in ran))
                    if fails:
                        used[tid]=dict(kind=kind,**proof)
                        witnesses.append(dict(type_index=j,test_id=tid))
                        killed.add(j)
                        break
            records.append(dict(half=name,stabilizer_order=int(stabilizer.order()),
                                tests=used,witnesses=witnesses))
            print(name,'stabilizer',stabilizer.order(),'excluded',len(witnesses),flush=True)
        steps.append(dict(types=types,degree=n,group_order=int(group.order()),
                          records=records,deleted=sorted(killed)))
        if not killed:break
        types=[row for j,row in enumerate(types) if j not in killed]
    assert [len(s['types']) for s in steps]==[60,24,20]
    assert [s['group_order'] for s in steps]==[2**63,4096,256]
    assert all(row['m']<=4 for row in types)
    final,gens,_=universal(types)
    assert [int(x.order()) for x in final.lower_central_series()]==[256,16,1]
    data=dict(description='Finite cyclic-half-stabilizer certificate; not ID or B-group proof.',
              python=platform.python_version(),sympy=sympy.__version__,
              initial_counts=initial_counts,initial=initial,steps=steps,
              survivors=types,final_order=int(final.order()),
              final_lower_central_orders=[int(x.order()) for x in final.lower_central_series()])
    Path(__file__).with_name('certificate.json').write_text(json.dumps(data,indent=2))
    print('PASS: 60 -> 24 -> 20; no order-eight component remains.',flush=True)

if __name__=='__main__':build()


==> anc/certificate02/certificate.json <==
{
  "description": "Finite cyclic-half-stabilizer certificate; not ID or B-group proof.",
  "python": "3.13.5",
  "sympy": "1.14.0",
  "initial_counts": {
    "1": 4,
    "2": 8,
    "4": 16,
    "8": 32
  },
  "initial": [
    {
      "m": 1,
      "b": 0,
      "c": 0,
      "order": 2
    },
    {
      "m": 1,
      "b": 0,
      "c": 1,
      "order": 2
    },
    {
      "m": 1,
      "b": 1,
      "c": 0,
      "order": 2
    },
    {
      "m": 1,
      "b": 1,
      "c": 1,
      "order": 2
    },
    {
      "m": 2,
      "b": 0,
      "c": 0,
      "order": 4
    },
    {
      "m": 2,
      "b": 0,
      "c": 1,
      "order": 8
    },
    {
      "m": 2,
      "b": 0,
      "c": 3,
      "order": 4
    },
    {
      "m": 2,
      "b": 1,
      "c": 0,
      "order": 8
    },
    {
      "m": 2,
      "b": 1,
      "c": 3,
      "order": 8
    },
    {
      "m": 2,
      "b": 3,
      "c": 0,
      "order": 4
    },
    {
      "m": 2,
      "b": 3,
      "c": 1,
      "order": 8
    },
    {
      "m": 2,
      "b": 3,
      "c": 3,
      "order": 4
    },
    {
      "m": 4,
      "b": 0,
      "c": 0,
      "order": 8
    },
    {
      "m": 4,
      "b": 0,
      "c": 1,
      "order": 128
    },
    {
      "m": 4,
      "b": 0,
      "c": 5,
      "order": 32
    },
    {
      "m": 4,
      "b": 0,
      "c": 7,
      "order": 128
    },
    {
      "m": 4,
      "b": 0,
      "c": 15,
      "order": 8
    },
    {
      "m": 4,
      "b": 1,
      "c": 0,
      "order": 128
    },
    {
      "m": 4,
      "b": 1,
      "c": 15,
      "order": 128
    },
    {
      "m": 4,
      "b": 5,
      "c": 0,
      "order": 32
    },
    {
      "m": 4,
      "b": 5,
      "c": 15,
      "order": 32
    },
    {
      "m": 4,
      "b": 7,
      "c": 0,
      "order": 128
    },
    {
      "m": 4,
      "b": 7,
      "c": 15,
      "order": 128
    },
    {
      "m": 4,
      "b": 15,
      "c": 0,
      "order": 8
    },
    {
      "m": 4,
      "b": 15,
      "c": 1,
      "order": 128
    },
    {
      "m": 4,
      "b": 15,
      "c": 5,
      "order": 32
    },
    {
      "m": 4,
      "b": 15,
      "c": 7,
      "order": 128
    },
    {
      "m": 4,
      "b": 15,
      "c": 15,
      "order": 8
    },
    {
      "m": 8,
      "b": 0,
      "c": 0,
      "order": 16
    },
    {
      "m": 8,
      "b": 0,
      "c": 1,
      "order": 4096
    },
    {
      "m": 8,
      "b": 0,
      "c": 17,
      "order": 256
    },
    {
      "m": 8,
      "b": 0,
      "c": 21,
      "order": 4096
    },
    {
      "m": 8,
      "b": 0,
      "c": 85,
      "order": 128
    },
    {
      "m": 8,
      "b": 0,
      "c": 87,
      "order": 4096
    },
    {
      "m": 8,
      "b": 0,
      "c": 119,
      "order": 256
    },
    {
      "m": 8,
      "b": 0,
      "c": 127,
      "order": 4096
    },
    {
      "m": 8,
      "b": 0,
      "c": 255,
      "order": 16
    },
    {
      "m": 8,
      "b": 1,
      "c": 0,
      "order": 4096
    },
    {
      "m": 8,
      "b": 1,
      "c": 255,
      "order": 4096
    },
    {
      "m": 8,
      "b": 17,
      "c": 0,
      "order": 256
    },
    {
      "m": 8,
      "b": 17,
      "c": 255,
      "order": 256
    },
    {
      "m": 8,
      "b": 21,
      "c": 0,
      "order": 4096
    },
    {
      "m": 8,
      "b": 21,
      "c": 255,
      "order": 4096
    },
    {
      "m": 8,
      "b": 85,
      "c": 0,
      "order": 128
    },
    {
      "m": 8,
      "b": 85,
      "c": 255,
      "order": 128
    },
    {
      "m": 8,
      "b": 87,
      "c": 0,
      "order": 4096
    },
    {
      "m": 8,
      "b": 87,
      "c": 255,
      "order": 4096
    },
    {
      "m": 8,
      "b": 119,
      "c": 0,
      "order": 256
    },
    {
      "m": 8,
      "b": 119,
      "c": 255,
      "order": 256
    },
    {
      "m": 8,
      "b": 127,
      "c": 0,
      "order": 4096
    },
    {
      "m": 8,
      "b": 127,
      "c": 255,
      "order": 4096
    },
    {
      "m": 8,
      "b": 255,
      "c": 0,
      "order": 16
    },
    {
      "m": 8,
      "b": 255,
      "c": 1,
      "order": 4096
    },
    {
      "m": 8,
      "b": 255,
      "c": 17,
      "order": 256
    },
    {
      "m": 8,
      "b": 255,
      "c": 21,
      "order": 4096
    },
    {
      "m": 8,
      "b": 255,
      "c": 85,
      "order": 128
    },
    {
      "m": 8,
      "b": 255,
      "c": 87,
      "order": 4096
    },
    {
      "m": 8,
      "b": 255,
      "c": 119,
      "order": 256
    },
    {
      "m": 8,
      "b": 255,
      "c": 127,
      "order": 4096
    },
    {
      "m": 8,
      "b": 255,
      "c": 255,
      "order": 16
    }
  ],
  "steps": [
    {
      "types": [
        {
          "m": 1,
          "b": 0,
          "c": 0,
          "order": 2
        },
        {
          "m": 1,
          "b": 0,
          "c": 1,
          "order": 2
        },
        {
          "m": 1,
          "b": 1,
          "c": 0,
          "order": 2
        },
        {
          "m": 1,
          "b": 1,
          "c": 1,
          "order": 2
        },
        {
          "m": 2,
          "b": 0,
          "c": 0,
          "order": 4
        },
        {
          "m": 2,
          "b": 0,
          "c": 1,
          "order": 8
        },
        {
          "m": 2,
          "b": 0,
          "c": 3,
          "order": 4
        },
        {
          "m": 2,
          "b": 1,
          "c": 0,
          "order": 8
        },
        {
          "m": 2,
          "b": 1,
          "c": 3,
          "order": 8
        },
        {
          "m": 2,
          "b": 3,
          "c": 0,
          "order": 4
        },
        {
          "m": 2,
          "b": 3,
          "c": 1,
          "order": 8
        },
        {
          "m": 2,
          "b": 3,
          "c": 3,
          "order": 4
        },
        {
          "m": 4,
          "b": 0,
          "c": 0,
          "order": 8
        },
        {
          "m": 4,
          "b": 0,
          "c": 1,
          "order": 128
        },
        {
          "m": 4,
          "b": 0,
          "c": 5,
          "order": 32
        },
        {
          "m": 4,
          "b": 0,
          "c": 7,
          "order": 128
        },
        {
          "m": 4,
          "b": 0,
          "c": 15,
          "order": 8
        },
        {
          "m": 4,
          "b": 1,
          "c": 0,
          "order": 128
        },
        {
          "m": 4,
          "b": 1,
          "c": 15,
          "order": 128
        },
        {
          "m": 4,
          "b": 5,
          "c": 0,
          "order": 32
        },
        {
          "m": 4,
          "b": 5,
          "c": 15,
          "order": 32
        },
        {
          "m": 4,
          "b": 7,
          "c": 0,
          "order": 128
        },
        {
          "m": 4,
          "b": 7,
          "c": 15,
          "order": 128
        },
        {
          "m": 4,
          "b": 15,
          "c": 0,
          "order": 8
        },
        {
          "m": 4,
          "b": 15,
          "c": 1,
          "order": 128
        },
        {
          "m": 4,
          "b": 15,
          "c": 5,
          "order": 32
        },
        {
          "m": 4,
          "b": 15,
          "c": 7,
          "order": 128
        },
        {
          "m": 4,
          "b": 15,
          "c": 15,
          "order": 8
        },
        {
          "m": 8,
          "b": 0,
          "c": 0,
          "order": 16
        },
        {
          "m": 8,
          "b": 0,
          "c": 1,
          "order": 4096
        },
        {
          "m": 8,
          "b": 0,
          "c": 17,
          "order": 256
        },
        {
          "m": 8,
          "b": 0,
          "c": 21,
          "order": 4096
        },
        {
          "m": 8,
          "b": 0,
          "c": 85,
          "order": 128
        },
        {
          "m": 8,
          "b": 0,
          "c": 87,
          "order": 4096
        },
        {
          "m": 8,
          "b": 0,
          "c": 119,
          "order": 256
        },
        {
          "m": 8,
          "b": 0,
          "c": 127,
          "order": 4096
        },
        {
          "m": 8,
          "b": 0,
          "c": 255,
          "order": 16
        },
        {
          "m": 8,
          "b": 1,
          "c": 0,
          "order": 4096
        },
        {
          "m": 8,
          "b": 1,
          "c": 255,
          "order": 4096
        },
        {
          "m": 8,
          "b": 17,
          "c": 0,
          "order": 256
        },
        {
          "m": 8,
          "b": 17,
          "c": 255,
          "order": 256
        },
        {
          "m": 8,
          "b": 21,
          "c": 0,
          "order": 4096
        },
        {
          "m": 8,
          "b": 21,
          "c": 255,
          "order": 4096
        },
        {
          "m": 8,
          "b": 85,
          "c": 0,
          "order": 128
        },
        {
          "m": 8,
          "b": 85,
          "c": 255,
          "order": 128
        },
        {
          "m": 8,
          "b": 87,
          "c": 0,
          "order": 4096
        },
        {
          "m": 8,
          "b": 87,
          "c": 255,
          "order": 4096
        },
        {
          "m": 8,
          "b": 119,
          "c": 0,
          "order": 256
        },
        {
          "m": 8,
          "b": 119,
          "c": 255,
          "order": 256
        },
        {
          "m": 8,
          "b": 127,
          "c": 0,
          "order": 4096
        },
        {
          "m": 8,
          "b": 127,
          "c": 255,
          "order": 4096
        },
        {
          "m": 8,
          "b": 255,
          "c": 0,
          "order": 16
        },
        {
          "m": 8,
          "b": 255,
          "c": 1,
          "order": 4096
        },
        {
          "m": 8,
          "b": 255,
          "c": 17,
          "order": 256
        },
        {
          "m": 8,
          "b": 255,
          "c": 21,
          "order": 4096
        },
        {
          "m": 8,
          "b": 255,
          "c": 85,
          "order": 128
        },
        {
          "m": 8,
          "b": 255,
          "c": 87,
          "order": 4096
        },
        {
          "m": 8,
          "b": 255,
          "c": 119,
          "order": 256
        },
        {
          "m": 8,
          "b": 255,
          "c": 127,
          "order": 4096
        },
        {
          "m": 8,
          "b": 255,
          "c": 255,
          "order": 16
        }
      ],
      "degree": 680,
      "group_order": 9223372036854775808,
      "records": [
        {
          "half": "u",
          "stabilizer_order": 131072,
          "tests": {
            "8": {
              "kind": "commutator",
              "a": [
                0,
                1,
                2,
                3,
                5,
                4,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                21,
                20,
                22,
                23,
                25,
                24,
                26,
                27,
                29,
                28,
                31,
                30,
                33,
                32,
                35,
                34,
                37,
                36,
                39,
                38,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                81,
                80,
                82,
                83,
                84,
                85,
                86,
                87,
                89,
                88,
                90,
                91,
                92,
                93,
                94,
                95,
                97,
                96,
                98,
                99,
                101,
                100,
                102,
                103,
                105,
                104,
                106,
                107,
                109,
                108,
                110,
                111,
                113,
                112,
                115,
                114,
                117,
                116,
                118,
                119,
                121,
                120,
                123,
                122,
                125,
                124,
                126,
                127,
                129,
                128,
                131,
                130,
                133,
                132,
                135,
                134,
                137,
                136,
                139,
                138,
                141,
                140,
                143,
                142,
                145,
                144,
                147,
                146,
                149,
                148,
                151,
                150,
                153,
                152,
                155,
                154,
                157,
                156,
                159,
                158,
                161,
                160,
                163,
                162,
                165,
                164,
                167,
                166,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                313,
                312,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                329,
                328,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                345,
                344,
                346,
                347,
                348,
                349,
                350,
                351,
                353,
                352,
                354,
                355,
                356,
                357,
                358,
                359,
                361,
                360,
                362,
                363,
                364,
                365,
                366,
                367,
                369,
                368,
                370,
                371,
                372,
                373,
                374,
                375,
                377,
                376,
                378,
                379,
                381,
                380,
                382,
                383,
                385,
                384,
                386,
                387,
                388,
                389,
                390,
                391,
                393,
                392,
                394,
                395,
                397,
                396,
                398,
                399,
                401,
                400,
                402,
                403,
                404,
                405,
                406,
                407,
                409,
                408,
                410,
                411,
                413,
                412,
                414,
                415,
                417,
                416,
                418,
                419,
                421,
                420,
                422,
                423,
                425,
                424,
                426,
                427,
                429,
                428,
                430,
                431,
                433,
                432,
                434,
                435,
                437,
                436,
                438,
                439,
                441,
                440,
                443,
                442,
                445,
                444,
                446,
                447,
                449,
                448,
                450,
                451,
                453,
                452,
                454,
                455,
                457,
                456,
                459,
                458,
                461,
                460,
                462,
                463,
                465,
                464,
                466,
                467,
                469,
                468,
                470,
                471,
                473,
                472,
                475,
                474,
                477,
                476,
                478,
                479,
                481,
                480,
                483,
                482,
                485,
                484,
                486,
                487,
                489,
                488,
                491,
                490,
                493,
                492,
                494,
                495,
                497,
                496,
                499,
                498,
                501,
                500,
                502,
                503,
                505,
                504,
                507,
                506,
                509,
                508,
                511,
                510,
                513,
                512,
                515,
                514,
                517,
                516,
                518,
                519,
                521,
                520,
                523,
                522,
                525,
                524,
                527,
                526,
                529,
                528,
                531,
                530,
                533,
                532,
                534,
                535,
                537,
                536,
                539,
                538,
                541,
                540,
                543,
                542,
                545,
                544,
                547,
                546,
                549,
                548,
                551,
                550,
                553,
                552,
                555,
                554,
                557,
                556,
                559,
                558,
                561,
                560,
                563,
                562,
                565,
                564,
                567,
                566,
                569,
                568,
                571,
                570,
                573,
                572,
                575,
                574,
                577,
                576,
                579,
                578,
                581,
                580,
                583,
                582,
                585,
                584,
                587,
                586,
                589,
                588,
                591,
                590,
                593,
                592,
                595,
                594,
                597,
                596,
                599,
                598,
                601,
                600,
                603,
                602,
                605,
                604,
                607,
                606,
                609,
                608,
                611,
                610,
                613,
                612,
                615,
                614,
                617,
                616,
                619,
                618,
                621,
                620,
                623,
                622,
                625,
                624,
                627,
                626,
                629,
                628,
                631,
                630,
                633,
                632,
                635,
                634,
                637,
                636,
                639,
                638,
                641,
                640,
                643,
                642,
                645,
                644,
                647,
                646,
                649,
                648,
                651,
                650,
                653,
                652,
                655,
                654,
                657,
                656,
                659,
                658,
                661,
                660,
                663,
                662,
                665,
                664,
                667,
                666,
                669,
                668,
                671,
                670,
                673,
                672,
                675,
                674,
                677,
                676,
                679,
                678
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                138,
                137,
                139,
                140,
                142,
                141,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                158,
                157,
                155,
                156,
                154,
                153,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                554,
                553,
                555,
                556,
                566,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                557,
                567,
                568,
                570,
                569,
                571,
                572,
                582,
                581,
                575,
                576,
                578,
                577,
                579,
                580,
                574,
                573,
                583,
                584,
                593,
                585,
                587,
                588,
                597,
                598,
                591,
                592,
                594,
                586,
                595,
                596,
                590,
                589,
                599,
                600,
                609,
                610,
                603,
                604,
                613,
                614,
                607,
                608,
                601,
                602,
                611,
                612,
                605,
                606,
                615,
                616,
                625,
                626,
                620,
                619,
                629,
                630,
                623,
                624,
                622,
                621,
                628,
                627,
                618,
                617,
                631,
                632,
                646,
                645,
                635,
                636,
                642,
                641,
                639,
                640,
                638,
                637,
                643,
                644,
                634,
                633,
                647,
                648,
                649,
                661,
                660,
                659,
                653,
                657,
                655,
                656,
                654,
                658,
                652,
                651,
                650,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "7": {
              "kind": "commutator",
              "a": [
                0,
                1,
                2,
                3,
                5,
                4,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                21,
                20,
                22,
                23,
                25,
                24,
                26,
                27,
                29,
                28,
                31,
                30,
                33,
                32,
                35,
                34,
                37,
                36,
                39,
                38,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                81,
                80,
                82,
                83,
                84,
                85,
                86,
                87,
                89,
                88,
                90,
                91,
                92,
                93,
                94,
                95,
                97,
                96,
                98,
                99,
                101,
                100,
                102,
                103,
                105,
                104,
                106,
                107,
                109,
                108,
                110,
                111,
                113,
                112,
                115,
                114,
                117,
                116,
                118,
                119,
                121,
                120,
                123,
                122,
                125,
                124,
                126,
                127,
                129,
                128,
                131,
                130,
                133,
                132,
                135,
                134,
                137,
                136,
                139,
                138,
                141,
                140,
                143,
                142,
                145,
                144,
                147,
                146,
                149,
                148,
                151,
                150,
                153,
                152,
                155,
                154,
                157,
                156,
                159,
                158,
                161,
                160,
                163,
                162,
                165,
                164,
                167,
                166,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                313,
                312,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                329,
                328,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                345,
                344,
                346,
                347,
                348,
                349,
                350,
                351,
                353,
                352,
                354,
                355,
                356,
                357,
                358,
                359,
                361,
                360,
                362,
                363,
                364,
                365,
                366,
                367,
                369,
                368,
                370,
                371,
                372,
                373,
                374,
                375,
                377,
                376,
                378,
                379,
                381,
                380,
                382,
                383,
                385,
                384,
                386,
                387,
                388,
                389,
                390,
                391,
                393,
                392,
                394,
                395,
                397,
                396,
                398,
                399,
                401,
                400,
                402,
                403,
                404,
                405,
                406,
                407,
                409,
                408,
                410,
                411,
                413,
                412,
                414,
                415,
                417,
                416,
                418,
                419,
                421,
                420,
                422,
                423,
                425,
                424,
                426,
                427,
                429,
                428,
                430,
                431,
                433,
                432,
                434,
                435,
                437,
                436,
                438,
                439,
                441,
                440,
                443,
                442,
                445,
                444,
                446,
                447,
                449,
                448,
                450,
                451,
                453,
                452,
                454,
                455,
                457,
                456,
                459,
                458,
                461,
                460,
                462,
                463,
                465,
                464,
                466,
                467,
                469,
                468,
                470,
                471,
                473,
                472,
                475,
                474,
                477,
                476,
                478,
                479,
                481,
                480,
                483,
                482,
                485,
                484,
                486,
                487,
                489,
                488,
                491,
                490,
                493,
                492,
                494,
                495,
                497,
                496,
                499,
                498,
                501,
                500,
                502,
                503,
                505,
                504,
                507,
                506,
                509,
                508,
                511,
                510,
                513,
                512,
                515,
                514,
                517,
                516,
                518,
                519,
                521,
                520,
                523,
                522,
                525,
                524,
                527,
                526,
                529,
                528,
                531,
                530,
                533,
                532,
                534,
                535,
                537,
                536,
                539,
                538,
                541,
                540,
                543,
                542,
                545,
                544,
                547,
                546,
                549,
                548,
                551,
                550,
                553,
                552,
                555,
                554,
                557,
                556,
                559,
                558,
                561,
                560,
                563,
                562,
                565,
                564,
                567,
                566,
                569,
                568,
                571,
                570,
                573,
                572,
                575,
                574,
                577,
                576,
                579,
                578,
                581,
                580,
                583,
                582,
                585,
                584,
                587,
                586,
                589,
                588,
                591,
                590,
                593,
                592,
                595,
                594,
                597,
                596,
                599,
                598,
                601,
                600,
                603,
                602,
                605,
                604,
                607,
                606,
                609,
                608,
                611,
                610,
                613,
                612,
                615,
                614,
                617,
                616,
                619,
                618,
                621,
                620,
                623,
                622,
                625,
                624,
                627,
                626,
                629,
                628,
                631,
                630,
                633,
                632,
                635,
                634,
                637,
                636,
                639,
                638,
                641,
                640,
                643,
                642,
                645,
                644,
                647,
                646,
                649,
                648,
                651,
                650,
                653,
                652,
                655,
                654,
                657,
                656,
                659,
                658,
                661,
                660,
                663,
                662,
                665,
                664,
                667,
                666,
                669,
                668,
                671,
                670,
                673,
                672,
                675,
                674,
                677,
                676,
                679,
                678
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                444,
                442,
                443,
                441,
                445,
                446,
                447,
                448,
                452,
                450,
                451,
                449,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                516,
                506,
                507,
                513,
                509,
                510,
                511,
                512,
                508,
                514,
                515,
                505,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                620,
                619,
                621,
                622,
                623,
                624,
                625,
                626,
                628,
                627,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                660,
                659,
                653,
                654,
                655,
                656,
                657,
                658,
                652,
                651,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "5": {
              "kind": "commutator",
              "a": [
                0,
                1,
                2,
                3,
                5,
                4,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                21,
                20,
                22,
                23,
                25,
                24,
                26,
                27,
                29,
                28,
                31,
                30,
                33,
                32,
                35,
                34,
                37,
                36,
                39,
                38,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                81,
                80,
                82,
                83,
                84,
                85,
                86,
                87,
                89,
                88,
                90,
                91,
                92,
                93,
                94,
                95,
                97,
                96,
                98,
                99,
                101,
                100,
                102,
                103,
                105,
                104,
                106,
                107,
                109,
                108,
                110,
                111,
                113,
                112,
                115,
                114,
                117,
                116,
                118,
                119,
                121,
                120,
                123,
                122,
                125,
                124,
                126,
                127,
                129,
                128,
                131,
                130,
                133,
                132,
                135,
                134,
                137,
                136,
                139,
                138,
                141,
                140,
                143,
                142,
                145,
                144,
                147,
                146,
                149,
                148,
                151,
                150,
                153,
                152,
                155,
                154,
                157,
                156,
                159,
                158,
                161,
                160,
                163,
                162,
                165,
                164,
                167,
                166,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                313,
                312,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                329,
                328,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                345,
                344,
                346,
                347,
                348,
                349,
                350,
                351,
                353,
                352,
                354,
                355,
                356,
                357,
                358,
                359,
                361,
                360,
                362,
                363,
                364,
                365,
                366,
                367,
                369,
                368,
                370,
                371,
                372,
                373,
                374,
                375,
                377,
                376,
                378,
                379,
                381,
                380,
                382,
                383,
                385,
                384,
                386,
                387,
                388,
                389,
                390,
                391,
                393,
                392,
                394,
                395,
                397,
                396,
                398,
                399,
                401,
                400,
                402,
                403,
                404,
                405,
                406,
                407,
                409,
                408,
                410,
                411,
                413,
                412,
                414,
                415,
                417,
                416,
                418,
                419,
                421,
                420,
                422,
                423,
                425,
                424,
                426,
                427,
                429,
                428,
                430,
                431,
                433,
                432,
                434,
                435,
                437,
                436,
                438,
                439,
                441,
                440,
                443,
                442,
                445,
                444,
                446,
                447,
                449,
                448,
                450,
                451,
                453,
                452,
                454,
                455,
                457,
                456,
                459,
                458,
                461,
                460,
                462,
                463,
                465,
                464,
                466,
                467,
                469,
                468,
                470,
                471,
                473,
                472,
                475,
                474,
                477,
                476,
                478,
                479,
                481,
                480,
                483,
                482,
                485,
                484,
                486,
                487,
                489,
                488,
                491,
                490,
                493,
                492,
                494,
                495,
                497,
                496,
                499,
                498,
                501,
                500,
                502,
                503,
                505,
                504,
                507,
                506,
                509,
                508,
                511,
                510,
                513,
                512,
                515,
                514,
                517,
                516,
                518,
                519,
                521,
                520,
                523,
                522,
                525,
                524,
                527,
                526,
                529,
                528,
                531,
                530,
                533,
                532,
                534,
                535,
                537,
                536,
                539,
                538,
                541,
                540,
                543,
                542,
                545,
                544,
                547,
                546,
                549,
                548,
                551,
                550,
                553,
                552,
                555,
                554,
                557,
                556,
                559,
                558,
                561,
                560,
                563,
                562,
                565,
                564,
                567,
                566,
                569,
                568,
                571,
                570,
                573,
                572,
                575,
                574,
                577,
                576,
                579,
                578,
                581,
                580,
                583,
                582,
                585,
                584,
                587,
                586,
                589,
                588,
                591,
                590,
                593,
                592,
                595,
                594,
                597,
                596,
                599,
                598,
                601,
                600,
                603,
                602,
                605,
                604,
                607,
                606,
                609,
                608,
                611,
                610,
                613,
                612,
                615,
                614,
                617,
                616,
                619,
                618,
                621,
                620,
                623,
                622,
                625,
                624,
                627,
                626,
                629,
                628,
                631,
                630,
                633,
                632,
                635,
                634,
                637,
                636,
                639,
                638,
                641,
                640,
                643,
                642,
                645,
                644,
                647,
                646,
                649,
                648,
                651,
                650,
                653,
                652,
                655,
                654,
                657,
                656,
                659,
                658,
                661,
                660,
                663,
                662,
                665,
                664,
                667,
                666,
                669,
                668,
                671,
                670,
                673,
                672,
                675,
                674,
                677,
                676,
                679,
                678
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                460,
                458,
                459,
                457,
                461,
                462,
                463,
                464,
                468,
                466,
                467,
                465,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                532,
                522,
                523,
                529,
                525,
                526,
                527,
                528,
                524,
                530,
                531,
                521,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                620,
                619,
                621,
                622,
                623,
                624,
                625,
                626,
                628,
                627,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                660,
                659,
                653,
                654,
                655,
                656,
                657,
                658,
                652,
                651,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "1": {
              "kind": "commutator",
              "a": [
                0,
                1,
                2,
                3,
                5,
                4,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                21,
                20,
                22,
                23,
                25,
                24,
                26,
                27,
                29,
                28,
                31,
                30,
                33,
                32,
                35,
                34,
                37,
                36,
                39,
                38,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                81,
                80,
                82,
                83,
                84,
                85,
                86,
                87,
                89,
                88,
                90,
                91,
                92,
                93,
                94,
                95,
                97,
                96,
                98,
                99,
                101,
                100,
                102,
                103,
                105,
                104,
                106,
                107,
                109,
                108,
                110,
                111,
                113,
                112,
                115,
                114,
                117,
                116,
                118,
                119,
                121,
                120,
                123,
                122,
                125,
                124,
                126,
                127,
                129,
                128,
                131,
                130,
                133,
                132,
                135,
                134,
                137,
                136,
                139,
                138,
                141,
                140,
                143,
                142,
                145,
                144,
                147,
                146,
                149,
                148,
                151,
                150,
                153,
                152,
                155,
                154,
                157,
                156,
                159,
                158,
                161,
                160,
                163,
                162,
                165,
                164,
                167,
                166,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                313,
                312,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                329,
                328,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                345,
                344,
                346,
                347,
                348,
                349,
                350,
                351,
                353,
                352,
                354,
                355,
                356,
                357,
                358,
                359,
                361,
                360,
                362,
                363,
                364,
                365,
                366,
                367,
                369,
                368,
                370,
                371,
                372,
                373,
                374,
                375,
                377,
                376,
                378,
                379,
                381,
                380,
                382,
                383,
                385,
                384,
                386,
                387,
                388,
                389,
                390,
                391,
                393,
                392,
                394,
                395,
                397,
                396,
                398,
                399,
                401,
                400,
                402,
                403,
                404,
                405,
                406,
                407,
                409,
                408,
                410,
                411,
                413,
                412,
                414,
                415,
                417,
                416,
                418,
                419,
                421,
                420,
                422,
                423,
                425,
                424,
                426,
                427,
                429,
                428,
                430,
                431,
                433,
                432,
                434,
                435,
                437,
                436,
                438,
                439,
                441,
                440,
                443,
                442,
                445,
                444,
                446,
                447,
                449,
                448,
                450,
                451,
                453,
                452,
                454,
                455,
                457,
                456,
                459,
                458,
                461,
                460,
                462,
                463,
                465,
                464,
                466,
                467,
                469,
                468,
                470,
                471,
                473,
                472,
                475,
                474,
                477,
                476,
                478,
                479,
                481,
                480,
                483,
                482,
                485,
                484,
                486,
                487,
                489,
                488,
                491,
                490,
                493,
                492,
                494,
                495,
                497,
                496,
                499,
                498,
                501,
                500,
                502,
                503,
                505,
                504,
                507,
                506,
                509,
                508,
                511,
                510,
                513,
                512,
                515,
                514,
                517,
                516,
                518,
                519,
                521,
                520,
                523,
                522,
                525,
                524,
                527,
                526,
                529,
                528,
                531,
                530,
                533,
                532,
                534,
                535,
                537,
                536,
                539,
                538,
                541,
                540,
                543,
                542,
                545,
                544,
                547,
                546,
                549,
                548,
                551,
                550,
                553,
                552,
                555,
                554,
                557,
                556,
                559,
                558,
                561,
                560,
                563,
                562,
                565,
                564,
                567,
                566,
                569,
                568,
                571,
                570,
                573,
                572,
                575,
                574,
                577,
                576,
                579,
                578,
                581,
                580,
                583,
                582,
                585,
                584,
                587,
                586,
                589,
                588,
                591,
                590,
                593,
                592,
                595,
                594,
                597,
                596,
                599,
                598,
                601,
                600,
                603,
                602,
                605,
                604,
                607,
                606,
                609,
                608,
                611,
                610,
                613,
                612,
                615,
                614,
                617,
                616,
                619,
                618,
                621,
                620,
                623,
                622,
                625,
                624,
                627,
                626,
                629,
                628,
                631,
                630,
                633,
                632,
                635,
                634,
                637,
                636,
                639,
                638,
                641,
                640,
                643,
                642,
                645,
                644,
                647,
                646,
                649,
                648,
                651,
                650,
                653,
                652,
                655,
                654,
                657,
                656,
                659,
                658,
                661,
                660,
                663,
                662,
                665,
                664,
                667,
                666,
                669,
                668,
                671,
                670,
                673,
                672,
                675,
                674,
                677,
                676,
                679,
                678
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                139,
                138,
                137,
                136,
                143,
                142,
                141,
                140,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                159,
                158,
                157,
                156,
                155,
                154,
                153,
                152,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                567,
                557,
                565,
                559,
                563,
                562,
                561,
                560,
                564,
                558,
                566,
                556,
                571,
                570,
                569,
                568,
                583,
                582,
                581,
                580,
                579,
                578,
                577,
                576,
                575,
                574,
                573,
                572,
                587,
                593,
                585,
                595,
                596,
                597,
                598,
                599,
                584,
                594,
                586,
                592,
                591,
                590,
                589,
                588,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                623,
                622,
                621,
                620,
                619,
                618,
                617,
                616,
                647,
                646,
                645,
                644,
                643,
                642,
                641,
                640,
                639,
                638,
                637,
                636,
                635,
                634,
                633,
                632,
                648,
                662,
                650,
                660,
                652,
                658,
                654,
                656,
                655,
                657,
                653,
                659,
                651,
                661,
                649,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "0": {
              "kind": "commutator",
              "a": [
                0,
                1,
                2,
                3,
                5,
                4,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                21,
                20,
                22,
                23,
                25,
                24,
                26,
                27,
                29,
                28,
                31,
                30,
                33,
                32,
                35,
                34,
                37,
                36,
                39,
                38,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                81,
                80,
                82,
                83,
                84,
                85,
                86,
                87,
                89,
                88,
                90,
                91,
                92,
                93,
                94,
                95,
                97,
                96,
                98,
                99,
                101,
                100,
                102,
                103,
                105,
                104,
                106,
                107,
                109,
                108,
                110,
                111,
                113,
                112,
                115,
                114,
                117,
                116,
                118,
                119,
                121,
                120,
                123,
                122,
                125,
                124,
                126,
                127,
                129,
                128,
                131,
                130,
                133,
                132,
                135,
                134,
                137,
                136,
                139,
                138,
                141,
                140,
                143,
                142,
                145,
                144,
                147,
                146,
                149,
                148,
                151,
                150,
                153,
                152,
                155,
                154,
                157,
                156,
                159,
                158,
                161,
                160,
                163,
                162,
                165,
                164,
                167,
                166,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                313,
                312,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                329,
                328,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                345,
                344,
                346,
                347,
                348,
                349,
                350,
                351,
                353,
                352,
                354,
                355,
                356,
                357,
                358,
                359,
                361,
                360,
                362,
                363,
                364,
                365,
                366,
                367,
                369,
                368,
                370,
                371,
                372,
                373,
                374,
                375,
                377,
                376,
                378,
                379,
                381,
                380,
                382,
                383,
                385,
                384,
                386,
                387,
                388,
                389,
                390,
                391,
                393,
                392,
                394,
                395,
                397,
                396,
                398,
                399,
                401,
                400,
                402,
                403,
                404,
                405,
                406,
                407,
                409,
                408,
                410,
                411,
                413,
                412,
                414,
                415,
                417,
                416,
                418,
                419,
                421,
                420,
                422,
                423,
                425,
                424,
                426,
                427,
                429,
                428,
                430,
                431,
                433,
                432,
                434,
                435,
                437,
                436,
                438,
                439,
                441,
                440,
                443,
                442,
                445,
                444,
                446,
                447,
                449,
                448,
                450,
                451,
                453,
                452,
                454,
                455,
                457,
                456,
                459,
                458,
                461,
                460,
                462,
                463,
                465,
                464,
                466,
                467,
                469,
                468,
                470,
                471,
                473,
                472,
                475,
                474,
                477,
                476,
                478,
                479,
                481,
                480,
                483,
                482,
                485,
                484,
                486,
                487,
                489,
                488,
                491,
                490,
                493,
                492,
                494,
                495,
                497,
                496,
                499,
                498,
                501,
                500,
                502,
                503,
                505,
                504,
                507,
                506,
                509,
                508,
                511,
                510,
                513,
                512,
                515,
                514,
                517,
                516,
                518,
                519,
                521,
                520,
                523,
                522,
                525,
                524,
                527,
                526,
                529,
                528,
                531,
                530,
                533,
                532,
                534,
                535,
                537,
                536,
                539,
                538,
                541,
                540,
                543,
                542,
                545,
                544,
                547,
                546,
                549,
                548,
                551,
                550,
                553,
                552,
                555,
                554,
                557,
                556,
                559,
                558,
                561,
                560,
                563,
                562,
                565,
                564,
                567,
                566,
                569,
                568,
                571,
                570,
                573,
                572,
                575,
                574,
                577,
                576,
                579,
                578,
                581,
                580,
                583,
                582,
                585,
                584,
                587,
                586,
                589,
                588,
                591,
                590,
                593,
                592,
                595,
                594,
                597,
                596,
                599,
                598,
                601,
                600,
                603,
                602,
                605,
                604,
                607,
                606,
                609,
                608,
                611,
                610,
                613,
                612,
                615,
                614,
                617,
                616,
                619,
                618,
                621,
                620,
                623,
                622,
                625,
                624,
                627,
                626,
                629,
                628,
                631,
                630,
                633,
                632,
                635,
                634,
                637,
                636,
                639,
                638,
                641,
                640,
                643,
                642,
                645,
                644,
                647,
                646,
                649,
                648,
                651,
                650,
                653,
                652,
                655,
                654,
                657,
                656,
                659,
                658,
                661,
                660,
                663,
                662,
                665,
                664,
                667,
                666,
                669,
                668,
                671,
                670,
                673,
                672,
                675,
                674,
                677,
                676,
                679,
                678
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                555,
                554,
                553,
                552,
                556,
                557,
                558,
                559,
                563,
                562,
                561,
                560,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                591,
                590,
                589,
                588,
                592,
                593,
                594,
                595,
                599,
                598,
                597,
                596,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                622,
                618,
                620,
                619,
                621,
                617,
                623,
                624,
                630,
                626,
                628,
                627,
                629,
                625,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                663,
                649,
                661,
                651,
                652,
                658,
                654,
                656,
                655,
                657,
                653,
                659,
                660,
                650,
                662,
                648,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            }
          },
          "witnesses": [
            {
              "type_index": 24,
              "test_id": 8
            },
            {
              "type_index": 26,
              "test_id": 8
            },
            {
              "type_index": 45,
              "test_id": 7
            },
            {
              "type_index": 46,
              "test_id": 5
            },
            {
              "type_index": 49,
              "test_id": 7
            },
            {
              "type_index": 50,
              "test_id": 5
            },
            {
              "type_index": 52,
              "test_id": 1
            },
            {
              "type_index": 53,
              "test_id": 8
            },
            {
              "type_index": 54,
              "test_id": 1
            },
            {
              "type_index": 55,
              "test_id": 8
            },
            {
              "type_index": 56,
              "test_id": 0
            },
            {
              "type_index": 57,
              "test_id": 8
            },
            {
              "type_index": 58,
              "test_id": 0
            }
          ]
        },
        {
          "half": "ru",
          "stabilizer_order": 131072,
          "tests": {
            "8": {
              "kind": "commutator",
              "a": [
                1,
                0,
                3,
                2,
                4,
                5,
                6,
                7,
                9,
                8,
                11,
                10,
                13,
                12,
                15,
                14,
                17,
                16,
                19,
                18,
                20,
                21,
                23,
                22,
                24,
                25,
                27,
                26,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                41,
                40,
                43,
                42,
                45,
                44,
                47,
                46,
                49,
                48,
                51,
                50,
                53,
                52,
                55,
                54,
                57,
                56,
                59,
                58,
                61,
                60,
                63,
                62,
                65,
                64,
                67,
                66,
                69,
                68,
                71,
                70,
                73,
                72,
                75,
                74,
                77,
                76,
                79,
                78,
                80,
                81,
                83,
                82,
                85,
                84,
                87,
                86,
                88,
                89,
                91,
                90,
                93,
                92,
                95,
                94,
                96,
                97,
                99,
                98,
                100,
                101,
                103,
                102,
                104,
                105,
                107,
                106,
                108,
                109,
                111,
                110,
                112,
                113,
                114,
                115,
                116,
                117,
                119,
                118,
                120,
                121,
                122,
                123,
                124,
                125,
                127,
                126,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                169,
                168,
                171,
                170,
                173,
                172,
                175,
                174,
                177,
                176,
                179,
                178,
                181,
                180,
                183,
                182,
                185,
                184,
                187,
                186,
                189,
                188,
                191,
                190,
                193,
                192,
                195,
                194,
                197,
                196,
                199,
                198,
                201,
                200,
                203,
                202,
                205,
                204,
                207,
                206,
                209,
                208,
                211,
                210,
                213,
                212,
                215,
                214,
                217,
                216,
                219,
                218,
                221,
                220,
                223,
                222,
                225,
                224,
                227,
                226,
                229,
                228,
                231,
                230,
                233,
                232,
                235,
                234,
                237,
                236,
                239,
                238,
                241,
                240,
                243,
                242,
                245,
                244,
                247,
                246,
                249,
                248,
                251,
                250,
                253,
                252,
                255,
                254,
                257,
                256,
                259,
                258,
                261,
                260,
                263,
                262,
                265,
                264,
                267,
                266,
                269,
                268,
                271,
                270,
                273,
                272,
                275,
                274,
                277,
                276,
                279,
                278,
                281,
                280,
                283,
                282,
                285,
                284,
                287,
                286,
                289,
                288,
                291,
                290,
                293,
                292,
                295,
                294,
                297,
                296,
                299,
                298,
                301,
                300,
                303,
                302,
                305,
                304,
                307,
                306,
                309,
                308,
                311,
                310,
                312,
                313,
                315,
                314,
                317,
                316,
                319,
                318,
                321,
                320,
                323,
                322,
                325,
                324,
                327,
                326,
                328,
                329,
                331,
                330,
                333,
                332,
                335,
                334,
                337,
                336,
                339,
                338,
                341,
                340,
                343,
                342,
                344,
                345,
                347,
                346,
                349,
                348,
                351,
                350,
                352,
                353,
                355,
                354,
                357,
                356,
                359,
                358,
                360,
                361,
                363,
                362,
                365,
                364,
                367,
                366,
                368,
                369,
                371,
                370,
                373,
                372,
                375,
                374,
                376,
                377,
                379,
                378,
                380,
                381,
                383,
                382,
                384,
                385,
                387,
                386,
                389,
                388,
                391,
                390,
                392,
                393,
                395,
                394,
                396,
                397,
                399,
                398,
                400,
                401,
                403,
                402,
                405,
                404,
                407,
                406,
                408,
                409,
                411,
                410,
                412,
                413,
                415,
                414,
                416,
                417,
                419,
                418,
                420,
                421,
                423,
                422,
                424,
                425,
                427,
                426,
                428,
                429,
                431,
                430,
                432,
                433,
                435,
                434,
                436,
                437,
                439,
                438,
                440,
                441,
                442,
                443,
                444,
                445,
                447,
                446,
                448,
                449,
                451,
                450,
                452,
                453,
                455,
                454,
                456,
                457,
                458,
                459,
                460,
                461,
                463,
                462,
                464,
                465,
                467,
                466,
                468,
                469,
                471,
                470,
                472,
                473,
                474,
                475,
                476,
                477,
                479,
                478,
                480,
                481,
                482,
                483,
                484,
                485,
                487,
                486,
                488,
                489,
                490,
                491,
                492,
                493,
                495,
                494,
                496,
                497,
                498,
                499,
                500,
                501,
                503,
                502,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                519,
                518,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                535,
                534,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                51,
                49,
                50,
                48,
                55,
                53,
                54,
                52,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                71,
                65,
                66,
                68,
                67,
                69,
                70,
                64,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                187,
                185,
                186,
                184,
                188,
                198,
                197,
                196,
                192,
                193,
                194,
                195,
                191,
                190,
                189,
                199,
                203,
                201,
                202,
                200,
                215,
                205,
                206,
                212,
                211,
                209,
                210,
                208,
                207,
                213,
                214,
                204,
                224,
                226,
                225,
                216,
                231,
                221,
                222,
                228,
                227,
                218,
                217,
                219,
                220,
                229,
                230,
                223,
                240,
                233,
                234,
                243,
                244,
                237,
                238,
                247,
                232,
                241,
                242,
                235,
                236,
                245,
                246,
                239,
                263,
                249,
                250,
                260,
                259,
                253,
                254,
                256,
                248,
                257,
                258,
                251,
                252,
                261,
                262,
                255,
                279,
                265,
                266,
                276,
                275,
                269,
                270,
                272,
                271,
                273,
                274,
                268,
                267,
                277,
                278,
                264,
                295,
                294,
                293,
                283,
                291,
                290,
                289,
                287,
                288,
                286,
                285,
                284,
                292,
                282,
                281,
                280,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "1": {
              "kind": "commutator",
              "a": [
                1,
                0,
                3,
                2,
                4,
                5,
                6,
                7,
                9,
                8,
                11,
                10,
                13,
                12,
                15,
                14,
                17,
                16,
                19,
                18,
                20,
                21,
                23,
                22,
                24,
                25,
                27,
                26,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                41,
                40,
                43,
                42,
                45,
                44,
                47,
                46,
                49,
                48,
                51,
                50,
                53,
                52,
                55,
                54,
                57,
                56,
                59,
                58,
                61,
                60,
                63,
                62,
                65,
                64,
                67,
                66,
                69,
                68,
                71,
                70,
                73,
                72,
                75,
                74,
                77,
                76,
                79,
                78,
                80,
                81,
                83,
                82,
                85,
                84,
                87,
                86,
                88,
                89,
                91,
                90,
                93,
                92,
                95,
                94,
                96,
                97,
                99,
                98,
                100,
                101,
                103,
                102,
                104,
                105,
                107,
                106,
                108,
                109,
                111,
                110,
                112,
                113,
                114,
                115,
                116,
                117,
                119,
                118,
                120,
                121,
                122,
                123,
                124,
                125,
                127,
                126,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                169,
                168,
                171,
                170,
                173,
                172,
                175,
                174,
                177,
                176,
                179,
                178,
                181,
                180,
                183,
                182,
                185,
                184,
                187,
                186,
                189,
                188,
                191,
                190,
                193,
                192,
                195,
                194,
                197,
                196,
                199,
                198,
                201,
                200,
                203,
                202,
                205,
                204,
                207,
                206,
                209,
                208,
                211,
                210,
                213,
                212,
                215,
                214,
                217,
                216,
                219,
                218,
                221,
                220,
                223,
                222,
                225,
                224,
                227,
                226,
                229,
                228,
                231,
                230,
                233,
                232,
                235,
                234,
                237,
                236,
                239,
                238,
                241,
                240,
                243,
                242,
                245,
                244,
                247,
                246,
                249,
                248,
                251,
                250,
                253,
                252,
                255,
                254,
                257,
                256,
                259,
                258,
                261,
                260,
                263,
                262,
                265,
                264,
                267,
                266,
                269,
                268,
                271,
                270,
                273,
                272,
                275,
                274,
                277,
                276,
                279,
                278,
                281,
                280,
                283,
                282,
                285,
                284,
                287,
                286,
                289,
                288,
                291,
                290,
                293,
                292,
                295,
                294,
                297,
                296,
                299,
                298,
                301,
                300,
                303,
                302,
                305,
                304,
                307,
                306,
                309,
                308,
                311,
                310,
                312,
                313,
                315,
                314,
                317,
                316,
                319,
                318,
                321,
                320,
                323,
                322,
                325,
                324,
                327,
                326,
                328,
                329,
                331,
                330,
                333,
                332,
                335,
                334,
                337,
                336,
                339,
                338,
                341,
                340,
                343,
                342,
                344,
                345,
                347,
                346,
                349,
                348,
                351,
                350,
                352,
                353,
                355,
                354,
                357,
                356,
                359,
                358,
                360,
                361,
                363,
                362,
                365,
                364,
                367,
                366,
                368,
                369,
                371,
                370,
                373,
                372,
                375,
                374,
                376,
                377,
                379,
                378,
                380,
                381,
                383,
                382,
                384,
                385,
                387,
                386,
                389,
                388,
                391,
                390,
                392,
                393,
                395,
                394,
                396,
                397,
                399,
                398,
                400,
                401,
                403,
                402,
                405,
                404,
                407,
                406,
                408,
                409,
                411,
                410,
                412,
                413,
                415,
                414,
                416,
                417,
                419,
                418,
                420,
                421,
                423,
                422,
                424,
                425,
                427,
                426,
                428,
                429,
                431,
                430,
                432,
                433,
                435,
                434,
                436,
                437,
                439,
                438,
                440,
                441,
                442,
                443,
                444,
                445,
                447,
                446,
                448,
                449,
                451,
                450,
                452,
                453,
                455,
                454,
                456,
                457,
                458,
                459,
                460,
                461,
                463,
                462,
                464,
                465,
                467,
                466,
                468,
                469,
                471,
                470,
                472,
                473,
                474,
                475,
                476,
                477,
                479,
                478,
                480,
                481,
                482,
                483,
                484,
                485,
                487,
                486,
                488,
                489,
                490,
                491,
                492,
                493,
                495,
                494,
                496,
                497,
                498,
                499,
                500,
                501,
                503,
                502,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                519,
                518,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                535,
                534,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                186,
                185,
                187,
                188,
                198,
                197,
                191,
                192,
                194,
                193,
                195,
                196,
                190,
                189,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                226,
                225,
                219,
                220,
                222,
                221,
                223,
                224,
                218,
                217,
                227,
                228,
                230,
                229,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                254,
                250,
                252,
                251,
                253,
                249,
                255,
                256,
                262,
                258,
                260,
                259,
                261,
                257,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                294,
                282,
                292,
                291,
                285,
                289,
                287,
                288,
                286,
                290,
                284,
                283,
                293,
                281,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "0": {
              "kind": "commutator",
              "a": [
                1,
                0,
                3,
                2,
                4,
                5,
                6,
                7,
                9,
                8,
                11,
                10,
                13,
                12,
                15,
                14,
                17,
                16,
                19,
                18,
                20,
                21,
                23,
                22,
                24,
                25,
                27,
                26,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                41,
                40,
                43,
                42,
                45,
                44,
                47,
                46,
                49,
                48,
                51,
                50,
                53,
                52,
                55,
                54,
                57,
                56,
                59,
                58,
                61,
                60,
                63,
                62,
                65,
                64,
                67,
                66,
                69,
                68,
                71,
                70,
                73,
                72,
                75,
                74,
                77,
                76,
                79,
                78,
                80,
                81,
                83,
                82,
                85,
                84,
                87,
                86,
                88,
                89,
                91,
                90,
                93,
                92,
                95,
                94,
                96,
                97,
                99,
                98,
                100,
                101,
                103,
                102,
                104,
                105,
                107,
                106,
                108,
                109,
                111,
                110,
                112,
                113,
                114,
                115,
                116,
                117,
                119,
                118,
                120,
                121,
                122,
                123,
                124,
                125,
                127,
                126,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                169,
                168,
                171,
                170,
                173,
                172,
                175,
                174,
                177,
                176,
                179,
                178,
                181,
                180,
                183,
                182,
                185,
                184,
                187,
                186,
                189,
                188,
                191,
                190,
                193,
                192,
                195,
                194,
                197,
                196,
                199,
                198,
                201,
                200,
                203,
                202,
                205,
                204,
                207,
                206,
                209,
                208,
                211,
                210,
                213,
                212,
                215,
                214,
                217,
                216,
                219,
                218,
                221,
                220,
                223,
                222,
                225,
                224,
                227,
                226,
                229,
                228,
                231,
                230,
                233,
                232,
                235,
                234,
                237,
                236,
                239,
                238,
                241,
                240,
                243,
                242,
                245,
                244,
                247,
                246,
                249,
                248,
                251,
                250,
                253,
                252,
                255,
                254,
                257,
                256,
                259,
                258,
                261,
                260,
                263,
                262,
                265,
                264,
                267,
                266,
                269,
                268,
                271,
                270,
                273,
                272,
                275,
                274,
                277,
                276,
                279,
                278,
                281,
                280,
                283,
                282,
                285,
                284,
                287,
                286,
                289,
                288,
                291,
                290,
                293,
                292,
                295,
                294,
                297,
                296,
                299,
                298,
                301,
                300,
                303,
                302,
                305,
                304,
                307,
                306,
                309,
                308,
                311,
                310,
                312,
                313,
                315,
                314,
                317,
                316,
                319,
                318,
                321,
                320,
                323,
                322,
                325,
                324,
                327,
                326,
                328,
                329,
                331,
                330,
                333,
                332,
                335,
                334,
                337,
                336,
                339,
                338,
                341,
                340,
                343,
                342,
                344,
                345,
                347,
                346,
                349,
                348,
                351,
                350,
                352,
                353,
                355,
                354,
                357,
                356,
                359,
                358,
                360,
                361,
                363,
                362,
                365,
                364,
                367,
                366,
                368,
                369,
                371,
                370,
                373,
                372,
                375,
                374,
                376,
                377,
                379,
                378,
                380,
                381,
                383,
                382,
                384,
                385,
                387,
                386,
                389,
                388,
                391,
                390,
                392,
                393,
                395,
                394,
                396,
                397,
                399,
                398,
                400,
                401,
                403,
                402,
                405,
                404,
                407,
                406,
                408,
                409,
                411,
                410,
                412,
                413,
                415,
                414,
                416,
                417,
                419,
                418,
                420,
                421,
                423,
                422,
                424,
                425,
                427,
                426,
                428,
                429,
                431,
                430,
                432,
                433,
                435,
                434,
                436,
                437,
                439,
                438,
                440,
                441,
                442,
                443,
                444,
                445,
                447,
                446,
                448,
                449,
                451,
                450,
                452,
                453,
                455,
                454,
                456,
                457,
                458,
                459,
                460,
                461,
                463,
                462,
                464,
                465,
                467,
                466,
                468,
                469,
                471,
                470,
                472,
                473,
                474,
                475,
                476,
                477,
                479,
                478,
                480,
                481,
                482,
                483,
                484,
                485,
                487,
                486,
                488,
                489,
                490,
                491,
                492,
                493,
                495,
                494,
                496,
                497,
                498,
                499,
                500,
                501,
                503,
                502,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                519,
                518,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                535,
                534,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                51,
                50,
                49,
                48,
                55,
                54,
                53,
                52,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                71,
                70,
                69,
                68,
                67,
                66,
                65,
                64,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                187,
                186,
                185,
                184,
                188,
                189,
                197,
                196,
                192,
                193,
                194,
                195,
                191,
                190,
                198,
                199,
                203,
                202,
                201,
                200,
                215,
                214,
                213,
                212,
                211,
                210,
                209,
                208,
                207,
                206,
                205,
                204,
                219,
                225,
                217,
                227,
                228,
                230,
                229,
                231,
                216,
                226,
                218,
                224,
                223,
                221,
                222,
                220,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                256,
                262,
                258,
                260,
                259,
                261,
                257,
                263,
                255,
                249,
                253,
                251,
                252,
                250,
                254,
                248,
                279,
                278,
                277,
                276,
                275,
                274,
                273,
                272,
                271,
                270,
                269,
                268,
                267,
                266,
                265,
                264,
                295,
                294,
                293,
                292,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                283,
                282,
                281,
                280,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "4": {
              "kind": "commutator",
              "a": [
                1,
                0,
                3,
                2,
                4,
                5,
                6,
                7,
                9,
                8,
                11,
                10,
                13,
                12,
                15,
                14,
                17,
                16,
                19,
                18,
                20,
                21,
                23,
                22,
                24,
                25,
                27,
                26,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                41,
                40,
                43,
                42,
                45,
                44,
                47,
                46,
                49,
                48,
                51,
                50,
                53,
                52,
                55,
                54,
                57,
                56,
                59,
                58,
                61,
                60,
                63,
                62,
                65,
                64,
                67,
                66,
                69,
                68,
                71,
                70,
                73,
                72,
                75,
                74,
                77,
                76,
                79,
                78,
                80,
                81,
                83,
                82,
                85,
                84,
                87,
                86,
                88,
                89,
                91,
                90,
                93,
                92,
                95,
                94,
                96,
                97,
                99,
                98,
                100,
                101,
                103,
                102,
                104,
                105,
                107,
                106,
                108,
                109,
                111,
                110,
                112,
                113,
                114,
                115,
                116,
                117,
                119,
                118,
                120,
                121,
                122,
                123,
                124,
                125,
                127,
                126,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                169,
                168,
                171,
                170,
                173,
                172,
                175,
                174,
                177,
                176,
                179,
                178,
                181,
                180,
                183,
                182,
                185,
                184,
                187,
                186,
                189,
                188,
                191,
                190,
                193,
                192,
                195,
                194,
                197,
                196,
                199,
                198,
                201,
                200,
                203,
                202,
                205,
                204,
                207,
                206,
                209,
                208,
                211,
                210,
                213,
                212,
                215,
                214,
                217,
                216,
                219,
                218,
                221,
                220,
                223,
                222,
                225,
                224,
                227,
                226,
                229,
                228,
                231,
                230,
                233,
                232,
                235,
                234,
                237,
                236,
                239,
                238,
                241,
                240,
                243,
                242,
                245,
                244,
                247,
                246,
                249,
                248,
                251,
                250,
                253,
                252,
                255,
                254,
                257,
                256,
                259,
                258,
                261,
                260,
                263,
                262,
                265,
                264,
                267,
                266,
                269,
                268,
                271,
                270,
                273,
                272,
                275,
                274,
                277,
                276,
                279,
                278,
                281,
                280,
                283,
                282,
                285,
                284,
                287,
                286,
                289,
                288,
                291,
                290,
                293,
                292,
                295,
                294,
                297,
                296,
                299,
                298,
                301,
                300,
                303,
                302,
                305,
                304,
                307,
                306,
                309,
                308,
                311,
                310,
                312,
                313,
                315,
                314,
                317,
                316,
                319,
                318,
                321,
                320,
                323,
                322,
                325,
                324,
                327,
                326,
                328,
                329,
                331,
                330,
                333,
                332,
                335,
                334,
                337,
                336,
                339,
                338,
                341,
                340,
                343,
                342,
                344,
                345,
                347,
                346,
                349,
                348,
                351,
                350,
                352,
                353,
                355,
                354,
                357,
                356,
                359,
                358,
                360,
                361,
                363,
                362,
                365,
                364,
                367,
                366,
                368,
                369,
                371,
                370,
                373,
                372,
                375,
                374,
                376,
                377,
                379,
                378,
                380,
                381,
                383,
                382,
                384,
                385,
                387,
                386,
                389,
                388,
                391,
                390,
                392,
                393,
                395,
                394,
                396,
                397,
                399,
                398,
                400,
                401,
                403,
                402,
                405,
                404,
                407,
                406,
                408,
                409,
                411,
                410,
                412,
                413,
                415,
                414,
                416,
                417,
                419,
                418,
                420,
                421,
                423,
                422,
                424,
                425,
                427,
                426,
                428,
                429,
                431,
                430,
                432,
                433,
                435,
                434,
                436,
                437,
                439,
                438,
                440,
                441,
                442,
                443,
                444,
                445,
                447,
                446,
                448,
                449,
                451,
                450,
                452,
                453,
                455,
                454,
                456,
                457,
                458,
                459,
                460,
                461,
                463,
                462,
                464,
                465,
                467,
                466,
                468,
                469,
                471,
                470,
                472,
                473,
                474,
                475,
                476,
                477,
                479,
                478,
                480,
                481,
                482,
                483,
                484,
                485,
                487,
                486,
                488,
                489,
                490,
                491,
                492,
                493,
                495,
                494,
                496,
                497,
                498,
                499,
                500,
                501,
                503,
                502,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                519,
                518,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                535,
                534,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                326,
                316,
                317,
                323,
                319,
                320,
                321,
                322,
                318,
                324,
                325,
                315,
                327,
                328,
                329,
                330,
                342,
                332,
                333,
                339,
                335,
                336,
                337,
                338,
                334,
                340,
                341,
                331,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                382,
                380,
                381,
                379,
                383,
                384,
                385,
                386,
                390,
                388,
                389,
                387,
                391,
                392,
                393,
                394,
                398,
                396,
                397,
                395,
                399,
                400,
                401,
                402,
                406,
                404,
                405,
                403,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            }
          },
          "witnesses": [
            {
              "type_index": 13,
              "test_id": 8
            },
            {
              "type_index": 15,
              "test_id": 8
            },
            {
              "type_index": 29,
              "test_id": 1
            },
            {
              "type_index": 30,
              "test_id": 8
            },
            {
              "type_index": 31,
              "test_id": 0
            },
            {
              "type_index": 32,
              "test_id": 8
            },
            {
              "type_index": 33,
              "test_id": 0
            },
            {
              "type_index": 34,
              "test_id": 8
            },
            {
              "type_index": 35,
              "test_id": 1
            },
            {
              "type_index": 37,
              "test_id": 4
            },
            {
              "type_index": 38,
              "test_id": 4
            },
            {
              "type_index": 41,
              "test_id": 4
            },
            {
              "type_index": 42,
              "test_id": 4
            }
          ]
        },
        {
          "half": "w",
          "stabilizer_order": 131072,
          "tests": {
            "7": {
              "kind": "commutator",
              "a": [
                0,
                1,
                3,
                2,
                4,
                5,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                14,
                13,
                15,
                19,
                18,
                17,
                16,
                20,
                21,
                22,
                23,
                27,
                26,
                25,
                24,
                28,
                29,
                30,
                31,
                32,
                34,
                33,
                35,
                39,
                38,
                37,
                36,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                50,
                49,
                51,
                52,
                53,
                54,
                55,
                56,
                58,
                57,
                59,
                60,
                62,
                61,
                63,
                64,
                66,
                65,
                68,
                67,
                70,
                69,
                71,
                79,
                74,
                73,
                76,
                75,
                78,
                77,
                72,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                95,
                90,
                89,
                92,
                91,
                94,
                93,
                88,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                111,
                106,
                105,
                108,
                107,
                110,
                109,
                104,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                127,
                122,
                121,
                124,
                123,
                126,
                125,
                120,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                138,
                137,
                139,
                140,
                141,
                142,
                143,
                144,
                146,
                145,
                147,
                148,
                150,
                149,
                151,
                152,
                154,
                153,
                156,
                155,
                158,
                157,
                159,
                167,
                162,
                161,
                164,
                163,
                166,
                165,
                160,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                186,
                185,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                202,
                201,
                203,
                204,
                205,
                206,
                207,
                208,
                210,
                209,
                211,
                212,
                213,
                214,
                215,
                216,
                218,
                217,
                219,
                220,
                222,
                221,
                223,
                224,
                226,
                225,
                227,
                228,
                229,
                230,
                231,
                232,
                234,
                233,
                235,
                236,
                238,
                237,
                239,
                240,
                242,
                241,
                243,
                244,
                246,
                245,
                247,
                248,
                250,
                249,
                252,
                251,
                254,
                253,
                255,
                256,
                258,
                257,
                259,
                260,
                262,
                261,
                263,
                264,
                266,
                265,
                268,
                267,
                270,
                269,
                271,
                272,
                274,
                273,
                276,
                275,
                278,
                277,
                279,
                280,
                282,
                281,
                284,
                283,
                286,
                285,
                288,
                287,
                290,
                289,
                292,
                291,
                294,
                293,
                295,
                311,
                298,
                297,
                300,
                299,
                302,
                301,
                304,
                303,
                306,
                305,
                308,
                307,
                310,
                309,
                296,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                343,
                330,
                329,
                332,
                331,
                334,
                333,
                336,
                335,
                338,
                337,
                340,
                339,
                342,
                341,
                328,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                375,
                362,
                361,
                364,
                363,
                366,
                365,
                368,
                367,
                370,
                369,
                372,
                371,
                374,
                373,
                360,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                407,
                394,
                393,
                396,
                395,
                398,
                397,
                400,
                399,
                402,
                401,
                404,
                403,
                406,
                405,
                392,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                439,
                426,
                425,
                428,
                427,
                430,
                429,
                432,
                431,
                434,
                433,
                436,
                435,
                438,
                437,
                424,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                471,
                458,
                457,
                460,
                459,
                462,
                461,
                464,
                463,
                466,
                465,
                468,
                467,
                470,
                469,
                456,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                503,
                490,
                489,
                492,
                491,
                494,
                493,
                496,
                495,
                498,
                497,
                500,
                499,
                502,
                501,
                488,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                535,
                522,
                521,
                524,
                523,
                526,
                525,
                528,
                527,
                530,
                529,
                532,
                531,
                534,
                533,
                520,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                554,
                553,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                570,
                569,
                571,
                572,
                573,
                574,
                575,
                576,
                578,
                577,
                579,
                580,
                581,
                582,
                583,
                584,
                586,
                585,
                587,
                588,
                590,
                589,
                591,
                592,
                594,
                593,
                595,
                596,
                597,
                598,
                599,
                600,
                602,
                601,
                603,
                604,
                606,
                605,
                607,
                608,
                610,
                609,
                611,
                612,
                614,
                613,
                615,
                616,
                618,
                617,
                620,
                619,
                622,
                621,
                623,
                624,
                626,
                625,
                627,
                628,
                630,
                629,
                631,
                632,
                634,
                633,
                636,
                635,
                638,
                637,
                639,
                640,
                642,
                641,
                644,
                643,
                646,
                645,
                647,
                648,
                650,
                649,
                652,
                651,
                654,
                653,
                656,
                655,
                658,
                657,
                660,
                659,
                662,
                661,
                663,
                679,
                666,
                665,
                668,
                667,
                670,
                669,
                672,
                671,
                674,
                673,
                676,
                675,
                678,
                677,
                664
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                95,
                94,
                92,
                93,
                91,
                90,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                123,
                122,
                124,
                125,
                127,
                126,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                339,
                338,
                336,
                337,
                335,
                334,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                375,
                374,
                364,
                365,
                371,
                370,
                368,
                369,
                367,
                366,
                372,
                373,
                363,
                362,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                402,
                406,
                396,
                397,
                403,
                407,
                400,
                401,
                399,
                395,
                404,
                405,
                398,
                394,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                434,
                435,
                428,
                429,
                438,
                439,
                432,
                433,
                426,
                427,
                436,
                437,
                430,
                431,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                467,
                466,
                460,
                461,
                463,
                471,
                464,
                465,
                458,
                459,
                468,
                469,
                462,
                470,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                499,
                498,
                492,
                493,
                495,
                494,
                496,
                497,
                491,
                490,
                500,
                501,
                503,
                502,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                530,
                524,
                525,
                526,
                527,
                528,
                529,
                523,
                531,
                532,
                533,
                535,
                534,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "6": {
              "kind": "commutator",
              "a": [
                0,
                1,
                3,
                2,
                4,
                5,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                14,
                13,
                15,
                19,
                18,
                17,
                16,
                20,
                21,
                22,
                23,
                27,
                26,
                25,
                24,
                28,
                29,
                30,
                31,
                32,
                34,
                33,
                35,
                39,
                38,
                37,
                36,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                50,
                49,
                51,
                52,
                53,
                54,
                55,
                56,
                58,
                57,
                59,
                60,
                62,
                61,
                63,
                64,
                66,
                65,
                68,
                67,
                70,
                69,
                71,
                79,
                74,
                73,
                76,
                75,
                78,
                77,
                72,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                95,
                90,
                89,
                92,
                91,
                94,
                93,
                88,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                111,
                106,
                105,
                108,
                107,
                110,
                109,
                104,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                127,
                122,
                121,
                124,
                123,
                126,
                125,
                120,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                138,
                137,
                139,
                140,
                141,
                142,
                143,
                144,
                146,
                145,
                147,
                148,
                150,
                149,
                151,
                152,
                154,
                153,
                156,
                155,
                158,
                157,
                159,
                167,
                162,
                161,
                164,
                163,
                166,
                165,
                160,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                186,
                185,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                202,
                201,
                203,
                204,
                205,
                206,
                207,
                208,
                210,
                209,
                211,
                212,
                213,
                214,
                215,
                216,
                218,
                217,
                219,
                220,
                222,
                221,
                223,
                224,
                226,
                225,
                227,
                228,
                229,
                230,
                231,
                232,
                234,
                233,
                235,
                236,
                238,
                237,
                239,
                240,
                242,
                241,
                243,
                244,
                246,
                245,
                247,
                248,
                250,
                249,
                252,
                251,
                254,
                253,
                255,
                256,
                258,
                257,
                259,
                260,
                262,
                261,
                263,
                264,
                266,
                265,
                268,
                267,
                270,
                269,
                271,
                272,
                274,
                273,
                276,
                275,
                278,
                277,
                279,
                280,
                282,
                281,
                284,
                283,
                286,
                285,
                288,
                287,
                290,
                289,
                292,
                291,
                294,
                293,
                295,
                311,
                298,
                297,
                300,
                299,
                302,
                301,
                304,
                303,
                306,
                305,
                308,
                307,
                310,
                309,
                296,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                343,
                330,
                329,
                332,
                331,
                334,
                333,
                336,
                335,
                338,
                337,
                340,
                339,
                342,
                341,
                328,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                375,
                362,
                361,
                364,
                363,
                366,
                365,
                368,
                367,
                370,
                369,
                372,
                371,
                374,
                373,
                360,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                407,
                394,
                393,
                396,
                395,
                398,
                397,
                400,
                399,
                402,
                401,
                404,
                403,
                406,
                405,
                392,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                439,
                426,
                425,
                428,
                427,
                430,
                429,
                432,
                431,
                434,
                433,
                436,
                435,
                438,
                437,
                424,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                471,
                458,
                457,
                460,
                459,
                462,
                461,
                464,
                463,
                466,
                465,
                468,
                467,
                470,
                469,
                456,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                503,
                490,
                489,
                492,
                491,
                494,
                493,
                496,
                495,
                498,
                497,
                500,
                499,
                502,
                501,
                488,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                535,
                522,
                521,
                524,
                523,
                526,
                525,
                528,
                527,
                530,
                529,
                532,
                531,
                534,
                533,
                520,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                554,
                553,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                570,
                569,
                571,
                572,
                573,
                574,
                575,
                576,
                578,
                577,
                579,
                580,
                581,
                582,
                583,
                584,
                586,
                585,
                587,
                588,
                590,
                589,
                591,
                592,
                594,
                593,
                595,
                596,
                597,
                598,
                599,
                600,
                602,
                601,
                603,
                604,
                606,
                605,
                607,
                608,
                610,
                609,
                611,
                612,
                614,
                613,
                615,
                616,
                618,
                617,
                620,
                619,
                622,
                621,
                623,
                624,
                626,
                625,
                627,
                628,
                630,
                629,
                631,
                632,
                634,
                633,
                636,
                635,
                638,
                637,
                639,
                640,
                642,
                641,
                644,
                643,
                646,
                645,
                647,
                648,
                650,
                649,
                652,
                651,
                654,
                653,
                656,
                655,
                658,
                657,
                660,
                659,
                662,
                661,
                663,
                679,
                666,
                665,
                668,
                667,
                670,
                669,
                672,
                671,
                674,
                673,
                676,
                675,
                678,
                677,
                664
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                253,
                251,
                252,
                250,
                254,
                255,
                256,
                257,
                261,
                259,
                260,
                258,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                293,
                283,
                284,
                290,
                286,
                287,
                288,
                289,
                285,
                291,
                292,
                282,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                621,
                619,
                620,
                618,
                622,
                623,
                624,
                625,
                629,
                627,
                628,
                626,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                661,
                651,
                652,
                658,
                654,
                655,
                656,
                657,
                653,
                659,
                660,
                650,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "0": {
              "kind": "commutator",
              "a": [
                0,
                1,
                3,
                2,
                4,
                5,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                14,
                13,
                15,
                19,
                18,
                17,
                16,
                20,
                21,
                22,
                23,
                27,
                26,
                25,
                24,
                28,
                29,
                30,
                31,
                32,
                34,
                33,
                35,
                39,
                38,
                37,
                36,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                50,
                49,
                51,
                52,
                53,
                54,
                55,
                56,
                58,
                57,
                59,
                60,
                62,
                61,
                63,
                64,
                66,
                65,
                68,
                67,
                70,
                69,
                71,
                79,
                74,
                73,
                76,
                75,
                78,
                77,
                72,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                95,
                90,
                89,
                92,
                91,
                94,
                93,
                88,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                111,
                106,
                105,
                108,
                107,
                110,
                109,
                104,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                127,
                122,
                121,
                124,
                123,
                126,
                125,
                120,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                138,
                137,
                139,
                140,
                141,
                142,
                143,
                144,
                146,
                145,
                147,
                148,
                150,
                149,
                151,
                152,
                154,
                153,
                156,
                155,
                158,
                157,
                159,
                167,
                162,
                161,
                164,
                163,
                166,
                165,
                160,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                186,
                185,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                202,
                201,
                203,
                204,
                205,
                206,
                207,
                208,
                210,
                209,
                211,
                212,
                213,
                214,
                215,
                216,
                218,
                217,
                219,
                220,
                222,
                221,
                223,
                224,
                226,
                225,
                227,
                228,
                229,
                230,
                231,
                232,
                234,
                233,
                235,
                236,
                238,
                237,
                239,
                240,
                242,
                241,
                243,
                244,
                246,
                245,
                247,
                248,
                250,
                249,
                252,
                251,
                254,
                253,
                255,
                256,
                258,
                257,
                259,
                260,
                262,
                261,
                263,
                264,
                266,
                265,
                268,
                267,
                270,
                269,
                271,
                272,
                274,
                273,
                276,
                275,
                278,
                277,
                279,
                280,
                282,
                281,
                284,
                283,
                286,
                285,
                288,
                287,
                290,
                289,
                292,
                291,
                294,
                293,
                295,
                311,
                298,
                297,
                300,
                299,
                302,
                301,
                304,
                303,
                306,
                305,
                308,
                307,
                310,
                309,
                296,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                343,
                330,
                329,
                332,
                331,
                334,
                333,
                336,
                335,
                338,
                337,
                340,
                339,
                342,
                341,
                328,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                375,
                362,
                361,
                364,
                363,
                366,
                365,
                368,
                367,
                370,
                369,
                372,
                371,
                374,
                373,
                360,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                407,
                394,
                393,
                396,
                395,
                398,
                397,
                400,
                399,
                402,
                401,
                404,
                403,
                406,
                405,
                392,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                439,
                426,
                425,
                428,
                427,
                430,
                429,
                432,
                431,
                434,
                433,
                436,
                435,
                438,
                437,
                424,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                471,
                458,
                457,
                460,
                459,
                462,
                461,
                464,
                463,
                466,
                465,
                468,
                467,
                470,
                469,
                456,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                503,
                490,
                489,
                492,
                491,
                494,
                493,
                496,
                495,
                498,
                497,
                500,
                499,
                502,
                501,
                488,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                535,
                522,
                521,
                524,
                523,
                526,
                525,
                528,
                527,
                530,
                529,
                532,
                531,
                534,
                533,
                520,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                554,
                553,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                570,
                569,
                571,
                572,
                573,
                574,
                575,
                576,
                578,
                577,
                579,
                580,
                581,
                582,
                583,
                584,
                586,
                585,
                587,
                588,
                590,
                589,
                591,
                592,
                594,
                593,
                595,
                596,
                597,
                598,
                599,
                600,
                602,
                601,
                603,
                604,
                606,
                605,
                607,
                608,
                610,
                609,
                611,
                612,
                614,
                613,
                615,
                616,
                618,
                617,
                620,
                619,
                622,
                621,
                623,
                624,
                626,
                625,
                627,
                628,
                630,
                629,
                631,
                632,
                634,
                633,
                636,
                635,
                638,
                637,
                639,
                640,
                642,
                641,
                644,
                643,
                646,
                645,
                647,
                648,
                650,
                649,
                652,
                651,
                654,
                653,
                656,
                655,
                658,
                657,
                660,
                659,
                662,
                661,
                663,
                679,
                666,
                665,
                668,
                667,
                670,
                669,
                672,
                671,
                674,
                673,
                676,
                675,
                678,
                677,
                664
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                341,
                340,
                334,
                335,
                336,
                337,
                338,
                339,
                333,
                332,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                399,
                398,
                397,
                396,
                395,
                394,
                400,
                401,
                407,
                406,
                405,
                404,
                403,
                402,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                459,
                458,
                460,
                461,
                471,
                470,
                464,
                465,
                467,
                466,
                468,
                469,
                463,
                462,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "2": {
              "kind": "commutator",
              "a": [
                0,
                1,
                3,
                2,
                4,
                5,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                14,
                13,
                15,
                19,
                18,
                17,
                16,
                20,
                21,
                22,
                23,
                27,
                26,
                25,
                24,
                28,
                29,
                30,
                31,
                32,
                34,
                33,
                35,
                39,
                38,
                37,
                36,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                50,
                49,
                51,
                52,
                53,
                54,
                55,
                56,
                58,
                57,
                59,
                60,
                62,
                61,
                63,
                64,
                66,
                65,
                68,
                67,
                70,
                69,
                71,
                79,
                74,
                73,
                76,
                75,
                78,
                77,
                72,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                95,
                90,
                89,
                92,
                91,
                94,
                93,
                88,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                111,
                106,
                105,
                108,
                107,
                110,
                109,
                104,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                127,
                122,
                121,
                124,
                123,
                126,
                125,
                120,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                138,
                137,
                139,
                140,
                141,
                142,
                143,
                144,
                146,
                145,
                147,
                148,
                150,
                149,
                151,
                152,
                154,
                153,
                156,
                155,
                158,
                157,
                159,
                167,
                162,
                161,
                164,
                163,
                166,
                165,
                160,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                186,
                185,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                202,
                201,
                203,
                204,
                205,
                206,
                207,
                208,
                210,
                209,
                211,
                212,
                213,
                214,
                215,
                216,
                218,
                217,
                219,
                220,
                222,
                221,
                223,
                224,
                226,
                225,
                227,
                228,
                229,
                230,
                231,
                232,
                234,
                233,
                235,
                236,
                238,
                237,
                239,
                240,
                242,
                241,
                243,
                244,
                246,
                245,
                247,
                248,
                250,
                249,
                252,
                251,
                254,
                253,
                255,
                256,
                258,
                257,
                259,
                260,
                262,
                261,
                263,
                264,
                266,
                265,
                268,
                267,
                270,
                269,
                271,
                272,
                274,
                273,
                276,
                275,
                278,
                277,
                279,
                280,
                282,
                281,
                284,
                283,
                286,
                285,
                288,
                287,
                290,
                289,
                292,
                291,
                294,
                293,
                295,
                311,
                298,
                297,
                300,
                299,
                302,
                301,
                304,
                303,
                306,
                305,
                308,
                307,
                310,
                309,
                296,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                343,
                330,
                329,
                332,
                331,
                334,
                333,
                336,
                335,
                338,
                337,
                340,
                339,
                342,
                341,
                328,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                375,
                362,
                361,
                364,
                363,
                366,
                365,
                368,
                367,
                370,
                369,
                372,
                371,
                374,
                373,
                360,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                407,
                394,
                393,
                396,
                395,
                398,
                397,
                400,
                399,
                402,
                401,
                404,
                403,
                406,
                405,
                392,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                439,
                426,
                425,
                428,
                427,
                430,
                429,
                432,
                431,
                434,
                433,
                436,
                435,
                438,
                437,
                424,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                471,
                458,
                457,
                460,
                459,
                462,
                461,
                464,
                463,
                466,
                465,
                468,
                467,
                470,
                469,
                456,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                503,
                490,
                489,
                492,
                491,
                494,
                493,
                496,
                495,
                498,
                497,
                500,
                499,
                502,
                501,
                488,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                535,
                522,
                521,
                524,
                523,
                526,
                525,
                528,
                527,
                530,
                529,
                532,
                531,
                534,
                533,
                520,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                554,
                553,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                570,
                569,
                571,
                572,
                573,
                574,
                575,
                576,
                578,
                577,
                579,
                580,
                581,
                582,
                583,
                584,
                586,
                585,
                587,
                588,
                590,
                589,
                591,
                592,
                594,
                593,
                595,
                596,
                597,
                598,
                599,
                600,
                602,
                601,
                603,
                604,
                606,
                605,
                607,
                608,
                610,
                609,
                611,
                612,
                614,
                613,
                615,
                616,
                618,
                617,
                620,
                619,
                622,
                621,
                623,
                624,
                626,
                625,
                627,
                628,
                630,
                629,
                631,
                632,
                634,
                633,
                636,
                635,
                638,
                637,
                639,
                640,
                642,
                641,
                644,
                643,
                646,
                645,
                647,
                648,
                650,
                649,
                652,
                651,
                654,
                653,
                656,
                655,
                658,
                657,
                660,
                659,
                662,
                661,
                663,
                679,
                666,
                665,
                668,
                667,
                670,
                669,
                672,
                671,
                674,
                673,
                676,
                675,
                678,
                677,
                664
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                89,
                88,
                95,
                94,
                93,
                92,
                91,
                90,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                125,
                124,
                123,
                122,
                121,
                120,
                127,
                126,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                329,
                328,
                343,
                331,
                341,
                333,
                339,
                335,
                336,
                337,
                338,
                334,
                340,
                332,
                342,
                330,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                361,
                360,
                375,
                374,
                373,
                372,
                371,
                370,
                369,
                368,
                367,
                366,
                365,
                364,
                363,
                362,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                400,
                392,
                407,
                406,
                404,
                405,
                403,
                402,
                401,
                393,
                394,
                395,
                397,
                396,
                398,
                399,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                469,
                468,
                466,
                467,
                465,
                464,
                463,
                471,
                456,
                457,
                459,
                458,
                460,
                461,
                462,
                470,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                501,
                500,
                499,
                498,
                497,
                496,
                495,
                494,
                493,
                492,
                491,
                490,
                489,
                488,
                503,
                502,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                533,
                521,
                531,
                523,
                529,
                525,
                526,
                527,
                528,
                524,
                530,
                522,
                532,
                520,
                535,
                534,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "3": {
              "kind": "commutator",
              "a": [
                0,
                1,
                3,
                2,
                4,
                5,
                7,
                6,
                8,
                9,
                10,
                11,
                12,
                14,
                13,
                15,
                19,
                18,
                17,
                16,
                20,
                21,
                22,
                23,
                27,
                26,
                25,
                24,
                28,
                29,
                30,
                31,
                32,
                34,
                33,
                35,
                39,
                38,
                37,
                36,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                50,
                49,
                51,
                52,
                53,
                54,
                55,
                56,
                58,
                57,
                59,
                60,
                62,
                61,
                63,
                64,
                66,
                65,
                68,
                67,
                70,
                69,
                71,
                79,
                74,
                73,
                76,
                75,
                78,
                77,
                72,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                95,
                90,
                89,
                92,
                91,
                94,
                93,
                88,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                111,
                106,
                105,
                108,
                107,
                110,
                109,
                104,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                127,
                122,
                121,
                124,
                123,
                126,
                125,
                120,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                138,
                137,
                139,
                140,
                141,
                142,
                143,
                144,
                146,
                145,
                147,
                148,
                150,
                149,
                151,
                152,
                154,
                153,
                156,
                155,
                158,
                157,
                159,
                167,
                162,
                161,
                164,
                163,
                166,
                165,
                160,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                186,
                185,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                202,
                201,
                203,
                204,
                205,
                206,
                207,
                208,
                210,
                209,
                211,
                212,
                213,
                214,
                215,
                216,
                218,
                217,
                219,
                220,
                222,
                221,
                223,
                224,
                226,
                225,
                227,
                228,
                229,
                230,
                231,
                232,
                234,
                233,
                235,
                236,
                238,
                237,
                239,
                240,
                242,
                241,
                243,
                244,
                246,
                245,
                247,
                248,
                250,
                249,
                252,
                251,
                254,
                253,
                255,
                256,
                258,
                257,
                259,
                260,
                262,
                261,
                263,
                264,
                266,
                265,
                268,
                267,
                270,
                269,
                271,
                272,
                274,
                273,
                276,
                275,
                278,
                277,
                279,
                280,
                282,
                281,
                284,
                283,
                286,
                285,
                288,
                287,
                290,
                289,
                292,
                291,
                294,
                293,
                295,
                311,
                298,
                297,
                300,
                299,
                302,
                301,
                304,
                303,
                306,
                305,
                308,
                307,
                310,
                309,
                296,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                343,
                330,
                329,
                332,
                331,
                334,
                333,
                336,
                335,
                338,
                337,
                340,
                339,
                342,
                341,
                328,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                375,
                362,
                361,
                364,
                363,
                366,
                365,
                368,
                367,
                370,
                369,
                372,
                371,
                374,
                373,
                360,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                407,
                394,
                393,
                396,
                395,
                398,
                397,
                400,
                399,
                402,
                401,
                404,
                403,
                406,
                405,
                392,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                439,
                426,
                425,
                428,
                427,
                430,
                429,
                432,
                431,
                434,
                433,
                436,
                435,
                438,
                437,
                424,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                471,
                458,
                457,
                460,
                459,
                462,
                461,
                464,
                463,
                466,
                465,
                468,
                467,
                470,
                469,
                456,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                503,
                490,
                489,
                492,
                491,
                494,
                493,
                496,
                495,
                498,
                497,
                500,
                499,
                502,
                501,
                488,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                535,
                522,
                521,
                524,
                523,
                526,
                525,
                528,
                527,
                530,
                529,
                532,
                531,
                534,
                533,
                520,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                554,
                553,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                570,
                569,
                571,
                572,
                573,
                574,
                575,
                576,
                578,
                577,
                579,
                580,
                581,
                582,
                583,
                584,
                586,
                585,
                587,
                588,
                590,
                589,
                591,
                592,
                594,
                593,
                595,
                596,
                597,
                598,
                599,
                600,
                602,
                601,
                603,
                604,
                606,
                605,
                607,
                608,
                610,
                609,
                611,
                612,
                614,
                613,
                615,
                616,
                618,
                617,
                620,
                619,
                622,
                621,
                623,
                624,
                626,
                625,
                627,
                628,
                630,
                629,
                631,
                632,
                634,
                633,
                636,
                635,
                638,
                637,
                639,
                640,
                642,
                641,
                644,
                643,
                646,
                645,
                647,
                648,
                650,
                649,
                652,
                651,
                654,
                653,
                656,
                655,
                658,
                657,
                660,
                659,
                662,
                661,
                663,
                679,
                666,
                665,
                668,
                667,
                670,
                669,
                672,
                671,
                674,
                673,
                676,
                675,
                678,
                677,
                664
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                459,
                458,
                460,
                461,
                462,
                463,
                464,
                465,
                467,
                466,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                531,
                530,
                524,
                525,
                526,
                527,
                528,
                529,
                523,
                522,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                621,
                619,
                620,
                618,
                622,
                623,
                624,
                625,
                629,
                627,
                628,
                626,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                661,
                651,
                652,
                658,
                654,
                655,
                656,
                657,
                653,
                659,
                660,
                650,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            }
          },
          "witnesses": [
            {
              "type_index": 18,
              "test_id": 7
            },
            {
              "type_index": 22,
              "test_id": 7
            },
            {
              "type_index": 33,
              "test_id": 6
            },
            {
              "type_index": 35,
              "test_id": 6
            },
            {
              "type_index": 38,
              "test_id": 0
            },
            {
              "type_index": 40,
              "test_id": 7
            },
            {
              "type_index": 42,
              "test_id": 0
            },
            {
              "type_index": 44,
              "test_id": 7
            },
            {
              "type_index": 46,
              "test_id": 0
            },
            {
              "type_index": 48,
              "test_id": 7
            },
            {
              "type_index": 50,
              "test_id": 2
            },
            {
              "type_index": 56,
              "test_id": 3
            },
            {
              "type_index": 58,
              "test_id": 3
            }
          ]
        },
        {
          "half": "sw",
          "stabilizer_order": 131072,
          "tests": {
            "8": {
              "kind": "commutator",
              "a": [
                1,
                0,
                2,
                3,
                5,
                4,
                6,
                7,
                11,
                10,
                9,
                8,
                15,
                13,
                14,
                12,
                16,
                17,
                18,
                19,
                23,
                22,
                21,
                20,
                24,
                25,
                26,
                27,
                31,
                30,
                29,
                28,
                35,
                33,
                34,
                32,
                36,
                37,
                38,
                39,
                47,
                42,
                41,
                44,
                43,
                46,
                45,
                40,
                55,
                49,
                50,
                52,
                51,
                54,
                53,
                48,
                63,
                57,
                58,
                60,
                59,
                61,
                62,
                56,
                71,
                65,
                66,
                67,
                68,
                69,
                70,
                64,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                87,
                82,
                81,
                84,
                83,
                86,
                85,
                80,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                103,
                98,
                97,
                100,
                99,
                102,
                101,
                96,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                119,
                114,
                113,
                116,
                115,
                118,
                117,
                112,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                135,
                130,
                129,
                132,
                131,
                134,
                133,
                128,
                143,
                137,
                138,
                140,
                139,
                142,
                141,
                136,
                151,
                145,
                146,
                148,
                147,
                149,
                150,
                144,
                159,
                153,
                154,
                155,
                156,
                157,
                158,
                152,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                183,
                170,
                169,
                172,
                171,
                174,
                173,
                176,
                175,
                178,
                177,
                180,
                179,
                182,
                181,
                168,
                199,
                185,
                186,
                188,
                187,
                190,
                189,
                192,
                191,
                194,
                193,
                196,
                195,
                198,
                197,
                184,
                215,
                201,
                202,
                204,
                203,
                206,
                205,
                208,
                207,
                209,
                210,
                212,
                211,
                214,
                213,
                200,
                231,
                217,
                218,
                220,
                219,
                221,
                222,
                224,
                223,
                225,
                226,
                228,
                227,
                230,
                229,
                216,
                247,
                233,
                234,
                236,
                235,
                237,
                238,
                240,
                239,
                241,
                242,
                244,
                243,
                245,
                246,
                232,
                263,
                249,
                250,
                251,
                252,
                253,
                254,
                256,
                255,
                257,
                258,
                260,
                259,
                261,
                262,
                248,
                279,
                265,
                266,
                267,
                268,
                269,
                270,
                272,
                271,
                273,
                274,
                275,
                276,
                277,
                278,
                264,
                295,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                280,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                327,
                314,
                313,
                316,
                315,
                318,
                317,
                320,
                319,
                322,
                321,
                324,
                323,
                326,
                325,
                312,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                359,
                346,
                345,
                348,
                347,
                350,
                349,
                352,
                351,
                354,
                353,
                356,
                355,
                358,
                357,
                344,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                391,
                378,
                377,
                380,
                379,
                382,
                381,
                384,
                383,
                386,
                385,
                388,
                387,
                390,
                389,
                376,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                423,
                410,
                409,
                412,
                411,
                414,
                413,
                416,
                415,
                418,
                417,
                420,
                419,
                422,
                421,
                408,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                455,
                442,
                441,
                444,
                443,
                446,
                445,
                448,
                447,
                450,
                449,
                452,
                451,
                454,
                453,
                440,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                487,
                474,
                473,
                476,
                475,
                478,
                477,
                480,
                479,
                482,
                481,
                484,
                483,
                486,
                485,
                472,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                519,
                506,
                505,
                508,
                507,
                510,
                509,
                512,
                511,
                514,
                513,
                516,
                515,
                518,
                517,
                504,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                551,
                538,
                537,
                540,
                539,
                542,
                541,
                544,
                543,
                546,
                545,
                548,
                547,
                550,
                549,
                536,
                567,
                553,
                554,
                556,
                555,
                558,
                557,
                560,
                559,
                562,
                561,
                564,
                563,
                566,
                565,
                552,
                583,
                569,
                570,
                572,
                571,
                574,
                573,
                576,
                575,
                577,
                578,
                580,
                579,
                582,
                581,
                568,
                599,
                585,
                586,
                588,
                587,
                589,
                590,
                592,
                591,
                593,
                594,
                596,
                595,
                598,
                597,
                584,
                615,
                601,
                602,
                604,
                603,
                605,
                606,
                608,
                607,
                609,
                610,
                612,
                611,
                613,
                614,
                600,
                631,
                617,
                618,
                619,
                620,
                621,
                622,
                624,
                623,
                625,
                626,
                628,
                627,
                629,
                630,
                616,
                647,
                633,
                634,
                635,
                636,
                637,
                638,
                640,
                639,
                641,
                642,
                643,
                644,
                645,
                646,
                632,
                663,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                648,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                87,
                86,
                84,
                85,
                83,
                82,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                115,
                114,
                116,
                117,
                119,
                118,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                323,
                322,
                320,
                321,
                319,
                318,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                359,
                358,
                348,
                349,
                355,
                354,
                352,
                353,
                351,
                350,
                356,
                357,
                347,
                346,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                391,
                387,
                380,
                381,
                390,
                386,
                384,
                385,
                378,
                382,
                388,
                389,
                379,
                383,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                418,
                419,
                412,
                413,
                422,
                423,
                416,
                417,
                410,
                411,
                420,
                421,
                414,
                415,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                450,
                451,
                444,
                445,
                454,
                446,
                448,
                449,
                443,
                442,
                452,
                453,
                455,
                447,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                483,
                482,
                476,
                477,
                479,
                478,
                480,
                481,
                475,
                474,
                484,
                485,
                487,
                486,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                514,
                508,
                509,
                510,
                511,
                512,
                513,
                507,
                515,
                516,
                517,
                519,
                518,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "4": {
              "kind": "commutator",
              "a": [
                1,
                0,
                2,
                3,
                5,
                4,
                6,
                7,
                11,
                10,
                9,
                8,
                15,
                13,
                14,
                12,
                16,
                17,
                18,
                19,
                23,
                22,
                21,
                20,
                24,
                25,
                26,
                27,
                31,
                30,
                29,
                28,
                35,
                33,
                34,
                32,
                36,
                37,
                38,
                39,
                47,
                42,
                41,
                44,
                43,
                46,
                45,
                40,
                55,
                49,
                50,
                52,
                51,
                54,
                53,
                48,
                63,
                57,
                58,
                60,
                59,
                61,
                62,
                56,
                71,
                65,
                66,
                67,
                68,
                69,
                70,
                64,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                87,
                82,
                81,
                84,
                83,
                86,
                85,
                80,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                103,
                98,
                97,
                100,
                99,
                102,
                101,
                96,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                119,
                114,
                113,
                116,
                115,
                118,
                117,
                112,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                135,
                130,
                129,
                132,
                131,
                134,
                133,
                128,
                143,
                137,
                138,
                140,
                139,
                142,
                141,
                136,
                151,
                145,
                146,
                148,
                147,
                149,
                150,
                144,
                159,
                153,
                154,
                155,
                156,
                157,
                158,
                152,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                183,
                170,
                169,
                172,
                171,
                174,
                173,
                176,
                175,
                178,
                177,
                180,
                179,
                182,
                181,
                168,
                199,
                185,
                186,
                188,
                187,
                190,
                189,
                192,
                191,
                194,
                193,
                196,
                195,
                198,
                197,
                184,
                215,
                201,
                202,
                204,
                203,
                206,
                205,
                208,
                207,
                209,
                210,
                212,
                211,
                214,
                213,
                200,
                231,
                217,
                218,
                220,
                219,
                221,
                222,
                224,
                223,
                225,
                226,
                228,
                227,
                230,
                229,
                216,
                247,
                233,
                234,
                236,
                235,
                237,
                238,
                240,
                239,
                241,
                242,
                244,
                243,
                245,
                246,
                232,
                263,
                249,
                250,
                251,
                252,
                253,
                254,
                256,
                255,
                257,
                258,
                260,
                259,
                261,
                262,
                248,
                279,
                265,
                266,
                267,
                268,
                269,
                270,
                272,
                271,
                273,
                274,
                275,
                276,
                277,
                278,
                264,
                295,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                280,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                327,
                314,
                313,
                316,
                315,
                318,
                317,
                320,
                319,
                322,
                321,
                324,
                323,
                326,
                325,
                312,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                359,
                346,
                345,
                348,
                347,
                350,
                349,
                352,
                351,
                354,
                353,
                356,
                355,
                358,
                357,
                344,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                391,
                378,
                377,
                380,
                379,
                382,
                381,
                384,
                383,
                386,
                385,
                388,
                387,
                390,
                389,
                376,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                423,
                410,
                409,
                412,
                411,
                414,
                413,
                416,
                415,
                418,
                417,
                420,
                419,
                422,
                421,
                408,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                455,
                442,
                441,
                444,
                443,
                446,
                445,
                448,
                447,
                450,
                449,
                452,
                451,
                454,
                453,
                440,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                487,
                474,
                473,
                476,
                475,
                478,
                477,
                480,
                479,
                482,
                481,
                484,
                483,
                486,
                485,
                472,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                519,
                506,
                505,
                508,
                507,
                510,
                509,
                512,
                511,
                514,
                513,
                516,
                515,
                518,
                517,
                504,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                551,
                538,
                537,
                540,
                539,
                542,
                541,
                544,
                543,
                546,
                545,
                548,
                547,
                550,
                549,
                536,
                567,
                553,
                554,
                556,
                555,
                558,
                557,
                560,
                559,
                562,
                561,
                564,
                563,
                566,
                565,
                552,
                583,
                569,
                570,
                572,
                571,
                574,
                573,
                576,
                575,
                577,
                578,
                580,
                579,
                582,
                581,
                568,
                599,
                585,
                586,
                588,
                587,
                589,
                590,
                592,
                591,
                593,
                594,
                596,
                595,
                598,
                597,
                584,
                615,
                601,
                602,
                604,
                603,
                605,
                606,
                608,
                607,
                609,
                610,
                612,
                611,
                613,
                614,
                600,
                631,
                617,
                618,
                619,
                620,
                621,
                622,
                624,
                623,
                625,
                626,
                628,
                627,
                629,
                630,
                616,
                647,
                633,
                634,
                635,
                636,
                637,
                638,
                640,
                639,
                641,
                642,
                643,
                644,
                645,
                646,
                632,
                663,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                648,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                199,
                189,
                190,
                196,
                192,
                193,
                194,
                195,
                191,
                197,
                198,
                188,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                223,
                221,
                222,
                220,
                224,
                225,
                226,
                227,
                231,
                229,
                230,
                228,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                314,
                315,
                316,
                317,
                318,
                319,
                320,
                321,
                322,
                323,
                324,
                325,
                326,
                327,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                378,
                379,
                380,
                381,
                382,
                383,
                384,
                385,
                386,
                387,
                388,
                389,
                390,
                391,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                442,
                443,
                444,
                445,
                446,
                447,
                448,
                449,
                450,
                451,
                452,
                453,
                454,
                455,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                506,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                515,
                516,
                517,
                518,
                519,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                567,
                557,
                558,
                564,
                560,
                561,
                562,
                563,
                559,
                565,
                566,
                556,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                591,
                589,
                590,
                588,
                592,
                593,
                594,
                595,
                599,
                597,
                598,
                596,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "1": {
              "kind": "commutator",
              "a": [
                1,
                0,
                2,
                3,
                5,
                4,
                6,
                7,
                11,
                10,
                9,
                8,
                15,
                13,
                14,
                12,
                16,
                17,
                18,
                19,
                23,
                22,
                21,
                20,
                24,
                25,
                26,
                27,
                31,
                30,
                29,
                28,
                35,
                33,
                34,
                32,
                36,
                37,
                38,
                39,
                47,
                42,
                41,
                44,
                43,
                46,
                45,
                40,
                55,
                49,
                50,
                52,
                51,
                54,
                53,
                48,
                63,
                57,
                58,
                60,
                59,
                61,
                62,
                56,
                71,
                65,
                66,
                67,
                68,
                69,
                70,
                64,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                87,
                82,
                81,
                84,
                83,
                86,
                85,
                80,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                103,
                98,
                97,
                100,
                99,
                102,
                101,
                96,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                119,
                114,
                113,
                116,
                115,
                118,
                117,
                112,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                135,
                130,
                129,
                132,
                131,
                134,
                133,
                128,
                143,
                137,
                138,
                140,
                139,
                142,
                141,
                136,
                151,
                145,
                146,
                148,
                147,
                149,
                150,
                144,
                159,
                153,
                154,
                155,
                156,
                157,
                158,
                152,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                183,
                170,
                169,
                172,
                171,
                174,
                173,
                176,
                175,
                178,
                177,
                180,
                179,
                182,
                181,
                168,
                199,
                185,
                186,
                188,
                187,
                190,
                189,
                192,
                191,
                194,
                193,
                196,
                195,
                198,
                197,
                184,
                215,
                201,
                202,
                204,
                203,
                206,
                205,
                208,
                207,
                209,
                210,
                212,
                211,
                214,
                213,
                200,
                231,
                217,
                218,
                220,
                219,
                221,
                222,
                224,
                223,
                225,
                226,
                228,
                227,
                230,
                229,
                216,
                247,
                233,
                234,
                236,
                235,
                237,
                238,
                240,
                239,
                241,
                242,
                244,
                243,
                245,
                246,
                232,
                263,
                249,
                250,
                251,
                252,
                253,
                254,
                256,
                255,
                257,
                258,
                260,
                259,
                261,
                262,
                248,
                279,
                265,
                266,
                267,
                268,
                269,
                270,
                272,
                271,
                273,
                274,
                275,
                276,
                277,
                278,
                264,
                295,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                280,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                327,
                314,
                313,
                316,
                315,
                318,
                317,
                320,
                319,
                322,
                321,
                324,
                323,
                326,
                325,
                312,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                359,
                346,
                345,
                348,
                347,
                350,
                349,
                352,
                351,
                354,
                353,
                356,
                355,
                358,
                357,
                344,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                391,
                378,
                377,
                380,
                379,
                382,
                381,
                384,
                383,
                386,
                385,
                388,
                387,
                390,
                389,
                376,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                423,
                410,
                409,
                412,
                411,
                414,
                413,
                416,
                415,
                418,
                417,
                420,
                419,
                422,
                421,
                408,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                455,
                442,
                441,
                444,
                443,
                446,
                445,
                448,
                447,
                450,
                449,
                452,
                451,
                454,
                453,
                440,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                487,
                474,
                473,
                476,
                475,
                478,
                477,
                480,
                479,
                482,
                481,
                484,
                483,
                486,
                485,
                472,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                519,
                506,
                505,
                508,
                507,
                510,
                509,
                512,
                511,
                514,
                513,
                516,
                515,
                518,
                517,
                504,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                551,
                538,
                537,
                540,
                539,
                542,
                541,
                544,
                543,
                546,
                545,
                548,
                547,
                550,
                549,
                536,
                567,
                553,
                554,
                556,
                555,
                558,
                557,
                560,
                559,
                562,
                561,
                564,
                563,
                566,
                565,
                552,
                583,
                569,
                570,
                572,
                571,
                574,
                573,
                576,
                575,
                577,
                578,
                580,
                579,
                582,
                581,
                568,
                599,
                585,
                586,
                588,
                587,
                589,
                590,
                592,
                591,
                593,
                594,
                596,
                595,
                598,
                597,
                584,
                615,
                601,
                602,
                604,
                603,
                605,
                606,
                608,
                607,
                609,
                610,
                612,
                611,
                613,
                614,
                600,
                631,
                617,
                618,
                619,
                620,
                621,
                622,
                624,
                623,
                625,
                626,
                628,
                627,
                629,
                630,
                616,
                647,
                633,
                634,
                635,
                636,
                637,
                638,
                640,
                639,
                641,
                642,
                643,
                644,
                645,
                646,
                632,
                663,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                648,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                312,
                313,
                327,
                315,
                325,
                324,
                318,
                322,
                320,
                321,
                319,
                323,
                317,
                316,
                326,
                314,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                344,
                345,
                346,
                347,
                348,
                349,
                350,
                351,
                352,
                353,
                354,
                355,
                356,
                357,
                358,
                359,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                376,
                377,
                383,
                379,
                381,
                380,
                382,
                378,
                384,
                385,
                391,
                387,
                389,
                388,
                390,
                386,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                440,
                441,
                443,
                442,
                444,
                445,
                455,
                454,
                448,
                449,
                451,
                450,
                452,
                453,
                447,
                446,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                472,
                473,
                474,
                475,
                476,
                477,
                478,
                479,
                480,
                481,
                482,
                483,
                484,
                485,
                486,
                487,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                504,
                505,
                515,
                514,
                508,
                509,
                511,
                510,
                512,
                513,
                507,
                506,
                516,
                517,
                519,
                518,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            },
            "0": {
              "kind": "commutator",
              "a": [
                1,
                0,
                2,
                3,
                5,
                4,
                6,
                7,
                11,
                10,
                9,
                8,
                15,
                13,
                14,
                12,
                16,
                17,
                18,
                19,
                23,
                22,
                21,
                20,
                24,
                25,
                26,
                27,
                31,
                30,
                29,
                28,
                35,
                33,
                34,
                32,
                36,
                37,
                38,
                39,
                47,
                42,
                41,
                44,
                43,
                46,
                45,
                40,
                55,
                49,
                50,
                52,
                51,
                54,
                53,
                48,
                63,
                57,
                58,
                60,
                59,
                61,
                62,
                56,
                71,
                65,
                66,
                67,
                68,
                69,
                70,
                64,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                87,
                82,
                81,
                84,
                83,
                86,
                85,
                80,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                103,
                98,
                97,
                100,
                99,
                102,
                101,
                96,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                119,
                114,
                113,
                116,
                115,
                118,
                117,
                112,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                135,
                130,
                129,
                132,
                131,
                134,
                133,
                128,
                143,
                137,
                138,
                140,
                139,
                142,
                141,
                136,
                151,
                145,
                146,
                148,
                147,
                149,
                150,
                144,
                159,
                153,
                154,
                155,
                156,
                157,
                158,
                152,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                183,
                170,
                169,
                172,
                171,
                174,
                173,
                176,
                175,
                178,
                177,
                180,
                179,
                182,
                181,
                168,
                199,
                185,
                186,
                188,
                187,
                190,
                189,
                192,
                191,
                194,
                193,
                196,
                195,
                198,
                197,
                184,
                215,
                201,
                202,
                204,
                203,
                206,
                205,
                208,
                207,
                209,
                210,
                212,
                211,
                214,
                213,
                200,
                231,
                217,
                218,
                220,
                219,
                221,
                222,
                224,
                223,
                225,
                226,
                228,
                227,
                230,
                229,
                216,
                247,
                233,
                234,
                236,
                235,
                237,
                238,
                240,
                239,
                241,
                242,
                244,
                243,
                245,
                246,
                232,
                263,
                249,
                250,
                251,
                252,
                253,
                254,
                256,
                255,
                257,
                258,
                260,
                259,
                261,
                262,
                248,
                279,
                265,
                266,
                267,
                268,
                269,
                270,
                272,
                271,
                273,
                274,
                275,
                276,
                277,
                278,
                264,
                295,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                280,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                327,
                314,
                313,
                316,
                315,
                318,
                317,
                320,
                319,
                322,
                321,
                324,
                323,
                326,
                325,
                312,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                359,
                346,
                345,
                348,
                347,
                350,
                349,
                352,
                351,
                354,
                353,
                356,
                355,
                358,
                357,
                344,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                391,
                378,
                377,
                380,
                379,
                382,
                381,
                384,
                383,
                386,
                385,
                388,
                387,
                390,
                389,
                376,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                423,
                410,
                409,
                412,
                411,
                414,
                413,
                416,
                415,
                418,
                417,
                420,
                419,
                422,
                421,
                408,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                455,
                442,
                441,
                444,
                443,
                446,
                445,
                448,
                447,
                450,
                449,
                452,
                451,
                454,
                453,
                440,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                487,
                474,
                473,
                476,
                475,
                478,
                477,
                480,
                479,
                482,
                481,
                484,
                483,
                486,
                485,
                472,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                519,
                506,
                505,
                508,
                507,
                510,
                509,
                512,
                511,
                514,
                513,
                516,
                515,
                518,
                517,
                504,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                551,
                538,
                537,
                540,
                539,
                542,
                541,
                544,
                543,
                546,
                545,
                548,
                547,
                550,
                549,
                536,
                567,
                553,
                554,
                556,
                555,
                558,
                557,
                560,
                559,
                562,
                561,
                564,
                563,
                566,
                565,
                552,
                583,
                569,
                570,
                572,
                571,
                574,
                573,
                576,
                575,
                577,
                578,
                580,
                579,
                582,
                581,
                568,
                599,
                585,
                586,
                588,
                587,
                589,
                590,
                592,
                591,
                593,
                594,
                596,
                595,
                598,
                597,
                584,
                615,
                601,
                602,
                604,
                603,
                605,
                606,
                608,
                607,
                609,
                610,
                612,
                611,
                613,
                614,
                600,
                631,
                617,
                618,
                619,
                620,
                621,
                622,
                624,
                623,
                625,
                626,
                628,
                627,
                629,
                630,
                616,
                647,
                633,
                634,
                635,
                636,
                637,
                638,
                640,
                639,
                641,
                642,
                643,
                644,
                645,
                646,
                632,
                663,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                648,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ],
              "b": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                81,
                80,
                87,
                86,
                85,
                84,
                83,
                82,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                117,
                116,
                115,
                114,
                113,
                112,
                119,
                118,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                168,
                169,
                170,
                171,
                172,
                173,
                174,
                175,
                176,
                177,
                178,
                179,
                180,
                181,
                182,
                183,
                184,
                185,
                186,
                187,
                188,
                189,
                190,
                191,
                192,
                193,
                194,
                195,
                196,
                197,
                198,
                199,
                200,
                201,
                202,
                203,
                204,
                205,
                206,
                207,
                208,
                209,
                210,
                211,
                212,
                213,
                214,
                215,
                216,
                217,
                218,
                219,
                220,
                221,
                222,
                223,
                224,
                225,
                226,
                227,
                228,
                229,
                230,
                231,
                232,
                233,
                234,
                235,
                236,
                237,
                238,
                239,
                240,
                241,
                242,
                243,
                244,
                245,
                246,
                247,
                248,
                249,
                250,
                251,
                252,
                253,
                254,
                255,
                256,
                257,
                258,
                259,
                260,
                261,
                262,
                263,
                264,
                265,
                266,
                267,
                268,
                269,
                270,
                271,
                272,
                273,
                274,
                275,
                276,
                277,
                278,
                279,
                280,
                281,
                282,
                283,
                284,
                285,
                286,
                287,
                288,
                289,
                290,
                291,
                292,
                293,
                294,
                295,
                296,
                297,
                298,
                299,
                300,
                301,
                302,
                303,
                304,
                305,
                306,
                307,
                308,
                309,
                310,
                311,
                313,
                312,
                327,
                315,
                316,
                324,
                323,
                319,
                320,
                321,
                322,
                318,
                317,
                325,
                326,
                314,
                328,
                329,
                330,
                331,
                332,
                333,
                334,
                335,
                336,
                337,
                338,
                339,
                340,
                341,
                342,
                343,
                345,
                344,
                359,
                358,
                357,
                356,
                355,
                354,
                353,
                352,
                351,
                350,
                349,
                348,
                347,
                346,
                360,
                361,
                362,
                363,
                364,
                365,
                366,
                367,
                368,
                369,
                370,
                371,
                372,
                373,
                374,
                375,
                384,
                376,
                386,
                387,
                389,
                388,
                390,
                391,
                385,
                377,
                383,
                382,
                380,
                381,
                379,
                378,
                392,
                393,
                394,
                395,
                396,
                397,
                398,
                399,
                400,
                401,
                402,
                403,
                404,
                405,
                406,
                407,
                416,
                417,
                418,
                419,
                420,
                421,
                422,
                423,
                408,
                409,
                410,
                411,
                412,
                413,
                414,
                415,
                424,
                425,
                426,
                427,
                428,
                429,
                430,
                431,
                432,
                433,
                434,
                435,
                436,
                437,
                438,
                439,
                453,
                449,
                451,
                450,
                452,
                448,
                454,
                446,
                440,
                444,
                442,
                443,
                441,
                445,
                455,
                447,
                456,
                457,
                458,
                459,
                460,
                461,
                462,
                463,
                464,
                465,
                466,
                467,
                468,
                469,
                470,
                471,
                485,
                484,
                483,
                482,
                481,
                480,
                479,
                478,
                477,
                476,
                475,
                474,
                473,
                472,
                487,
                486,
                488,
                489,
                490,
                491,
                492,
                493,
                494,
                495,
                496,
                497,
                498,
                499,
                500,
                501,
                502,
                503,
                517,
                516,
                515,
                507,
                508,
                509,
                510,
                511,
                512,
                513,
                514,
                506,
                505,
                504,
                519,
                518,
                520,
                521,
                522,
                523,
                524,
                525,
                526,
                527,
                528,
                529,
                530,
                531,
                532,
                533,
                534,
                535,
                536,
                537,
                538,
                539,
                540,
                541,
                542,
                543,
                544,
                545,
                546,
                547,
                548,
                549,
                550,
                551,
                552,
                553,
                554,
                555,
                556,
                557,
                558,
                559,
                560,
                561,
                562,
                563,
                564,
                565,
                566,
                567,
                568,
                569,
                570,
                571,
                572,
                573,
                574,
                575,
                576,
                577,
                578,
                579,
                580,
                581,
                582,
                583,
                584,
                585,
                586,
                587,
                588,
                589,
                590,
                591,
                592,
                593,
                594,
                595,
                596,
                597,
                598,
                599,
                600,
                601,
                602,
                603,
                604,
                605,
                606,
                607,
                608,
                609,
                610,
                611,
                612,
                613,
                614,
                615,
                616,
                617,
                618,
                619,
                620,
                621,
                622,
                623,
                624,
                625,
                626,
                627,
                628,
                629,
                630,
                631,
                632,
                633,
                634,
                635,
                636,
                637,
                638,
                639,
                640,
                641,
                642,
                643,
                644,
                645,
                646,
                647,
                648,
                649,
                650,
                651,
                652,
                653,
                654,
                655,
                656,
                657,
                658,
                659,
                660,
                661,
                662,
                663,
                664,
                665,
                666,
                667,
                668,
                669,
                670,
                671,
                672,
                673,
                674,
                675,
                676,
                677,
                678,
                679
              ]
            }
          },
          "witnesses": [
            {
              "type_index": 17,
              "test_id": 8
            },
            {
              "type_index": 21,
              "test_id": 8
            },
            {
              "type_index": 29,
              "test_id": 4
            },
            {
              "type_index": 31,
              "test_id": 4
            },
            {
              "type_index": 37,
              "test_id": 1
            },
            {
              "type_index": 39,
              "test_id": 8
            },
            {
              "type_index": 41,
              "test_id": 0
            },
            {
              "type_index": 43,
              "test_id": 8
            },
            {
              "type_index": 45,
              "test_id": 0
            },
            {
              "type_index": 47,
              "test_id": 8
            },
            {
              "type_index": 49,
              "test_id": 1
            },
            {
              "type_index": 52,
              "test_id": 4
            },
            {
              "type_index": 54,
              "test_id": 4
            }
          ]
        }
      ],
      "deleted": [
        13,
        15,
        17,
        18,
        21,
        22,
        24,
        26,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        52,
        53,
        54,
        55,
        56,
        57,
        58
      ]
    },
    {
      "types": [
        {
          "m": 1,
          "b": 0,
          "c": 0,
          "order": 2
        },
        {
          "m": 1,
          "b": 0,
          "c": 1,
          "order": 2
        },
        {
          "m": 1,
          "b": 1,
          "c": 0,
          "order": 2
        },
        {
          "m": 1,
          "b": 1,
          "c": 1,
          "order": 2
        },
        {
          "m": 2,
          "b": 0,
          "c": 0,
          "order": 4
        },
        {
          "m": 2,
          "b": 0,
          "c": 1,
          "order": 8
        },
        {
          "m": 2,
          "b": 0,
          "c": 3,
          "order": 4
        },
        {
          "m": 2,
          "b": 1,
          "c": 0,
          "order": 8
        },
        {
          "m": 2,
          "b": 1,
          "c": 3,
          "order": 8
        },
        {
          "m": 2,
          "b": 3,
          "c": 0,
          "order": 4
        },
        {
          "m": 2,
          "b": 3,
          "c": 1,
          "order": 8
        },
        {
          "m": 2,
          "b": 3,
          "c": 3,
          "order": 4
        },
        {
          "m": 4,
          "b": 0,
          "c": 0,
          "order": 8
        },
        {
          "m": 4,
          "b": 0,
          "c": 5,
          "order": 32
        },
        {
          "m": 4,
          "b": 0,
          "c": 15,
          "order": 8
        },
        {
          "m": 4,
          "b": 5,
          "c": 0,
          "order": 32
        },
        {
          "m": 4,
          "b": 5,
          "c": 15,
          "order": 32
        },
        {
          "m": 4,
          "b": 15,
          "c": 0,
          "order": 8
        },
        {
          "m": 4,
          "b": 15,
          "c": 5,
          "order": 32
        },
        {
          "m": 4,
          "b": 15,
          "c": 15,
          "order": 8
        },
        {
          "m": 8,
          "b": 0,
          "c": 0,
          "order": 16
        },
        {
          "m": 8,
          "b": 0,
          "c": 255,
          "order": 16
        },
        {
          "m": 8,
          "b": 255,
          "c": 0,
          "order": 16
        },
        {
          "m": 8,
          "b": 255,
          "c": 255,
          "order": 16
        }
      ],
      "degree": 168,
      "group_order": 4096,
      "records": [
        {
          "half": "u",
          "stabilizer_order": 8,
          "tests": {
            "3": {
              "kind": "involution",
              "z": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167
              ]
            },
            "1": {
              "kind": "involution",
              "z": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159
              ]
            }
          },
          "witnesses": [
            {
              "type_index": 22,
              "test_id": 3
            },
            {
              "type_index": 23,
              "test_id": 1
            }
          ]
        },
        {
          "half": "ru",
          "stabilizer_order": 8,
          "tests": {
            "1": {
              "kind": "involution",
              "z": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167
              ]
            }
          },
          "witnesses": [
            {
              "type_index": 20,
              "test_id": 1
            },
            {
              "type_index": 21,
              "test_id": 1
            }
          ]
        },
        {
          "half": "w",
          "stabilizer_order": 8,
          "tests": {
            "3": {
              "kind": "involution",
              "z": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167
              ]
            },
            "1": {
              "kind": "involution",
              "z": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159
              ]
            }
          },
          "witnesses": [
            {
              "type_index": 21,
              "test_id": 3
            },
            {
              "type_index": 23,
              "test_id": 1
            }
          ]
        },
        {
          "half": "sw",
          "stabilizer_order": 8,
          "tests": {
            "1": {
              "kind": "involution",
              "z": [
                0,
                1,
                2,
                3,
                4,
                5,
                6,
                7,
                8,
                9,
                10,
                11,
                12,
                13,
                14,
                15,
                16,
                17,
                18,
                19,
                20,
                21,
                22,
                23,
                24,
                25,
                26,
                27,
                28,
                29,
                30,
                31,
                32,
                33,
                34,
                35,
                36,
                37,
                38,
                39,
                40,
                41,
                42,
                43,
                44,
                45,
                46,
                47,
                48,
                49,
                50,
                51,
                52,
                53,
                54,
                55,
                56,
                57,
                58,
                59,
                60,
                61,
                62,
                63,
                64,
                65,
                66,
                67,
                68,
                69,
                70,
                71,
                72,
                73,
                74,
                75,
                76,
                77,
                78,
                79,
                80,
                81,
                82,
                83,
                84,
                85,
                86,
                87,
                88,
                89,
                90,
                91,
                92,
                93,
                94,
                95,
                96,
                97,
                98,
                99,
                100,
                101,
                102,
                103,
                112,
                113,
                114,
                115,
                116,
                117,
                118,
                119,
                104,
                105,
                106,
                107,
                108,
                109,
                110,
                111,
                120,
                121,
                122,
                123,
                124,
                125,
                126,
                127,
                128,
                129,
                130,
                131,
                132,
                133,
                134,
                135,
                144,
                145,
                146,
                147,
                148,
                149,
                150,
                151,
                136,
                137,
                138,
                139,
                140,
                141,
                142,
                143,
                152,
                153,
                154,
                155,
                156,
                157,
                158,
                159,
                160,
                161,
                162,
                163,
                164,
                165,
                166,
                167
              ]
            }
          },
          "witnesses": [
            {
              "type_index": 20,
              "test_id": 1
            },
            {
              "type_index": 22,
              "test_id": 1
            }
          ]
        }
      ],
      "deleted": [
        20,
        21,
        22,
        23
      ]
    },
    {
      "types": [
        {
          "m": 1,
          "b": 0,
          "c": 0,
          "order": 2
        },
        {
          "m": 1,
          "b": 0,
          "c": 1,
          "order": 2
        },
        {
          "m": 1,
          "b": 1,
          "c": 0,
          "order": 2
        },
        {
          "m": 1,
          "b": 1,
          "c": 1,
          "order": 2
        },
        {
          "m": 2,
          "b": 0,
          "c": 0,
          "order": 4
        },
        {
          "m": 2,
          "b": 0,
          "c": 1,
          "order": 8
        },
        {
          "m": 2,
          "b": 0,
          "c": 3,
          "order": 4
        },
        {
          "m": 2,
          "b": 1,
          "c": 0,
          "order": 8
        },
        {
          "m": 2,
          "b": 1,
          "c": 3,
          "order": 8
        },
        {
          "m": 2,
          "b": 3,
          "c": 0,
          "order": 4
        },
        {
          "m": 2,
          "b": 3,
          "c": 1,
          "order": 8
        },
        {
          "m": 2,
          "b": 3,
          "c": 3,
          "order": 4
        },
        {
          "m": 4,
          "b": 0,
          "c": 0,
          "order": 8
        },
        {
          "m": 4,
          "b": 0,
          "c": 5,
          "order": 32
        },
        {
          "m": 4,
          "b": 0,
          "c": 15,
          "order": 8
        },
        {
          "m": 4,
          "b": 5,
          "c": 0,
          "order": 32
        },
        {
          "m": 4,
          "b": 5,
          "c": 15,
          "order": 32
        },
        {
          "m": 4,
          "b": 15,
          "c": 0,
          "order": 8
        },
        {
          "m": 4,
          "b": 15,
          "c": 5,
          "order": 32
        },
        {
          "m": 4,
          "b": 15,
          "c": 15,
          "order": 8
        }
      ],
      "degree": 104,
      "group_order": 256,
      "records": [
        {
          "half": "u",
          "stabilizer_order": 2,
          "tests": {},
          "witnesses": []
        },
        {
          "half": "ru",
          "stabilizer_order": 2,
          "tests": {},
          "witnesses": []
        },
        {
          "half": "w",
          "stabilizer_order": 2,
          "tests": {},
          "witnesses": []
        },
        {
          "half": "sw",
          "stabilizer_order": 2,
          "tests": {},
          "witnesses": []
        }
      ],
      "deleted": []
    }
  ],
  "survivors": [
    {
      "m": 1,
      "b": 0,
      "c": 0,
      "order": 2
    },
    {
      "m": 1,
      "b": 0,
      "c": 1,
      "order": 2
    },
    {
      "m": 1,
      "b": 1,
      "c": 0,
      "order": 2
    },
    {
      "m": 1,
      "b": 1,
      "c": 1,
      "order": 2
    },
    {
      "m": 2,
      "b": 0,
      "c": 0,
      "order": 4
    },
    {
      "m": 2,
      "b": 0,
      "c": 1,
      "order": 8
    },
    {
      "m": 2,
      "b": 0,
      "c": 3,
      "order": 4
    },
    {
      "m": 2,
      "b": 1,
      "c": 0,
      "order": 8
    },
    {
      "m": 2,
      "b": 1,
      "c": 3,
      "order": 8
    },
    {
      "m": 2,
      "b": 3,
      "c": 0,
      "order": 4
    },
    {
      "m": 2,
      "b": 3,
      "c": 1,
      "order": 8
    },
    {
      "m": 2,
      "b": 3,
      "c": 3,
      "order": 4
    },
    {
      "m": 4,
      "b": 0,
      "c": 0,
      "order": 8
    },
    {
      "m": 4,
      "b": 0,
      "c": 5,
      "order": 32
    },
    {
      "m": 4,
      "b": 0,
      "c": 15,
      "order": 8
    },
    {
      "m": 4,
      "b": 5,
      "c": 0,
      "order": 32
    },
    {
      "m": 4,
      "b": 5,
      "c": 15,
      "order": 32
    },
    {
      "m": 4,
      "b": 15,
      "c": 0,
      "order": 8
    },
    {
      "m": 4,
      "b": 15,
      "c": 5,
      "order": 32
    },
    {
      "m": 4,
      "b": 15,
      "c": 15,
      "order": 8
    }
  ],
  "final_order": 256,
  "final_lower_central_orders": [
    256,
    16,
    1
  ]
}

==> anc/certificate02/components.py <==
"""Finite alternating-component utilities.
Adapted from the previously supplied mt_order8_certificate.py.
Only exact permutation operations and group orders are used.
"""
from sympy.combinatorics import Permutation, PermutationGroup

def is_power_of_two(n: int) -> bool:
    return n > 0 and n & (n - 1) == 0


def marked(m: int, b: int, c: int = 0) -> tuple[Permutation, ...]:
    n = 2*m
    r = Permutation([i ^ 1 for i in range(n)])
    s = Permutation([(i+1) % n if i % 2 else (i-1) % n for i in range(n)])
    u = Permutation([i ^ 1 if b >> (i//2) & 1 else i for i in range(n)])
    wl = list(range(n))
    for j in range(m):
        if c >> j & 1:
            i, k = (2*j+1) % n, (2*j+2) % n
            wl[i], wl[k] = k, i
    return r, s, u, Permutation(wl)


def centralizer_maps(m: int) -> list[dict[int, int]]:
    """All centralizers of the regular marked dihedral action, by image of 0."""
    r, s, _, _ = marked(m, 0)
    ans = []
    for j in range(2*m):
        z = {0: j}
        todo = [0]
        while todo:
            x = todo.pop()
            for p in (r, s):
                y, im = p(x), p(z[x])
                if y not in z:
                    z[y] = im
                    todo.append(y)
                assert z[y] == im
        assert len(z) == 2*m and len(set(z.values())) == 2*m
        ans.append(z)
    return ans


def image_mask(m: int, b: int, z: dict[int, int], second: bool = False) -> int:
    out = 0
    for j in range(m):
        if b >> j & 1:
            x = z[(2*j+1) % (2*m)] if second else z[2*j]
            target = ((x-1) % (2*m))//2 if second else x//2
            out |= 1 << target
    return out


def single_types(m: int) -> list[dict]:
    zs = centralizer_maps(m)
    remaining = set(range(1 << m))
    ans = []
    while remaining:
        b = min(remaining)
        remaining -= {image_mask(m, b, z) for z in zs}
        r, s, u, _ = marked(m, b)
        order = int(PermutationGroup(r, s, u).order())
        if is_power_of_two(order):
            ans.append(dict(m=m, b=b, order=order))
    return ans




==> anc/certificate02/survivors_table.tex <==
% Generated from anc/certificate02/certificate.json (key "survivors"), sha256 a49c92a8203afaa413fbf1dadd05fc1efba42e8ccc41d07bfaf83af0a382d96e.
% Do not edit by hand; regenerate with anc/independent/make_survivors_table.py.
\begin{tabular}{rllr@{\qquad}rllr}
$m$ & $b$ & $c$ & order & $m$ & $b$ & $c$ & order\\ \hline
1 & \texttt{0} & \texttt{0} & 2 & 2 & \texttt{11} & \texttt{01} & 8\\
1 & \texttt{0} & \texttt{1} & 2 & 2 & \texttt{11} & \texttt{11} & 4\\
1 & \texttt{1} & \texttt{0} & 2 & 4 & \texttt{0000} & \texttt{0000} & 8\\
1 & \texttt{1} & \texttt{1} & 2 & 4 & \texttt{0000} & \texttt{0101} & 32\\
2 & \texttt{00} & \texttt{00} & 4 & 4 & \texttt{0000} & \texttt{1111} & 8\\
2 & \texttt{00} & \texttt{01} & 8 & 4 & \texttt{0101} & \texttt{0000} & 32\\
2 & \texttt{00} & \texttt{11} & 4 & 4 & \texttt{0101} & \texttt{1111} & 32\\
2 & \texttt{01} & \texttt{00} & 8 & 4 & \texttt{1111} & \texttt{0000} & 8\\
2 & \texttt{01} & \texttt{11} & 8 & 4 & \texttt{1111} & \texttt{0101} & 32\\
2 & \texttt{11} & \texttt{00} & 4 & 4 & \texttt{1111} & \texttt{1111} & 8\\
\end{tabular}


==> anc/certificate02/verify.log <==
stage 0 verified 60 -> 24
stage 1 verified 24 -> 20
stage 2 verified 20 -> 20
PASS: 24 membership/fixation witnesses; complete initial coverage; no 16-point component; final class-two group of order 256.


==> anc/certificate02/verify.py <==
#!/usr/bin/env python3
"""Check the finite certificate without recomputing pointwise stabilizers.

Every recorded parent/involution is checked for membership in the exact
universal group and for fixation of the entire named half. Commutators and
involution images are then checked on every claimed excluded component.
Initial component coverage is independently regenerated from all eligible masks.
No random sampling, floating arithmetic, or extrapolation to infinite actions.
"""
import json
from pathlib import Path
from sympy.combinatorics import Permutation
from build_certificate import all_types,universal


def require(p,msg):
    if not p:raise AssertionError(msg)


def verify():
    data=json.loads(Path(__file__).with_name('certificate.json').read_text())
    initial=[]
    for m in (1,2,4,8):
        rows=all_types(m);initial+=rows
        require(len(rows)==data['initial_counts'][str(m)],'initial type count')
    require(initial==data['initial'],'initial coverage mismatch')
    types=initial;checked=0
    for stage,row in enumerate(data['steps']):
        require(types==row['types'],'stage type mismatch')
        group,gens,ranges=universal(types);r,s,u,w=gens
        require(int(group.order())==row['group_order'],'group-order mismatch')
        halves={'u':u,'ru':r*u,'w':w,'sw':s*w};deleted=set()
        for rec in row['records']:
            half=halves[rec['half']];fixed=[i for i in range(group.degree) if half(i)==i]
            evaluated={}
            def getperm(a):
                require(len(a)==group.degree and sorted(a)==list(range(group.degree)),'invalid permutation')
                p=Permutation(a)
                require(group.contains(p),'witness outside universal group')
                require(all(p(i)==i for i in fixed),'witness does not fix named half')
                return p
            for tid,test in rec['tests'].items():
                if test['kind']=='commutator':
                    a=getperm(test['a']);b=getperm(test['b']);z=~a*~b*a*b
                else:
                    require(test['kind']=='involution','unknown test kind')
                    z=getperm(test['z'])
                    require((z*z).is_Identity and not z.is_Identity,'not an involution')
                evaluated[int(tid)]=(test['kind'],z);checked+=1
            for witness in rec['witnesses']:
                j=witness['type_index'];kind,z=evaluated[witness['test_id']];ran=ranges[j]
                require(any(z(i)!=i for i in ran),'witness trivial on excluded component')
                if kind=='involution':
                    require(any(z(i)!=half(i) for i in ran),'witness equals permitted involution')
                deleted.add(j)
        require(sorted(deleted)==row['deleted'],'deletion mismatch')
        print('stage',stage,'verified',len(types),'->',len(types)-len(deleted),flush=True)
        types=[t for j,t in enumerate(types) if j not in deleted]
    require(types==data['survivors'],'final list mismatch')
    require(all(t['m']<=4 for t in types),'order-eight component survives')
    group,gens,_=universal(types)
    require(int(group.order())==256,'final order')
    require([int(g.order()) for g in group.lower_central_series()]==[256,16,1],'final class')
    print('PASS:',checked,'membership/fixation witnesses; complete initial coverage;',
          'no 16-point component; final class-two group of order 256.',flush=True)

if __name__=='__main__':verify()


==> anc/grid01/README.md <==
# Certificate 01: hand replacement for the grid/window step

Read `certificate01_grid_hand_proof.md`. Its main proof plus Appendix A is self-contained for the combinatorial grid lemma. Appendix A prints every path; a referee does not need to run code to verify the mathematical argument.

Scope: the period-two mask conclusion in file 01 Section 2, including bi-infinite components and the finite-cycle projection with the eight-cycle exception. The graph-to-grid reduction and cross-neighborhood separation are retained assumptions. No claim about the complete B-group theorem or other package files is made.

Optional exact check, Python 3.10 or later, standard library only:

    python verify_hand_paths.py

To write a new result file:

    python verify_hand_paths.py --output my_results.json

The checker validates all 54 displayed local paths (202 edges), directly tests every one of the 156 local row assignments, and checks the eight isolated-step assignments. `verification_results.json` records the run actually executed.

`hand_paths.json` is a compact machine-readable copy of the printed path proofs, not a replacement for an exhaustive window certificate: the large certificate is no longer a premise for this lemma. Discovery scripts and large search outputs are not needed and are not included.

Sources: the user-supplied `NOTE_certificate01_reformulation.md` and the preceding certificate-02 hand-proof review. The mathematical extension and the verifier were produced in this turn; neither independent human refereeing nor proof-assistant verification is claimed.


==> anc/grid01/SHA256.json <==
{
  "README.md": "55d9180ae1975ab4a824639595c0b44b4800ba86de8be7da6883a33e6a8ee836",
  "certificate01_grid_hand_proof.md": "2432b413a367604477f65ae14a5e1e1575b87a92a0e9149c73019bf67d4ab6e7",
  "hand_paths.json": "47bd64ed2947eeae98a03a922478d990918f54a0f2e5892c35921d571b62c639",
  "verification_results.json": "5a636f3e0a50ac972042511ccc18393e8c9eb0ff70ce2be026916d7dbeb10811",
  "verify_hand_paths.py": "09c46d2534e3cdb7b2adc4df2d94e0f21f44631c61c16e148577f9669cb4c93d"
}


==> anc/grid01/certificate01_grid_hand_proof.md <==
# A hand proof of the grid lemma and the period-two mask conclusion

## Status and scope

This note proves Lemma Z from `NOTE_certificate01_reformulation.md` by explicit finite paths and an infinite-word argument. It also proves the required period-two conclusion for finite alternating components, including the eight-cycle exception. No exhaustive-window enumeration is a proof premise: Appendix A writes out every local path used. The supplied standard-library verifier checks those paths and all row choices for the small lemmas.

This replaces the window-certificate dependency for the period-two conclusion in file 01 Section 2, conditional on the source's derivation of the grid constraints and its cross-neighborhood separation hypothesis. It does not prove those group/graph inputs, replace the other files of the B-group package, or certify the full B-group theorem.

The original stronger window-survivor counts are not reproduced or asserted here. The replacement is a proof of the mathematical conclusion needed downstream. The finite certificate-02 hand proof supplied in the other attachment is unchanged.

## 1. Grid convention and the theorem

Let mu and sigma be maps from the integers to {0,1}. Form the bipartite graph G(mu,sigma) with vertices e_j and o_i, for all integer indices, and put

\[
 e_j\sim o_i\quad\Longleftrightarrow\quad
 \mu(i+j)=\sigma(i-j).                                      \tag{1}
\]

An edge is the ON cell (p,d)=(i+j,i-j). Two ON cells are rook-connected in the source's grid exactly when the associated edges lie in the same component of this bipartite graph.

**Theorem Z (proved).** If mu is not 2-periodic, there are integers d0,p,p' and a bit epsilon such that

\[
 p\ne p',\qquad p\equiv p'\equiv d_0\pmod2,\qquad
 \mu(p)=\mu(p')=\epsilon,
\]

and, for every sigma satisfying sigma(d0)=epsilon, the base cells (p,d0),(p',d0) are rook-connected.

In fact the two corresponding e-indices differ by 1, 2, or 4. The difference 4 is needed in only one of the twelve short local lemmas below. The final isolated-change argument has difference 1.

All witnesses use a finite interval of at most seventeen mu-positions and at most six diagonals. The witnesses need not use the same positions for different mu.

### A normalization missing from the original symmetry list

Independent complementation on the two parities is a symmetry. For bits eta_0,eta_1, define

\[
 \widetilde\mu(p)=\mu(p)+\eta_{p\bmod2},\qquad
 \widetilde\sigma(d)=\sigma(d)+\eta_{d\bmod2}.
\]

Since p and d have the same parity in a grid cell, its ON status is unchanged. At the beginning of a finite word, we may therefore normalize its first two mu-values to 0 independently.

Translation of p by an integer ell, together with the same translation of d, is also an isomorphism: it only relabels the o-indices. Thus a local word may start at any integer, not only at zero.

## 2. The change sequence

Define

\[
 \delta_i=\mu(i)+\mu(i+2)\pmod2.                            \tag{2}
\]

Independent parity complements leave delta unchanged. Once mu(0)=mu(1)=0 is fixed, a word in delta determines a unique mu-word by

\[
 \mu(i+2)=\mu(i)+\delta_i.                                  \tag{3}
\]

Suppose, towards a contradiction, that no robust pair as in Theorem Z exists. We will show that delta must vanish.

### Local forbidden-word lemma

Each of the following delta-words forces a robust pair. The mu-column is its normalized reconstruction. The last column gives the distance between the two e-indices.

| Label | delta word | normalized mu word | base (d0,epsilon) | base centers (p,p') | e-index distance |
|---|---|---|---|---|---:|
| A | 1101 | 001110 | (0,1) | (2,4) | 1 |
| B | 11001 | 0011110 | (-1,1) | (3,5) | 1 |
| C | 110000 | 00111111 | (0,1) | (2,4) | 1 |
| D | 110001 | 00111110 | (0,1) | (2,6) | 2 |
| E | 11111 | 0011001 | (-1,0) | (1,5) | 2 |
| F | 10100 | 0010000 | (-1,0) | (1,3) | 1 |
| G | 101010101 | 00100010001 | (-1,0) | (1,9) | 4 |
| H | 100100 | 00101111 | (0,1) | (2,4) | 1 |
| I | 1000100 | 001010000 | (1,0) | (1,5) | 2 |
| J | 10000100 | 0010101111 | (0,1) | (2,4) | 1 |
| K | 100000100 | 00101010000 | (-1,0) | (5,7) | 1 |
| L | 1000000100 | 001010101111 | (0,1) | (4,8) | 2 |

**Proof.** Appendix A gives all paths for all twelve lemmas. Assume that the two specified e-vertices are disconnected. A path valid under one value of an as-yet unassigned row bit forces the other value. The displayed forced assignments eventually give a connecting path for both choices of a remaining bit. This is a contradiction. Two lemmas require one explicit binary case split; both branches are displayed. Every edge is checked by the single rule (1), using only the printed mu-word. Thus unspecified mu-positions and unspecified row bits remain arbitrary. This is a finite written proof, not an appeal to search output. QED.

## 3. The forbidden words force changes to be far apart

Assume none of the twelve delta-words occurs.

**Claim 1. No two adjacent entries of delta equal one.**

Otherwise, because 11111 is forbidden, a finite run of at least two ones must end. Its last two ones and the following zero give 110. The next bit either gives 1101, or gives 1100. In the latter case the next bit gives 11001 or 11000; in the last case one more bit gives 110000 or 110001. All four outcomes are forbidden. This also covers a run unbounded on the left; a run unbounded on the right would itself contain 11111.

**Claim 2. The word 101 cannot occur.**

After 101, Claim 1 forces a zero. The next bit must be one, because 10100 is forbidden. Iterating gives 101010101, which is forbidden. Thus two ones cannot be at distance two.

**Claim 3. Distinct ones have distance at least eight.**

If two consecutive ones have distance k in {3,4,5,6,7}, Claims 1 and 2 force two zeroes after the second one. This gives the word

\[
 1\,0^{k-1}\,1\,0\,0,
\]

which is respectively H,I,J,K,L. This is impossible. Along with Claims 1 and 2, the assertion follows.

## 4. An isolated change also forces a robust pair

If delta is nonzero, translate a nonzero entry to index 0. Claim 3 gives

\[
 \delta_0=1,\qquad \delta_i=0\quad(1\le |i|\le7).           \tag{4}
\]

Use independent parity complements to arrange mu(0)=mu(1)=0. Put M(j)=mu(2j). Then

\[
 M(-3),\ldots,M(4)=00001111,                               \tag{5}
\]

and

\[
 \mu(-7)=\mu(-5)=\cdots=\mu(9)=0.                         \tag{6}
\]

Take base row d0=-1 with sigma(-1)=0. Equation (6) identifies

\[
 e_j\sim o_{j-1}\qquad(-3\le j\le5).
\]

Collapse these nine base edges, and label their vertices k=j+3, so that k ranges from 0 to 8.

For an even row d=2t, the edge from e_j to o_{j+2t} becomes the edge from k to k+(2t+1), present exactly when the bit of (5) at k+t equals sigma(2t). We use only t=0,1,2, giving lengths 1,3,5.

Let a=sigma(0), b=sigma(2), c=sigma(4). The following paths join the collapsed vertices 3 and 4:

| Row choices | Path |
|---|---|
| a=0, b,c arbitrary | 3--4 |
| a=1,b=0,c=0 | 3--0--5--4 |
| a=1,b=0,c=1 | 3--8--7--2--5--4 |
| a=1,b=1,c arbitrary | 3--6--5--4 |

For example, a collapsed edge from x to x+(2t+1) is valid when the center bit M(x-3+t) equals sigma(2t). Substitution of 00001111 verifies every edge in the table. All vertices lie among the nine collapsed base edges, so every collapsed path lifts to an ON-cell path in the original grid.

Vertices 3 and 4 correspond to e_0 and e_1. Their base cells are (-1,-1) and (1,-1), with the same mu-color 0. They are connected for every choice of sigma with sigma(-1)=0. This is the required robust pair, contradicting the assumption that none exists.

Therefore delta vanishes. By (2), mu is 2-periodic. This proves Theorem Z by contraposition. QED.

## 5. Application to infinite and finite matching components

The source's graph-to-grid step gives an ON-cell equality for every neighborhood column: for every diagonal, one of its complementary half-involutions fixes the tested vertex. If two distinct base pairs are robustly connected, their chosen endpoints have identical neighborhoods in the opposite half. The source's separation hypothesis Pi(T)=<c> excludes this. These are retained inputs, not new conclusions of this note.

### Bi-infinite components

Theorem Z forces mu to have period two. Therefore each interleaved mask

\[
 M(i)=\mu(2i),\qquad N(i)=\mu(2i+1)
\]

is constant. In particular both masks have period two, as required in file 01.

### Projection to a 2m-cycle

Lift the two masks periodically to the integer-indexed component. Each finite ON path projects to a valid path on the cycle. Row choices at diagonals whose restrictions coincide on the component need not agree globally; the proof allows arbitrary row choices and so does not assume that they agree.

The two target e-indices in the twelve local lemmas differ by 1 or 2, except for G, where they differ by 4. The isolated-change path has difference 1. Hence, for m>=3 and m!=4, all these targets remain distinct on projection. If the lifted mu were not 2-periodic, Theorem Z would contradict cross-neighborhood separation downstairs. Therefore both masks are constant on every such cycle.

For m=4, all the local lemmas except G still give distinct target pairs. Apply the change-word argument with G omitted. It still excludes 11 and 10100. If 101 occurs, the same continuation argument forces delta to alternate 1,0 forever. Thus one of M,N is alternating and the other is constant.

If 101 does not occur, the other forbidden words imply that ones in delta have mutual spacing at least eight. Since delta is 8-periodic, there can be at most one one per period. But

\[
 \sum_{j=0}^{3}\delta_{2j}
 =\sum_{j=0}^{3}\delta_{2j+1}=0\quad\text{in }\mathbb F_2,
\]

by telescoping mu(i)+mu(i+2) around each parity cycle. One one per period is impossible. Thus delta=0 and both masks are constant.

For m=1 or m=2, the individual masks automatically have period two; no stronger assertion is needed here.

**Corollary (the needed period-two conclusion).** On every component, finite or bi-infinite,

\[
 M(i+2)=M(i),\qquad N(i+2)=N(i).                            \tag{7}
\]

On a bi-infinite component and on every cycle with m>=3, m!=4, both masks are constant. On an eight-vertex cycle, both are constant or exactly one is alternating. The alternating eight-cycle is deliberately not excluded by this proof.

Since q=rs sends e_i to e_(i-1) and o_i to o_(i+1), equation (7) implies that q^2 preserves the fixed set of each original half, component by component. This is exactly the downstream consequence identified in Section 1 of the source note.

## 6. Replacement map and limitations

- Theorem Z and its component corollary replace the exhaustive window-certificate dependency for file 01 Section 2's period-two mask conclusion, including the source note's collapsed case and both-nonconstant case. The original 64-pattern collapsed table and the unresolved adjacent-change search are not used.
- The graph-to-grid reduction, existence of complementary conjugate halves, cross-neighborhood separation Pi(T)=<c>, and the later arguments using q^2 remain inputs or separate proofs.
- The original window-survivor enumeration is not claimed to have been reproduced. Keeping its files as optional checks is harmless, but they are not needed for this replacement theorem.
- File 03's alternating-eight exclusion, the larger-period group-theoretic inputs, PF, and the full B-group existence claim are outside the scope of this result.
- The attached certificate-02 hand proof remains unchanged. This note addresses the different certificate-01 combinatorial step.

## 7. Verification actually performed

`python verify_hand_paths.py` checks all printed local paths edge by edge using (1), independently of the discovery code. It also directly checks connectivity under every row assignment for each of the twelve local lemmas.

Recorded results: twelve local lemmas; fifty-four displayed local paths with 202 edges; all 156 local row assignments; and all eight assignments in the isolated-step table. Every check passed. The only local target distance exceeding two is the distance-four target in G.

The spacing argument, independent-parity symmetry, and finite-cycle projection are written mathematical proofs above; the checker does not pretend to formally verify prose or the full B-group theorem. No external theorem or software library is used in the hand argument or in the delivered verifier.

Sources being extended: `NOTE_certificate01_reformulation.md`, Sections 1--5, and the supplied `Pasted text.txt` identifying certificate 01 as untouched by the certificate-02 replacement.

# Appendix A. All twelve local path proofs

In each subsection, mu is given only at the displayed consecutive positions starting at zero. All unlisted positions are arbitrary. The base row is fixed to the displayed bit. Suppose the target e-vertices are disconnected.

A row labelled 'assume sigma(d)=b' lists a path that would connect them under that assumption and the values already forced above it. Therefore the other row value is forced. At a terminal row, both bit choices give a path. This contradiction proves robust connection. In a displayed binary case split, each branch is proved separately.

Every path consists solely of ON edges from (1). Both target e-vertices lie on selected base edges because their base centers have the displayed common mu-value. Thus connecting these vertices connects the two ON base cells.

## A. Change word `1101`

Normalized mu-word: `001110`. Fix \(\sigma(0)=1\). Base centers: \((2,4)\). Targets: \(e_{1},e_{2}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(1)=1\) | \(e_{1}\! - \!o_{2}\! - \!e_{2}\) | Therefore \(\sigma(1)=0\). |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{3}\! - \!e_{2}\) | Therefore \(\sigma(2)=0\). |
| \(\sigma(3)=0\) | \(e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{2}\! - \!e_{2}\) | Contradiction. |
| \(\sigma(3)=1\) | \(e_{1}\! - \!o_{1}\! - \!e_{0}\! - \!o_{3}\! - \!e_{2}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## B. Change word `11001`

Normalized mu-word: `0011110`. Fix \(\sigma(-1)=1\). Base centers: \((3,5)\). Targets: \(e_{2},e_{3}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(0)=1\) | \(e_{2}\! - \!o_{2}\! - \!e_{3}\) | Therefore \(\sigma(0)=0\). |
| \(\sigma(1)=1\) | \(e_{2}\! - \!o_{3}\! - \!e_{3}\) | Therefore \(\sigma(1)=0\). |
| \(\sigma(2)=1\) | \(e_{2}\! - \!o_{1}\! - \!e_{0}\! - \!o_{2}\! - \!e_{3}\) | Therefore \(\sigma(2)=0\). |
| \(\sigma(3)=0\) | \(e_{2}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{2}\! - \!e_{3}\) | Contradiction. |
| \(\sigma(3)=1\) | \(e_{2}\! - \!o_{1}\! - \!e_{0}\! - \!o_{3}\! - \!e_{3}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## C. Change word `110000`

Normalized mu-word: `00111111`. Fix \(\sigma(0)=1\). Base centers: \((2,4)\). Targets: \(e_{1},e_{2}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(1)=1\) | \(e_{1}\! - \!o_{2}\! - \!e_{2}\) | Therefore \(\sigma(1)=0\). |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{1}\! - \!e_{0}\! - \!o_{2}\! - \!e_{2}\) | Therefore \(\sigma(2)=0\). |
| \(\sigma(3)=0\) | \(e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{2}\! - \!e_{2}\) | Therefore \(\sigma(3)=1\). |
| \(\sigma(4)=1\) | \(e_{1}\! - \!o_{5}\! - \!e_{2}\) | Therefore \(\sigma(4)=0\). |
| \(\sigma(5)=0\) | \(e_{1}\! - \!o_{1}\! - \!e_{0}\! - \!o_{3}\! - \!e_{-2}\! - \!o_{2}\! - \!e_{2}\) | Contradiction. |
| \(\sigma(5)=1\) | \(e_{1}\! - \!o_{1}\! - \!e_{0}\! - \!o_{5}\! - \!e_{2}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## D. Change word `110001`

Normalized mu-word: `00111110`. Fix \(\sigma(0)=1\). Base centers: \((2,6)\). Targets: \(e_{1},e_{3}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(1)=1\) | \(e_{1}\! - \!o_{2}\! - \!e_{2}\! - \!o_{3}\! - \!e_{3}\) | Therefore \(\sigma(1)=0\). |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{3}\! - \!e_{3}\) | Therefore \(\sigma(2)=0\). |
| \(\sigma(3)=1\) | \(e_{1}\! - \!o_{4}\! - \!e_{3}\) | Therefore \(\sigma(3)=0\). |
| \(\sigma(4)=1\) | \(e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{3}\! - \!e_{3}\) | Therefore \(\sigma(4)=0\). |
| \(\sigma(5)=0\) | \(e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{2}\! - \!e_{-2}\! - \!o_{3}\! - \!e_{3}\) | Contradiction. |
| \(\sigma(5)=1\) | \(e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{4}\! - \!e_{3}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## E. Change word `11111`

Normalized mu-word: `0011001`. Fix \(\sigma(-1)=0\). Base centers: \((1,5)\). Targets: \(e_{1},e_{3}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(1)=1\) | \(e_{1}\! - \!o_{2}\! - \!e_{3}\) | Therefore \(\sigma(1)=0\). |

**Case \(\sigma(0)=0\).** All preceding forced values remain in force.

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(2)=0\) | \(e_{1}\! - \!o_{3}\! - \!e_{2}\! - \!o_{2}\! - \!e_{3}\) | Contradiction. |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{0}\! - \!e_{0}\! - \!o_{2}\! - \!e_{3}\) | Contradiction. |

**Case \(\sigma(0)=1\).** All preceding forced values remain in force.

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(2)=0\) | \(e_{1}\! - \!o_{3}\! - \!e_{3}\) | Contradiction. |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{1}\! - \!e_{0}\! - \!o_{2}\! - \!e_{3}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## F. Change word `10100`

Normalized mu-word: `0010000`. Fix \(\sigma(-1)=0\). Base centers: \((1,3)\). Targets: \(e_{1},e_{2}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(0)=1\) | \(e_{1}\! - \!o_{1}\! - \!e_{2}\) | Therefore \(\sigma(0)=0\). |
| \(\sigma(2)=0\) | \(e_{1}\! - \!o_{3}\! - \!e_{3}\! - \!o_{2}\! - \!e_{2}\) | Contradiction. |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{0}\! - \!e_{0}\! - \!o_{2}\! - \!e_{2}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## G. Change word `101010101`

Normalized mu-word: `00100010001`. Fix \(\sigma(-1)=0\). Base centers: \((1,9)\). Targets: \(e_{1},e_{5}\).

**Case \(\sigma(0)=0\).** All preceding forced values remain in force.

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(2)=0\) | \(e_{1}\! - \!o_{3}\! - \!e_{4}\! - \!o_{4}\! - \!e_{5}\) | Contradiction. |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{0}\! - \!e_{0}\! - \!o_{2}\! - \!e_{2}\! - \!o_{4}\! - \!e_{5}\) | Contradiction. |

**Case \(\sigma(0)=1\).** All preceding forced values remain in force.

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(2)=0\) | \(e_{1}\! - \!o_{3}\! - \!e_{3}\! - \!o_{5}\! - \!e_{5}\) | Contradiction. |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{1}\! - \!e_{2}\! - \!o_{4}\! - \!e_{5}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## H. Change word `100100`

Normalized mu-word: `00101111`. Fix \(\sigma(0)=1\). Base centers: \((2,4)\). Targets: \(e_{1},e_{2}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(1)=0\) | \(e_{1}\! - \!o_{2}\! - \!e_{2}\) | Therefore \(\sigma(1)=1\). |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{3}\! - \!e_{2}\) | Therefore \(\sigma(2)=0\). |
| \(\sigma(3)=0\) | \(e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{2}\! - \!e_{2}\) | Contradiction. |
| \(\sigma(3)=1\) | \(e_{1}\! - \!o_{4}\! - \!e_{3}\! - \!o_{3}\! - \!e_{2}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## I. Change word `1000100`

Normalized mu-word: `001010000`. Fix \(\sigma(1)=0\). Base centers: \((1,5)\). Targets: \(e_{0},e_{2}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(0)=1\) | \(e_{0}\! - \!o_{1}\! - \!e_{1}\! - \!o_{2}\! - \!e_{2}\) | Therefore \(\sigma(0)=0\). |
| \(\sigma(-4)=1\) | \(e_{0}\! - \!o_{0}\! - \!e_{4}\! - \!o_{4}\! - \!e_{3}\! - \!o_{3}\! - \!e_{2}\) | Therefore \(\sigma(-4)=0\). |
| \(\sigma(-2)=0\) | \(e_{0}\! - \!o_{1}\! - \!e_{5}\! - \!o_{3}\! - \!e_{2}\) | Contradiction. |
| \(\sigma(-2)=1\) | \(e_{0}\! - \!o_{0}\! - \!e_{2}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## J. Change word `10000100`

Normalized mu-word: `0010101111`. Fix \(\sigma(0)=1\). Base centers: \((2,4)\). Targets: \(e_{1},e_{2}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(1)=0\) | \(e_{1}\! - \!o_{2}\! - \!e_{2}\) | Therefore \(\sigma(1)=1\). |
| \(\sigma(2)=1\) | \(e_{1}\! - \!o_{3}\! - \!e_{3}\! - \!o_{4}\! - \!e_{2}\) | Therefore \(\sigma(2)=0\). |
| \(\sigma(3)=0\) | \(e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{2}\! - \!e_{2}\) | Therefore \(\sigma(3)=1\). |
| \(\sigma(5)=0\) | \(e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{4}\! - \!e_{4}\! - \!o_{5}\! - \!e_{2}\) | Contradiction. |
| \(\sigma(5)=1\) | \(e_{1}\! - \!o_{6}\! - \!e_{3}\! - \!o_{4}\! - \!e_{4}\! - \!o_{5}\! - \!e_{2}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## K. Change word `100000100`

Normalized mu-word: `00101010000`. Fix \(\sigma(-1)=0\). Base centers: \((5,7)\). Targets: \(e_{3},e_{4}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(0)=1\) | \(e_{3}\! - \!o_{3}\! - \!e_{4}\) | Therefore \(\sigma(0)=0\). |
| \(\sigma(2)=0\) | \(e_{3}\! - \!o_{5}\! - \!e_{5}\! - \!o_{4}\! - \!e_{4}\) | Contradiction. |
| \(\sigma(2)=1\) | \(e_{3}\! - \!o_{2}\! - \!e_{0}\! - \!o_{0}\! - \!e_{1}\! - \!o_{3}\! - \!e_{4}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.

## L. Change word `1000000100`

Normalized mu-word: `001010101111`. Fix \(\sigma(0)=1\). Base centers: \((4,8)\). Targets: \(e_{2},e_{4}\).

| Assumed row value | Connecting path | Conclusion under target separation |
|---|---|---|
| \(\sigma(2)=1\) | \(e_{2}\! - \!o_{4}\! - \!e_{4}\) | Therefore \(\sigma(2)=0\). |
| \(\sigma(3)=0\) | \(e_{2}\! - \!o_{2}\! - \!e_{-1}\! - \!o_{1}\! - \!e_{1}\! - \!o_{4}\! - \!e_{4}\) | Therefore \(\sigma(3)=1\). |
| \(\sigma(4)=1\) | \(e_{2}\! - \!o_{6}\! - \!e_{3}\! - \!o_{7}\! - \!e_{4}\) | Therefore \(\sigma(4)=0\). |
| \(\sigma(5)=0\) | \(e_{2}\! - \!o_{2}\! - \!e_{-2}\! - \!o_{3}\! - \!e_{3}\! - \!o_{6}\! - \!e_{1}\! - \!o_{1}\! - \!e_{-1}\! - \!o_{4}\! - \!e_{4}\) | Contradiction. |
| \(\sigma(5)=1\) | \(e_{2}\! - \!o_{7}\! - \!e_{4}\) | Contradiction. |

No values of mu or sigma outside this subsection have been used.



==> anc/grid01/hand_paths.json <==
{
  "description": "Twelve explicit local hand proofs for Lemma Z, plus the isolated-change path table. The paths, not an exhaustive large search, form the proof.",
  "templates": [
    {
      "delta": "1101",
      "mu": [
        0,
        0,
        1,
        1,
        1,
        0
      ],
      "rows": [
        0,
        1,
        2,
        3
      ],
      "base": 0,
      "base_bit": 1,
      "p": 2,
      "pp": 4,
      "start": [
        "e",
        1
      ],
      "end": [
        "e",
        2
      ],
      "tree": {
        "forces": [
          {
            "row": 1,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ]
            ]
          },
          {
            "row": 2,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                3
              ],
              [
                "e",
                2
              ]
            ]
          }
        ],
        "terminal_row": 3,
        "terminal_paths": [
          [
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              -1
            ],
            [
              "o",
              2
            ],
            [
              "e",
              2
            ]
          ],
          [
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              0
            ],
            [
              "o",
              3
            ],
            [
              "e",
              2
            ]
          ]
        ]
      }
    },
    {
      "delta": "11001",
      "mu": [
        0,
        0,
        1,
        1,
        1,
        1,
        0
      ],
      "rows": [
        -1,
        0,
        1,
        2,
        3
      ],
      "base": -1,
      "base_bit": 1,
      "p": 3,
      "pp": 5,
      "start": [
        "e",
        2
      ],
      "end": [
        "e",
        3
      ],
      "tree": {
        "forces": [
          {
            "row": 0,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                2
              ],
              [
                "o",
                2
              ],
              [
                "e",
                3
              ]
            ]
          },
          {
            "row": 1,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                2
              ],
              [
                "o",
                3
              ],
              [
                "e",
                3
              ]
            ]
          },
          {
            "row": 2,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                2
              ],
              [
                "o",
                1
              ],
              [
                "e",
                0
              ],
              [
                "o",
                2
              ],
              [
                "e",
                3
              ]
            ]
          }
        ],
        "terminal_row": 3,
        "terminal_paths": [
          [
            [
              "e",
              2
            ],
            [
              "o",
              1
            ],
            [
              "e",
              -1
            ],
            [
              "o",
              2
            ],
            [
              "e",
              3
            ]
          ],
          [
            [
              "e",
              2
            ],
            [
              "o",
              1
            ],
            [
              "e",
              0
            ],
            [
              "o",
              3
            ],
            [
              "e",
              3
            ]
          ]
        ]
      }
    },
    {
      "delta": "110000",
      "mu": [
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "rows": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "base": 0,
      "base_bit": 1,
      "p": 2,
      "pp": 4,
      "start": [
        "e",
        1
      ],
      "end": [
        "e",
        2
      ],
      "tree": {
        "forces": [
          {
            "row": 1,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ]
            ]
          },
          {
            "row": 2,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                1
              ],
              [
                "e",
                0
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ]
            ]
          },
          {
            "row": 3,
            "forced_bit": 1,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                1
              ],
              [
                "e",
                -1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ]
            ]
          },
          {
            "row": 4,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                5
              ],
              [
                "e",
                2
              ]
            ]
          }
        ],
        "terminal_row": 5,
        "terminal_paths": [
          [
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              0
            ],
            [
              "o",
              3
            ],
            [
              "e",
              -2
            ],
            [
              "o",
              2
            ],
            [
              "e",
              2
            ]
          ],
          [
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              0
            ],
            [
              "o",
              5
            ],
            [
              "e",
              2
            ]
          ]
        ]
      }
    },
    {
      "delta": "110001",
      "mu": [
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ],
      "rows": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "base": 0,
      "base_bit": 1,
      "p": 2,
      "pp": 6,
      "start": [
        "e",
        1
      ],
      "end": [
        "e",
        3
      ],
      "tree": {
        "forces": [
          {
            "row": 1,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ],
              [
                "o",
                3
              ],
              [
                "e",
                3
              ]
            ]
          },
          {
            "row": 2,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                3
              ],
              [
                "e",
                3
              ]
            ]
          },
          {
            "row": 3,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                4
              ],
              [
                "e",
                3
              ]
            ]
          },
          {
            "row": 4,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                1
              ],
              [
                "e",
                -1
              ],
              [
                "o",
                3
              ],
              [
                "e",
                3
              ]
            ]
          }
        ],
        "terminal_row": 5,
        "terminal_paths": [
          [
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              -1
            ],
            [
              "o",
              2
            ],
            [
              "e",
              -2
            ],
            [
              "o",
              3
            ],
            [
              "e",
              3
            ]
          ],
          [
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              -1
            ],
            [
              "o",
              4
            ],
            [
              "e",
              3
            ]
          ]
        ]
      }
    },
    {
      "delta": "11111",
      "mu": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ],
      "rows": [
        -1,
        0,
        1,
        2
      ],
      "base": -1,
      "base_bit": 0,
      "p": 1,
      "pp": 5,
      "start": [
        "e",
        1
      ],
      "end": [
        "e",
        3
      ],
      "tree": {
        "forces": [
          {
            "row": 1,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                3
              ]
            ]
          }
        ],
        "split_row": 0,
        "children": [
          {
            "forces": [],
            "terminal_row": 2,
            "terminal_paths": [
              [
                [
                  "e",
                  1
                ],
                [
                  "o",
                  3
                ],
                [
                  "e",
                  2
                ],
                [
                  "o",
                  2
                ],
                [
                  "e",
                  3
                ]
              ],
              [
                [
                  "e",
                  1
                ],
                [
                  "o",
                  0
                ],
                [
                  "e",
                  0
                ],
                [
                  "o",
                  2
                ],
                [
                  "e",
                  3
                ]
              ]
            ]
          },
          {
            "forces": [],
            "terminal_row": 2,
            "terminal_paths": [
              [
                [
                  "e",
                  1
                ],
                [
                  "o",
                  3
                ],
                [
                  "e",
                  3
                ]
              ],
              [
                [
                  "e",
                  1
                ],
                [
                  "o",
                  1
                ],
                [
                  "e",
                  0
                ],
                [
                  "o",
                  2
                ],
                [
                  "e",
                  3
                ]
              ]
            ]
          }
        ]
      }
    },
    {
      "delta": "10100",
      "mu": [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "rows": [
        -1,
        0,
        2
      ],
      "base": -1,
      "base_bit": 0,
      "p": 1,
      "pp": 3,
      "start": [
        "e",
        1
      ],
      "end": [
        "e",
        2
      ],
      "tree": {
        "forces": [
          {
            "row": 0,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                1
              ],
              [
                "e",
                2
              ]
            ]
          }
        ],
        "terminal_row": 2,
        "terminal_paths": [
          [
            [
              "e",
              1
            ],
            [
              "o",
              3
            ],
            [
              "e",
              3
            ],
            [
              "o",
              2
            ],
            [
              "e",
              2
            ]
          ],
          [
            [
              "e",
              1
            ],
            [
              "o",
              0
            ],
            [
              "e",
              0
            ],
            [
              "o",
              2
            ],
            [
              "e",
              2
            ]
          ]
        ]
      }
    },
    {
      "delta": "101010101",
      "mu": [
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1
      ],
      "rows": [
        -1,
        0,
        2
      ],
      "base": -1,
      "base_bit": 0,
      "p": 1,
      "pp": 9,
      "start": [
        "e",
        1
      ],
      "end": [
        "e",
        5
      ],
      "tree": {
        "forces": [],
        "split_row": 0,
        "children": [
          {
            "forces": [],
            "terminal_row": 2,
            "terminal_paths": [
              [
                [
                  "e",
                  1
                ],
                [
                  "o",
                  3
                ],
                [
                  "e",
                  4
                ],
                [
                  "o",
                  4
                ],
                [
                  "e",
                  5
                ]
              ],
              [
                [
                  "e",
                  1
                ],
                [
                  "o",
                  0
                ],
                [
                  "e",
                  0
                ],
                [
                  "o",
                  2
                ],
                [
                  "e",
                  2
                ],
                [
                  "o",
                  4
                ],
                [
                  "e",
                  5
                ]
              ]
            ]
          },
          {
            "forces": [],
            "terminal_row": 2,
            "terminal_paths": [
              [
                [
                  "e",
                  1
                ],
                [
                  "o",
                  3
                ],
                [
                  "e",
                  3
                ],
                [
                  "o",
                  5
                ],
                [
                  "e",
                  5
                ]
              ],
              [
                [
                  "e",
                  1
                ],
                [
                  "o",
                  1
                ],
                [
                  "e",
                  2
                ],
                [
                  "o",
                  4
                ],
                [
                  "e",
                  5
                ]
              ]
            ]
          }
        ]
      }
    },
    {
      "delta": "100100",
      "mu": [
        0,
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ],
      "rows": [
        0,
        1,
        2,
        3
      ],
      "base": 0,
      "base_bit": 1,
      "p": 2,
      "pp": 4,
      "start": [
        "e",
        1
      ],
      "end": [
        "e",
        2
      ],
      "tree": {
        "forces": [
          {
            "row": 1,
            "forced_bit": 1,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ]
            ]
          },
          {
            "row": 2,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                3
              ],
              [
                "e",
                2
              ]
            ]
          }
        ],
        "terminal_row": 3,
        "terminal_paths": [
          [
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              -1
            ],
            [
              "o",
              2
            ],
            [
              "e",
              2
            ]
          ],
          [
            [
              "e",
              1
            ],
            [
              "o",
              4
            ],
            [
              "e",
              3
            ],
            [
              "o",
              3
            ],
            [
              "e",
              2
            ]
          ]
        ]
      }
    },
    {
      "delta": "1000100",
      "mu": [
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "rows": [
        -4,
        -2,
        0,
        1
      ],
      "base": 1,
      "base_bit": 0,
      "p": 1,
      "pp": 5,
      "start": [
        "e",
        0
      ],
      "end": [
        "e",
        2
      ],
      "tree": {
        "forces": [
          {
            "row": 0,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                0
              ],
              [
                "o",
                1
              ],
              [
                "e",
                1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ]
            ]
          },
          {
            "row": -4,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                0
              ],
              [
                "o",
                0
              ],
              [
                "e",
                4
              ],
              [
                "o",
                4
              ],
              [
                "e",
                3
              ],
              [
                "o",
                3
              ],
              [
                "e",
                2
              ]
            ]
          }
        ],
        "terminal_row": -2,
        "terminal_paths": [
          [
            [
              "e",
              0
            ],
            [
              "o",
              1
            ],
            [
              "e",
              5
            ],
            [
              "o",
              3
            ],
            [
              "e",
              2
            ]
          ],
          [
            [
              "e",
              0
            ],
            [
              "o",
              0
            ],
            [
              "e",
              2
            ]
          ]
        ]
      }
    },
    {
      "delta": "10000100",
      "mu": [
        0,
        0,
        1,
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ],
      "rows": [
        0,
        1,
        2,
        3,
        5
      ],
      "base": 0,
      "base_bit": 1,
      "p": 2,
      "pp": 4,
      "start": [
        "e",
        1
      ],
      "end": [
        "e",
        2
      ],
      "tree": {
        "forces": [
          {
            "row": 1,
            "forced_bit": 1,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ]
            ]
          },
          {
            "row": 2,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                3
              ],
              [
                "e",
                3
              ],
              [
                "o",
                4
              ],
              [
                "e",
                2
              ]
            ]
          },
          {
            "row": 3,
            "forced_bit": 1,
            "contrary_path": [
              [
                "e",
                1
              ],
              [
                "o",
                1
              ],
              [
                "e",
                -1
              ],
              [
                "o",
                2
              ],
              [
                "e",
                2
              ]
            ]
          }
        ],
        "terminal_row": 5,
        "terminal_paths": [
          [
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              -1
            ],
            [
              "o",
              4
            ],
            [
              "e",
              4
            ],
            [
              "o",
              5
            ],
            [
              "e",
              2
            ]
          ],
          [
            [
              "e",
              1
            ],
            [
              "o",
              6
            ],
            [
              "e",
              3
            ],
            [
              "o",
              4
            ],
            [
              "e",
              4
            ],
            [
              "o",
              5
            ],
            [
              "e",
              2
            ]
          ]
        ]
      }
    },
    {
      "delta": "100000100",
      "mu": [
        0,
        0,
        1,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "rows": [
        -1,
        0,
        2
      ],
      "base": -1,
      "base_bit": 0,
      "p": 5,
      "pp": 7,
      "start": [
        "e",
        3
      ],
      "end": [
        "e",
        4
      ],
      "tree": {
        "forces": [
          {
            "row": 0,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                3
              ],
              [
                "o",
                3
              ],
              [
                "e",
                4
              ]
            ]
          }
        ],
        "terminal_row": 2,
        "terminal_paths": [
          [
            [
              "e",
              3
            ],
            [
              "o",
              5
            ],
            [
              "e",
              5
            ],
            [
              "o",
              4
            ],
            [
              "e",
              4
            ]
          ],
          [
            [
              "e",
              3
            ],
            [
              "o",
              2
            ],
            [
              "e",
              0
            ],
            [
              "o",
              0
            ],
            [
              "e",
              1
            ],
            [
              "o",
              3
            ],
            [
              "e",
              4
            ]
          ]
        ]
      }
    },
    {
      "delta": "1000000100",
      "mu": [
        0,
        0,
        1,
        0,
        1,
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ],
      "rows": [
        0,
        2,
        3,
        4,
        5
      ],
      "base": 0,
      "base_bit": 1,
      "p": 4,
      "pp": 8,
      "start": [
        "e",
        2
      ],
      "end": [
        "e",
        4
      ],
      "tree": {
        "forces": [
          {
            "row": 2,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                2
              ],
              [
                "o",
                4
              ],
              [
                "e",
                4
              ]
            ]
          },
          {
            "row": 3,
            "forced_bit": 1,
            "contrary_path": [
              [
                "e",
                2
              ],
              [
                "o",
                2
              ],
              [
                "e",
                -1
              ],
              [
                "o",
                1
              ],
              [
                "e",
                1
              ],
              [
                "o",
                4
              ],
              [
                "e",
                4
              ]
            ]
          },
          {
            "row": 4,
            "forced_bit": 0,
            "contrary_path": [
              [
                "e",
                2
              ],
              [
                "o",
                6
              ],
              [
                "e",
                3
              ],
              [
                "o",
                7
              ],
              [
                "e",
                4
              ]
            ]
          }
        ],
        "terminal_row": 5,
        "terminal_paths": [
          [
            [
              "e",
              2
            ],
            [
              "o",
              2
            ],
            [
              "e",
              -2
            ],
            [
              "o",
              3
            ],
            [
              "e",
              3
            ],
            [
              "o",
              6
            ],
            [
              "e",
              1
            ],
            [
              "o",
              1
            ],
            [
              "e",
              -1
            ],
            [
              "o",
              4
            ],
            [
              "e",
              4
            ]
          ],
          [
            [
              "e",
              2
            ],
            [
              "o",
              7
            ],
            [
              "e",
              4
            ]
          ]
        ]
      }
    }
  ],
  "isolated_change": {
    "word": "00001111",
    "pair": [
      3,
      4
    ],
    "rows": [
      1,
      3,
      5
    ],
    "paths": [
      {
        "choices": [
          0,
          0,
          0
        ],
        "path": [
          3,
          4
        ]
      },
      {
        "choices": [
          0,
          0,
          1
        ],
        "path": [
          3,
          4
        ]
      },
      {
        "choices": [
          0,
          1,
          0
        ],
        "path": [
          3,
          4
        ]
      },
      {
        "choices": [
          0,
          1,
          1
        ],
        "path": [
          3,
          4
        ]
      },
      {
        "choices": [
          1,
          0,
          0
        ],
        "path": [
          3,
          0,
          5,
          4
        ]
      },
      {
        "choices": [
          1,
          0,
          1
        ],
        "path": [
          3,
          8,
          7,
          2,
          5,
          4
        ]
      },
      {
        "choices": [
          1,
          1,
          0
        ],
        "path": [
          3,
          6,
          5,
          4
        ]
      },
      {
        "choices": [
          1,
          1,
          1
        ],
        "path": [
          3,
          6,
          5,
          4
        ]
      }
    ]
  }
}

==> anc/grid01/verification_results.json <==
{
  "status": "PASS",
  "local_templates": 12,
  "displayed_local_paths": 54,
  "local_path_edges": 202,
  "all_local_row_assignments_checked": 156,
  "isolated_step_row_assignments_checked": 8,
  "isolated_path_edges": 18,
  "largest_target_index_difference": 4,
  "scope": "Path identities and all row choices for the twelve templates; isolated-step paths. Infinite-word proof and cycle projection are in the note. No assertion about the full B-group theorem."
}


==> anc/grid01/verify_hand_paths.py <==
#!/usr/bin/env python3
"""Independently check every displayed path in the hand proof of Lemma Z.

Standard library only.  No proof-search module is imported.  Also enumerate
all row choices for each of the twelve small local lemmas.  This verifies
finite path identities; the change-spacing and finite-cycle projection
arguments are mathematical proofs in the accompanying note.
"""
from __future__ import annotations
import argparse
import itertools
import json
from pathlib import Path

EXPECTED = ['1101','11001','110000','110001','11111','10100',
            '101010101','100100','1000100','10000100','100000100','1000000100']


def check(data: dict) -> dict:
    assert [r['delta'] for r in data['templates']] == EXPECTED
    path_count = 0
    edge_count = 0
    row_assignments = 0
    largest_distance = 0
    for row in data['templates']:
        mu = row['mu']
        assert mu[:2] == [0,0]
        assert ''.join(str(mu[i] ^ mu[i+2]) for i in range(len(mu)-2)) == row['delta']
        d0, eps, p, pp = row['base'], row['base_bit'], row['p'], row['pp']
        assert p != pp and (p-d0)%2 == 0 and (pp-d0)%2 == 0
        assert mu[p] == mu[pp] == eps
        first, last = tuple(row['start']), tuple(row['end'])
        assert first == ('e',(p-d0)//2)
        assert last == ('e',(pp-d0)//2)
        largest_distance = max(largest_distance,abs(first[1]-last[1]))
        if abs(first[1]-last[1]) == 4:
            assert row['delta'] == '101010101'
        else:
            assert abs(first[1]-last[1]) in (1,2)

        def verify_path(path, assignment):
            nonlocal path_count, edge_count
            path_count += 1
            assert tuple(path[0]) == first and tuple(path[-1]) == last
            for one,two in zip(path,path[1:]):
                edge_count += 1
                assert one[0] != two[0]
                e,o = (one,two) if one[0] == 'e' else (two,one)
                assert e[0] == 'e' and o[0] == 'o'
                j,i = e[1],o[1]
                center,diagonal = i+j,i-j
                assert 0 <= center < len(mu)
                assert diagonal in assignment
                assert mu[center] == assignment[diagonal], (row['delta'],path,assignment,center,diagonal)

        def verify_tree(tree, assignment):
            assignment = assignment.copy()
            for force in tree.get('forces',[]):
                d,b = force['row'],force['forced_bit']
                assert d not in assignment and b in (0,1)
                verify_path(force['contrary_path'], assignment | {d:1-b})
                assignment[d] = b
            if 'terminal_row' in tree:
                d=tree['terminal_row'];assert d not in assignment
                assert len(tree['terminal_paths']) == 2
                for b,path in enumerate(tree['terminal_paths']):verify_path(path, assignment | {d:b})
            elif 'split_row' in tree:
                d=tree['split_row'];assert d not in assignment
                assert len(tree['children']) == 2
                for b,child in enumerate(tree['children']):verify_tree(child,assignment | {d:b})
            else:
                assert 'end_path' in tree
                verify_path(tree['end_path'],assignment)
        verify_tree(row['tree'], {d0:eps})

        # Independent connectivity check, without the stored paths or proof tree.
        free=[d for d in row['rows'] if d!=d0]
        for bits in itertools.product((0,1),repeat=len(free)):
            assignment={d0:eps}|dict(zip(free,bits));adj={}
            for center,color in enumerate(mu):
                for diagonal,selected in assignment.items():
                    if color == selected and (center-diagonal)%2 == 0:
                        e=('e',(center-diagonal)//2);o=('o',(center+diagonal)//2)
                        adj.setdefault(e,set()).add(o);adj.setdefault(o,set()).add(e)
            seen={first};todo=[first]
            while todo:
                current=todo.pop()
                for other in adj.get(current,()):
                    if other not in seen:seen.add(other);todo.append(other)
            assert last in seen, (row['delta'],assignment)
            row_assignments += 1

    isolated=data['isolated_change'];mu=list(map(int,isolated['word']))
    assert isolated['word']=='00001111' and isolated['pair']==[3,4]
    assert isolated['rows']==[1,3,5]
    assert len(isolated['paths'])==8
    choices=set()
    isolated_edges=0
    for rec in isolated['paths']:
        ss=rec['choices'];choices.add(tuple(ss));path=rec['path']
        assert path[0]==3 and path[-1]==4
        for a,b in zip(path,path[1:]):
            x,y=sorted((a,b));distance=y-x
            assert distance in isolated['rows']
            center=x+(distance-1)//2
            assert mu[center]==ss[isolated['rows'].index(distance)]
            isolated_edges += 1
    assert choices==set(itertools.product((0,1),repeat=3))
    result={'status':'PASS','local_templates':len(data['templates']),
            'displayed_local_paths':path_count,'local_path_edges':edge_count,
            'all_local_row_assignments_checked':row_assignments,
            'isolated_step_row_assignments_checked':8,'isolated_path_edges':isolated_edges,
            'largest_target_index_difference':largest_distance,
            'scope':'Path identities and all row choices for the twelve templates; isolated-step paths. Infinite-word proof and cycle projection are in the note. No assertion about the full B-group theorem.'}
    return result


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('certificate',nargs='?',type=Path,default=Path(__file__).with_name('hand_paths.json'))
    parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    try:
        result=check(json.loads(args.certificate.read_text()))
    except (AssertionError,KeyError,ValueError,TypeError) as exc:
        raise SystemExit(f'CHECK FAILED: {exc}') from exc
    print(json.dumps(result,indent=2))
    if args.output:args.output.write_text(json.dumps(result,indent=2)+'\n')

if __name__=='__main__':main()


==> anc/independent/autgraph.py <==
"""Automorphism group of a small graph by individualization-refinement + Schreier-Sims by search.
Graphs: list of adjacency bitmasks (int), vertices 0..n-1.
"""
import sys; sys.path.insert(0, '.')
from perm import BSGS, mul, inv, idp


def refine(adj, cells):
    """Equitable refinement of an ordered partition (list of lists). Deterministic, isomorphism-invariant."""
    n = len(adj)
    cells = [list(c) for c in cells]
    changed = True
    while changed:
        changed = False
        masks = []
        for c in cells:
            m = 0
            for x in c:
                m |= 1 << x
            masks.append(m)
        new = []
        for c in cells:
            if len(c) == 1:
                new.append(c); continue
            sig = {}
            for x in c:
                key = tuple(bin(adj[x] & m).count('1') for m in masks)
                sig.setdefault(key, []).append(x)
            if len(sig) == 1:
                new.append(c)
            else:
                changed = True
                for key in sorted(sig):
                    new.append(sig[key])
        cells = new
    return cells


def individualize(cells, v):
    out = []
    for c in cells:
        if v in c and len(c) > 1:
            out.append([v]); out.append([x for x in c if x != v])
        else:
            out.append(c)
    return out


def shape(cells):
    return tuple(len(c) for c in cells)


def is_aut(adj, p):
    n = len(adj)
    for x in range(n):
        m = 0; a = adj[x]
        while a:
            low = a & -a; y = low.bit_length() - 1; a ^= low
            m |= 1 << p[y]
        if m != adj[p[x]]:
            return False
    return True


def search(adj, L, R):
    """Find an automorphism mapping ordered partition L to R (cellwise), or None."""
    if shape(L) != shape(R):
        return None
    # cell signature check (adjacency counts) is implicit in refinement equality of shapes
    if all(len(c) == 1 for c in L):
        n = len(adj); p = [0] * n
        for a, b in zip(L, R):
            p[a[0]] = b[0]
        p = tuple(p)
        return p if is_aut(adj, p) else None
    # first non-singleton cell
    i = next(k for k, c in enumerate(L) if len(c) > 1)
    v = L[i][0]
    L2 = refine(adj, individualize(L, v))
    for w in R[i]:
        R2 = refine(adj, individualize(R, w))
        r = search(adj, L2, R2)
        if r is not None:
            return r
    return None


def aut_group(adj, extra_gens=()):
    """Return (BSGS of Aut, list of generators)."""
    n = len(adj)
    gens = [g for g in extra_gens]
    for g in gens:
        assert is_aut(adj, g)
    # build base by individualizing first vertex of first non-singleton cell
    base = []; parts = []
    P = refine(adj, [list(range(n))])
    while any(len(c) > 1 for c in P):
        i = next(k for k, c in enumerate(P) if len(c) > 1)
        v = P[i][0]
        parts.append((P, i, v)); base.append(v)
        P = refine(adj, individualize(P, v))
    # process levels from the bottom up
    for lvl in reversed(range(len(base))):
        P, i, v = parts[lvl]
        fixed = base[:lvl]
        # generators fixing previous base points
        def orbit():
            G = [g for g in gens if all(g[b] == b for b in fixed)]
            orb = {v}; st = [v]
            while st:
                x = st.pop()
                for g in G:
                    y = g[x]
                    if y not in orb:
                        orb.add(y); st.append(y)
            return orb
        orb = orbit()
        L2 = refine(adj, individualize(P, v))
        for w in P[i]:
            if w in orb:
                continue
            R2 = refine(adj, individualize(P, w))
            g = search(adj, L2, R2)
            if g is not None:
                gens.append(g)
                orb = orbit()
    gens = [g for g in gens if g != idp(n)]
    return (BSGS(gens) if gens else None), gens


==> anc/independent/chk_01_03.py <==
import sys; sys.path.insert(0,'.')
from perm import *
from itertools import permutations, product
r=cyc(8,[0,1],[2,3],[4,5],[6,7]); s=cyc(8,[0,7],[1,2],[3,4],[5,6])
# 01 sec 4: all D preserving blocks {0,1,4,5},{2,3,6,7} with D^2=r
B0,B1=(0,1,4,5),(2,3,6,7); res=[]
for p0,p1 in product(permutations(B0),permutations(B1)):
    D=list(range(8))
    for x,y in zip(B0,p0): D[x]=y
    for x,y in zip(B1,p1): D[x]=y
    D=tuple(D)
    if mul(D,D)!=r: continue
    w=mul(s,D,s,inv(D)); res.append((cycles(D),cycles(w),order(w)))
for x in res: print('D',x[0],' sDsD^-1',x[1],' order',x[2])
# also: the s-halves (12)(56) and (34)(70) give constraint (*) on r-pair values
# 03 sec 5: t = x on Omega, s=(12)(56), w=(07)(34)
t=r; s5=cyc(8,[1,2],[5,6]); w5=cyc(8,[0,7],[3,4])
assert mul(s5,w5)==s
c1,c2=comm(t,s5),comm(t,w5)
print('[t,s]=',cycles(c1),' [t,w]=',cycles(c2))
V=closure([t,c1,c2])
print('|V_t on Omega|=',len(V),' abelian:',all(mul(a,b)==mul(b,a) for a in V for b in V),
      ' regular:',all(sum(1 for g in V if g[0]==j)==1 for j in range(8)))
# class of F on the mixed-8 type, F=<t,v,s,w> with t=x, v=1
F=closure([t,s5,w5]); print('|F on mixed-8| =',len(F))
def lcs(gens):
    G=closure(gens); series=[len(G)]; cur=G
    while True:
        cg=[comm(a,b) for a in cur for b in G]
        nxt=closure(cg) if any(c!=idp(8) for c in cg) else {idp(8)}
        series.append(len(nxt))
        if len(nxt)==len(cur) or len(nxt)==1: return series
        cur=nxt
print('lower central series orders (mixed-8 F):',lcs([t,s5,w5]))
# Omega' model: two copies, a maps Omega->Omega' by translation p in V, return t p^-1; check [a,a^s]!=1 for all p
n=16
def lift(g): return tuple(list(g)+[8+g[i] for i in range(8)])
T,S5=lift(t),lift(s5)
bad=0
for p in V:
    q=mul(t,inv(p))
    a=[0]*16
    for i in range(8): a[i]=8+p[i]; a[8+i]=q[i]
    a=tuple(a)
    assert mul(a,a)==T
    # a centralizes V (lifted)
    assert all(mul(a,lift(v))==mul(lift(v),a) for v in V)
    if mul(a,conj(a,S5))==mul(conj(a,S5),a): bad+=1
print('translations p for which a and a^s commute:',bad,'of',len(V))


==> anc/independent/chk_02_sec3.py <==
import sys; sys.path.insert(0,'.')
from perm import *
from itertools import product
# ---- 02 sec 3.2.  Points renumbered 1..8 -> 0..7
def P(n,*cs): return cyc(n,*[[x-1 for x in c] for c in cs])
# First rederive the L=<t,s,v> component types from r=ts of order 3 (done by hand in notes):
# 4-pt: t=(12), s=(23), v=(34) with C-points {3,4}
t4,s4,v4=P(4,[1,2]),P(4,[2,3]),P(4,[3,4])
assert order(mul(t4,s4))==3
# 6-point regular S3 component (v=1): r=ts has two 3-cycles swapped by t
t6=P(6,[1,4],[2,6],[3,5]); r6=P(6,[1,2,3],[4,5,6]); s6=mul(t6,r6)  # t*r = s since r=ts
assert mul(t6,s6)==r6 and order(s6)==2 and order(t6)==2
# word [(vs)^3, t] on each L-type: 4pt, (1,1,(12)), ((12),(12),1), 6pt
def word_vs3t(t,s,v):
    vs=mul(v,s); w=mul(vs,vs,vs); return comm(w,t)
e2=idp(2); x2=P(2,[1,2]); e6=idp(6)
print('[(vs)^3,t] on 4pt:',word_vs3t(t4,s4,v4)==idp(4),
      ' on (1,1,(12)):',word_vs3t(e2,e2,x2)==e2,
      ' on ((12),(12),1):',word_vs3t(x2,x2,e2)==e2,
      ' order on 6pt:',order(word_vs3t(t6,s6,e6)))
# ---- adjoin root a: the four <t,s,v,a> types
T8=dict(t=P(8,[1,2],[5,6]),s=P(8,[2,3],[6,7]),v=P(8,[3,4],[7,8]),a=P(8,[1,5,2,6]))
T6=dict(t=P(6,[1,2],[5,6]),s=P(6,[2,3],[5,6]),v=P(6,[3,4]),a=P(6,[1,5,2,6]))
T4=dict(t=P(4,[1,2],[3,4]),s=P(4,[1,2],[3,4]),v=idp(4),a=P(4,[1,3,2,4]))
T2=dict(t=idp(2),s=idp(2),v=P(2,[1,2]),a=idp(2))
for name,T in [('8',T8),('6',T6),('4',T4),('2',T2)]:
    assert mul(T['a'],T['a'])==T['t'], name
    assert all(order(T[k])<=2 for k in 'tsv')
    # t,s,v restricted must be consistent with L-component structure: v commutes with t
    assert mul(T['t'],T['v'])==mul(T['v'],T['t'])
    print('type',name,'order <t,s,v,a> =',group_order([T[k] for k in 'tsva']))
x=mul(T8['s'],T8['a'],T8['s'],inv(T8['a']))
print('s a s a^-1 on 8-type cycles:',[tuple(c+1 for c in cc) for cc in cycles(x)])
# orientation isomorphism: other orientation a'=(1625); relabel swapping the two 4-pt comps
a_alt=P(8,[1,6,2,5]); sw=P(8,[1,5],[2,6],[3,7],[4,8])
print('8-type orientations isomorphic:', all(conj(T8[k],sw)==(a_alt if k=='a' else T8[k]) for k in 'tsva'))
a_alt6=P(6,[1,6,2,5]); sw6=P(6,[5,6])
print('6-type orientations isomorphic:', all(conj(T6[k],sw6)==(a_alt6 if k=='a' else T6[k]) for k in 'tsva'))
# ---- kernel argument: universal J on disjoint union of all four types
def disjoint(types):
    n=sum(len(T['t']) for T in types); gens={}
    for k in 'tsva':
        p=[];off=0
        for T in types:
            p+= [off+T[k][i] for i in range(len(T[k]))]; off+=len(T[k])
        gens[k]=tuple(p)
    return gens,n
for fam,label,C_pts in [([T8,T6,T4,T2],'with 8-type',[2,3,6,7]),([T6,T4,T2],'no 8-type',[2,3])]:
    gens,n=disjoint(fam)
    G=BSGS([gens[k] for k in 'tsva'])
    # target: 3-cycle (1 2 5) on the first type (0-based 0,1,4), identity elsewhere
    target=list(range(n)); target[0],target[1],target[4]=1,4,0; target=tuple(target)
    print(label,': |J| =',G.order(),' target 3-cycle in J:',G.contains(target),
          ' target fixes C-points of first type:',all(target[c]==c for c in C_pts))


==> anc/independent/chk_06.py <==
import sys; sys.path.insert(0,'.')
from perm import *
# 06 sec 1.2 models: generators (a, b, t); right-to-left composition
M0=dict(a=cyc(4,[0,1,2,3]),b=cyc(4,[0,1,2,3]),t=idp(4),old=[0,1,2,3],new=[])
M1=dict(a=cyc(6,[0,1,2,3]),b=cyc(6,[4,1,2,3]),t=cyc(6,[4,5]),old=[0,1,2,3],new=[4,5])
M2=dict(a=cyc(8,[0,1,2,3]),b=cyc(8,[4,5,2,3]),t=cyc(8,[4,6],[5,7]),old=[0,1,2,3],new=[4,5,6,7])
DUM=dict(a=idp(2),b=idp(2),t=cyc(2,[0,1]),old=[],new=[])
for nm,M in [('type0',M0),('type1',M1),('type2',M2),('dummy',DUM)]:
    print(nm,'image order',group_order([M['a'],M['b'],M['t']]))
# explicit word t b^-1 t b^-1 t a b t a^-1 b a  (right-to-left product)
a,b,t=M2['a'],M2['b'],M2['t']
w=mul(t,inv(b),t,inv(b),t,a,b,t,inv(a),b,a)
print('type-2 word =',cycles(w))
# Now RE-DERIVE the models from the definitions, rather than trusting the table:
# old 4-cycle O=(0 1 2 3) of a inside C; J = O ∩ I_inf; b_j = r^{-n} a r^{n}; t r t = r^{-1}.
# Simulate abstractly: points of C on finite r-orbits are fixed by r^{n} (n large);
# infinite-orbit points alpha give distinct points r^{k}alpha (k != 0) outside C.
def derive(J):
    # symbolic points: ('old',i) for i in 0..3 ; ('sh',alpha,k) = r^k alpha for alpha in J, k != 0
    N=10**6  # stands for n_j, "large"
    def rpow(p,k):
        if p[0]=='old':
            i=p[1]
            if i in J:
                return ('old',i) if k==0 else ('sh',i,k)
            return p                     # finite orbit, period divides n_j (k multiple of N or we only use k=±N)
        _,al,kk=p; kk+=k
        return ('old',al) if kk==0 else ('sh',al,kk)
    def inC(p): return p[0]=='old'
    def a_(p):  # a fixes C^c pointwise; on C it is the 4-cycle
        return ('old',(p[1]+1)%4) if inC(p) else p
    def t_(p):  # t fixes C; on C^c: t r^k alpha = r^{-k} t alpha = r^{-k} alpha
        return p if inC(p) else ('sh',p[1],-p[2])
    def b_(p):  # b_j = r^{-N} a r^{N}
        return rpow(a_(rpow(p,N)),-N)
    pts=[('old',i) for i in range(4)]
    frontier=list(pts)
    while frontier:
        p=frontier.pop()
        for f in (a_,b_,t_):
            q=f(p)
            if q not in pts: pts.append(q); frontier.append(q)
    idx={p:i for i,p in enumerate(pts)}
    perm=lambda f: tuple(idx[f(p)] for p in pts)
    return perm(a_),perm(b_),perm(t_),pts
for J,M in [((),M0),((0,),M1),((0,1),M2)]:
    A,B,T,pts=derive(J)
    # find an isomorphism with the table model fixing old labels
    n=len(pts)
    ok = (n==len(M['a']))
    if ok:
        # map derived points to model labels: old i -> i, new via matching b and t
        from itertools import permutations
        found=False
        for perm_new in permutations(range(4,n)):
            mp=list(range(4))+list(perm_new)
            mpi=tuple(mp)
            tr=lambda g: tuple(mpi[g[inv(mpi)[x]]] for x in range(n))
            if tr(A)==M['a'] and tr(B)==M['b'] and tr(T)==M['t']:
                found=True;break
        ok=found
    print('J =',J,': derived model has',n,'points; matches 06 table:',ok)
# sec 1.5/1.6 kernel arguments in the universal marked group on {type0,type1,type2,dummy}
def disj(Ms):
    n=sum(len(M['a']) for M in Ms); g={}
    for k in 'abt':
        p=[];off=0
        for M in Ms: p+=[off+x for x in M[k]]; off+=len(M[k])
        g[k]=tuple(p)
    return g,n
for fam,lab in [([M2,M0,M1,DUM],'types 2,0,1,dummy'),([M1,M0,DUM],'types 1,0,dummy')]:
    g,n=disj(fam); G=BSGS([g['a'],g['b'],g['t']])
    tgt=list(range(n)); tgt[0],tgt[1],tgt[2]=1,2,0; tgt=tuple(tgt)
    print(lab,'|J|=',G.order(),' (0 1 2) on first type & identity elsewhere (incl. its new vertices) in J:',G.contains(tgt))


==> anc/independent/chk_conv.py <==
import sys, random; sys.path.insert(0,'.')
from perm import *
from autgraph import is_aut
from finite_q import qgroup, build, period
random.seed(7)
for M in (8,16,32):
    els,idx,m,iv,c=qgroup(M)
    # group axioms & relations
    assert all(m(m(u,v),w)==m(u,m(v,w)) for u in els for v in els for w in els[:6])
    b=(0,1); assert m(b,b)==(c,0)
    for z in range(M):
        assert iv((z,1))==((z+c)%M,1)                        # (zb)^-1 = c z b
        assert m(m(iv(b),(z,0)),b)==((-z)%M,0)               # b^-1 a b = a^-1
    for trial in range(30):
        X={c}|{x for k in range(1,M//2) if random.random()<.5 for x in (k,M-k)}
        hs=random.choice([h for h in (2,4,8) if h<M]); Hg=[(M//hs)*i for i in range(hs)]
        while True:
            sel=[r for r in range(M//hs) if random.random()<.5]
            T={(r+h)%M for r in sel for h in Hg}
            if T and len(T)<M and len(period(T,M))==hs: break
        adj,Rg,t,beta,els_,idx_,c_=build(M,X,T)
        E=lambda u,v:(adj[idx[u]]>>idx[v])&1
        for a in range(M):
            for z in range(M):
                assert E((a,0),(z,1))==(((a+z)%M) in T)          # E(a,zb)=1_T(az)
                assert E((a,1),(z,1))==(((a-z)%M) in X)          # zb~z'b iff z z'^-1 in X
                assert E((a,0),(z,0))==(((a-z)%M) in X)
        v=tuple(idx[((z+c)%M,0)] if e==0 else idx[(z,1)] for (z,e) in els)
        assert is_aut(adj,t) and is_aut(adj,v)
        for h in range(M): assert is_aut(adj,beta(h))==(h in period(T,M))
        # fibres of equal cross-rows in B are H z b
        rows={}
        for z in range(M): rows.setdefault(frozenset(a for a in range(M) if E((a,0),(z,1))),set()).add(z)
        H=set(period(T,M))
        assert all(any(F=={(z+h)%M for h in H} for z in F) for F in rows.values())
        # distinct rho-pairs have distinct rows iff Pi(T)=<c>
        assert (all(len(F)==2 for F in rows.values()))==(H=={0,c})
print('conventions verified on Q_16, Q_32, Q_64 (random X,T)')
# 07 sec 2: local configurations. odd a-orbits through C-points; check v b+ and b+ b- structure
# model: c0,d0 in C forming a v-pair; their a-orbits of odd lengths p,q (1 = fixed)
def local(p,q):
    pts=[('c',0)]+[('c',i) for i in range(1,p)]+[('d',0)]+[('d',i) for i in range(1,q)]
    ix={x:i for i,x in enumerate(pts)}; n=len(pts)
    a=tuple(ix[(s,(i+1)%(p if s=='c' else q))] for (s,i) in pts)
    v=list(range(n)); v[ix[('c',0)]],v[ix[('d',0)]]=ix[('d',0)],ix[('c',0)]; v=tuple(v)
    bp=conj(v,a); bm=conj(v,inv(a)); C={ix[('c',0)],ix[('d',0)]}
    return order(mul(v,bp)), mul(bp,bm), C, n, a, ix
for p in (1,3,5,7):
    for q in (1,3,5,7):
        o,W,C,n,a,ix=local(p,q)
        Wfix=all(W[x]==x for x in C)
        print('p=%d q=%d: |v b+|=%d, W=b+b- fixes C: %s, W involution: %s, W trivial: %s'%(p,q,o,Wfix,order(W)<=2,W==idp(n)))
# 07 sec 3: odd path product is a single (2d+1)-cycle through the a0-fixed endpoint
for d in range(1,7):
    N=2*d+1
    b0=tuple([1,0]+[x for k in range(1,d) for x in (2*k+1,2*k)]+[2*d] if True else 0)
    b0=list(range(N)); a0=list(range(N))
    for k in range(d): b0[2*k],b0[2*k+1]=2*k+1,2*k        # (p0 p1)(p2 p3)...
    for k in range(d): a0[2*k+1],a0[2*k+2]=2*k+2,2*k+1    # (p1 p2)(p3 p4)...
    pr=mul(tuple(a0),tuple(b0)); cs=cycles(pr)
    assert a0[0]==0 and len(cs)==1 and len(cs[0])==N
print('07 sec 3: a0 b0 is a single odd cycle through the a0-fixed endpoint, d=1..6')


==> anc/independent/chk_handproof02.py <==
"""Audit of the pasted hand proof replacing 02 sec 5-6.
Coordinates as in the hand proof: e_i=2i, o_i=2i+1 (i in Z/m); r: e_i<->o_i; s: o_i<->e_{i+1};
u = half of r with red mask b (bit i: u swaps e_i,o_i); w = half of s with blue mask c (bit i: w swaps o_i,e_{i+1}).
Products are right-to-left: mul(f,g)(x)=f(g(x)).
"""
import sys, random, itertools; sys.path.insert(0,'.')
from perm import *
random.seed(5)
def model(m,b,c):
    n=2*m
    r=tuple(i^1 for i in range(n))
    s=[0]*n
    for i in range(m): o,e=2*i+1,(2*i+2)%n; s[o]=e; s[e]=o
    u=tuple((i^1) if (b>>(i//2))&1 else i for i in range(n))
    w=list(range(n))
    for i in range(m):
        if (c>>i)&1: o,e=2*i+1,(2*i+2)%n; w[o]=e; w[e]=o
    return r,tuple(s),u,tuple(w)
E=lambda i,m:2*(i%m); O=lambda i,m:2*(i%m)+1
def const(x,m): return x in (0,(1<<m)-1)
def alt(x,m): return m%2==0 and x in (sum(1<<i for i in range(0,m,2)), sum(1<<i for i in range(1,m,2)))
def is2(gs):
    gs=list(gs)
    # fast certificate of NOT being a 2-group: an element of non-2-power order among short words
    words=list(gs)
    for a in gs:
        for b in gs:
            words.append(mul(a,b))
            for c in gs: words.append(mul(a,b,c))
    if any(not is_two_power(order(x)) for x in words): return False
    return is_two_power(group_order(gs))

def main():
    # --- 1. centralizer of <r,s> is {T_d,F_d}
    for m in (1,2,3,4):
        r,s,_,_=model(m,0,0); n=2*m
        C={p for p in itertools.permutations(range(n)) if mul(p,r)==mul(r,p) and mul(p,s)==mul(s,p)}
        T=lambda d: tuple(E(i//2+d,m) if i%2==0 else O(i//2+d,m) for i in range(n))
        F=lambda d: tuple(O(d-i//2,m) if i%2==0 else E(d-i//2,m) for i in range(n))
        assert C=={T(d) for d in range(m)}|{F(d) for d in range(m)}
    print('1. centralizer of <r,s> = {T_d, F_d} (brute force, m<=4)')

    # --- 2. structural lemma: 2-group => a mask is constant
    viol=[]; cnt=0
    for m in (1,2,4,8):
        for b in range(1<<m):
            for c in range(1<<m):
                if const(b,m) or const(c,m): continue
                cnt+=1
                if is2(model(m,b,c)): viol.append((m,b,c))
    for _ in range(400):
        m=16; b=random.randrange(1,(1<<m)-1); c=random.randrange(1,(1<<m)-1)
        if is2(model(m,b,c)): viol.append((m,b,c))
    print('2. structural lemma: %d doubly-nonconstant (m<=8 exhaustive) + 400 random m=16 tested; 2-groups found: %d'%(cnt,len(viol)))

    # --- 3. Lemma A: Y=w u w s, g=Y u Y equals u on every 2-group component with u != r
    bad=0; tested=0
    for m in (1,2,4,8):
        for b in range(1<<m):
            if b==(1<<m)-1: continue
            for c in range(1<<m):
                r,s,u,w=model(m,b,c)
                if not (const(b,m) or const(c,m)): continue   # structural lemma
                Y=mul(w,u,w,s); g=mul(Y,u,Y); tested+=1
                if g!=u: bad+=1
    print('3. Lemma A: g=u on all %d components with u!=r and a constant mask; failures: %d'%(tested,bad))

    # --- 4. Lemma B (u=r): [r,g]=1 iff blue mask constant or (alternating and m in {2,4}); all m<=12, all masks
    bad=[]
    for m in range(1,13):
        for c in range(1<<m):
            r,s,u,w=model(m,(1<<m)-1,c)
            Y=mul(w,u,w,s); g=mul(Y,u,Y)
            lhs=(mul(r,g)==mul(g,r)); rhs=const(c,m) or (alt(c,m) and m in (2,4))
            if lhs!=rhs: bad.append((m,c))
            # boundary table rows
            bits=lambda j:(c>>(j%m))&1
            for i in range(m):
                if bits(i-1)==0 and bits(i)==1:
                    assert g[O(i,m)]==E(i,m)
                    if bits(i-2)==0: exp=E(i+1,m)
                    elif bits(i-3)==1: exp=E(i-1,m)
                    elif bits(i-4)==0: exp=E(i-3,m)
                    else: exp=O(i-4,m)
                    assert g[E(i,m)]==exp,(m,c,i)
    print('4. Lemma B: iff-statement checked for every blue mask, m=1..12; mismatches:',bad,'; boundary table rows all match')
    # alternating formulas
    for m in range(2,17,2):
        c=sum(1<<i for i in range(0,m,2)); r,s,u,w=model(m,(1<<m)-1,c)
        Y=mul(w,u,w,s); g=mul(Y,u,Y)
        for i in range(m):
            assert g[E(i,m)]==(O(i-4,m) if i%2==0 else O(i,m))
            assert g[O(i,m)]==(E(i,m) if i%2==0 else E(i+4,m))
    print('   alternating-mask formulas for g verified, m=2..16 even')

    # --- 5. Lemma C: W=(s u s r)^2
    for m in (1,2,4,8,16):
        r,s,_,_=model(m,0,0)
        for b,lab in ((0,'u=1'),((1<<m)-1,'u=r'),(sum(1<<i for i in range(0,m,2)) if m>1 else None,'u alt')):
            if b is None: continue
            r,s,u,w=model(m,b,0); W=mul(s,u,s,r,s,u,s,r)
            print('   m=%2d %-5s W order %d%s'%(m,lab,order(W),
                  ('  antipodal' if W==tuple(E(i//2+4,m) if i%2==0 else O(i//2+4,m) for i in range(2*m)) and m==8 else '')))

if __name__=='__main__':
    main()


==> anc/independent/chk_handproof02_counts.py <==
import sys; sys.path.insert(0,'.')
from perm import *
from chk_handproof02 import model, const, alt, is2, E, O
def cent(m):
    n=2*m
    T=lambda d: tuple(E(i//2+d,m) if i%2==0 else O(i//2+d,m) for i in range(n))
    F=lambda d: tuple(O(d-i//2,m) if i%2==0 else E(d-i//2,m) for i in range(n))
    return [T(d) for d in range(m)]+[F(d) for d in range(m)]
def masks(m,u,w):
    b=sum(1<<i for i in range(m) if u[E(i,m)]!=E(i,m)); c=sum(1<<i for i in range(m) if w[O(i,m)]!=O(i,m))
    return b,c
def types(m):
    C=cent(m); seen=set(); out=[]
    for b in range(1<<m):
        for c in range(1<<m):
            if not (const(b,m) or const(c,m)): continue      # structural lemma (verified separately)
            r,s,u,w=model(m,b,c)
            key=min(masks(m,conj(u,inv(p)),conj(w,inv(p))) for p in C)
            if key in seen: continue
            seen.add(key)
            if is2(model(m,*key)): out.append((m,)+key)
    return out
allt=[t for m in (1,2,4,8) for t in types(m)]
print('2-group iso-types per m:',{m:sum(1 for t in allt if t[0]==m) for m in (1,2,4,8)},' total',len(allt))
def lemmaB_ok(m,b,c):
    # red constant -> blue must be constant or alternating with m in {2,4}; and symmetrically
    ok=True
    if const(b,m) and not (const(c,m) or (alt(c,m) and m in (2,4))): ok=False
    if const(c,m) and not (const(b,m) or (alt(b,m) and m in (2,4))): ok=False
    return ok
stage1=[t for t in allt if lemmaB_ok(*t)]
stage2=[t for t in stage1 if t[0]!=8]          # Lemma C removes every remaining m=8 type
print('Lemma B deletes',len(allt)-len(stage1),'; Lemma C deletes',len(stage1)-len(stage2),'; survivors',len(stage2))
from types02 import all_types
from deletion02 import run
mine,_,_,_=run([t for t in all_types() if t['two']],verbose=False)
print('survivors identical to my earlier certificate rebuild:',
      sorted(stage2)==sorted((t['m'],t['b'],t['c']) for t in mine))


==> anc/independent/chk_written_computations.py <==
"""Optional re-check of the finite computations that the text writes out (added in v5/v6, Stage C/D).

Permutations act on the left and products compose right to left, (fg)(x) = f(g(x)) (paper, Section 1.3);
conjugation is g^h = h^{-1} g h.  Standard library only.  Run:  python chk_written_computations.py

Checked:
  Lemma 4.1.2      eight-point model: s a s a^{-1} = (1 6 2 3 7); six-point model: v^s = (2 4) and
                   (2 4)^{a^k} = (5 4), (1 4), (6 4) for k = 1, 2, 3.
  Lemma 4.5.4      both alternating red masks at m = 2, 4: the displayed formulas for p = s u s and
                   W = (s u s r)^2 (even and odd parity classes), and W = 1.
  Theorem 4.3.2    Step 4: t b^-1 t b^-1 t a b t a^-1 b a = (0 1) in the Type 2 model.
  Theorem 4.6.3    [t,s] and [t,w] as displayed; V_t elementary abelian of order eight, regular.
  Lemma 5.3        the four-point labelling: t^y = (2 3), [t,y] = rho.
  Proposition 6.3.2  exactly four permutations D of {0..7} preserve {0,1,4,5} and {2,3,6,7} and satisfy
                   D^2 = r; for each, s D s D^{-1} is the displayed product and has order three.
"""
import itertools


def perm(n, cycles):
    p = list(range(n))
    for cyc in cycles:
        for i, x in enumerate(cyc):
            p[x] = cyc[(i + 1) % len(cyc)]
    return tuple(p)


def mul(*ps):
    n = len(ps[0]); out = tuple(range(n))
    for p in reversed(ps):
        out = tuple(p[out[x]] for x in range(n))
    return out


def inv(p):
    q = [0] * len(p)
    for i, x in enumerate(p):
        q[x] = i
    return tuple(q)


def conj(g, h):  # g^h = h^-1 g h
    return mul(inv(h), g, h)


def order(p):
    k, q, e = 1, p, tuple(range(len(p)))
    while q != e:
        q = mul(q, p); k += 1
    return k


ok = True


def check(name, cond):
    global ok
    print(('PASS ' if cond else 'FAIL ') + name)
    ok = ok and cond


# ---- Lemma 4.1.2
t = perm(9, [(1, 2), (5, 6)]); s = perm(9, [(2, 3), (6, 7)]); a = perm(9, [(1, 5, 2, 6)])
check('Lemma 4.1.2: a^2 = t (eight-point model)', mul(a, a) == t)
check('Lemma 4.1.2: s a s a^-1 = (1 6 2 3 7)', mul(s, a, s, inv(a)) == perm(9, [(1, 6, 2, 3, 7)]))
t6 = perm(7, [(1, 2), (5, 6)]); s6 = perm(7, [(2, 3), (5, 6)]); v6 = perm(7, [(3, 4)]); a6 = perm(7, [(1, 5, 2, 6)])
check('Lemma 4.1.2: a^2 = t (six-point model)', mul(a6, a6) == t6)
vs = conj(v6, s6)
check('Lemma 4.1.2: v^s = (2 4)', vs == perm(7, [(2, 4)]))
ak = a6
for k, want in ((1, (5, 4)), (2, (1, 4)), (3, (6, 4))):
    check('Lemma 4.1.2: (2 4)^(a^%d) = (%d %d)' % (k, want[0], want[1]), conj(vs, ak) == perm(7, [want]))
    ak = mul(ak, a6)

# ---- Lemma 4.5.4 (Lemma C): alternating red masks, both parity classes
for m in (2, 4):
    n = 2 * m
    E = lambda i: 2 * (i % m); O = lambda i: 2 * (i % m) + 1
    r = perm(n, [(E(i), O(i)) for i in range(m)])
    sm = perm(n, [(O(i), E(i + 1)) for i in range(m)])
    for par in (0, 1):
        u = perm(n, [(E(i), O(i)) for i in range(m) if i % 2 == par])
        p = mul(sm, u, sm); W = mul(sm, u, sm, r, sm, u, sm, r)
        good = True
        for i in range(m):
            if i % 2 == par:
                good &= p[E(i)] == E(i) and p[O(i)] == O(i) and W[E(i)] == E(i) and W[O(i)] == O(i)
            else:
                good &= p[E(i)] == O(i - 2) and p[O(i)] == E(i + 2) and W[E(i)] == E(i + 4) and W[O(i)] == O(i - 4)
        check('Lemma 4.5.4: m=%d, red mask on %s indices: displayed formulas' % (m, 'even' if par == 0 else 'odd'), good)
        check('Lemma 4.5.4: m=%d, red mask on %s indices: W = 1' % (m, 'even' if par == 0 else 'odd'),
              W == tuple(range(n)))

# ---- Theorem 4.3.2, Step 4 (Type 2 model on 0..7)
a2 = perm(8, [(0, 1, 2, 3)]); b2 = perm(8, [(4, 5, 2, 3)]); t2 = perm(8, [(4, 6), (5, 7)])
w = mul(t2, inv(b2), t2, inv(b2), t2, a2, b2, t2, inv(a2), b2, a2)
check('Theorem 4.3.2: t b^-1 t b^-1 t a b t a^-1 b a = (0 1)', w == perm(8, [(0, 1)]))

# ---- Theorem 4.6.3
tt = perm(8, [(0, 1), (2, 3), (4, 5), (6, 7)]); ss = perm(8, [(1, 2), (5, 6)]); ww = perm(8, [(0, 7), (3, 4)])
comm = lambda g, h: mul(inv(g), inv(h), g, h)
check('Theorem 4.6.3: [t,s] = (0 3)(1 2)(4 7)(5 6)', comm(tt, ss) == perm(8, [(0, 3), (1, 2), (4, 7), (5, 6)]))
check('Theorem 4.6.3: [t,w] = (0 7)(1 6)(2 5)(3 4)', comm(tt, ww) == perm(8, [(0, 7), (1, 6), (2, 5), (3, 4)]))
gens = [tt, comm(tt, ss), comm(tt, ww)]
group = {tuple(range(8))}
frontier = list(group)
while frontier:
    g = frontier.pop()
    for h in gens:
        x = mul(g, h)
        if x not in group:
            group.add(x); frontier.append(x)
abelian = all(mul(x, y) == mul(y, x) for x in group for y in group)
exp2 = all(mul(x, x) == tuple(range(8)) for x in group)
regular = len(group) == 8 and all(sum(1 for g in group if g[0] == j) == 1 for j in range(8))
check('Theorem 4.6.3: V_t elementary abelian of order eight, regular on the component',
      abelian and exp2 and regular)

# ---- Lemma 5.3, four-point labelling
rho4 = perm(4, [(0, 1), (2, 3)]); y4 = perm(4, [(0, 3), (1, 2)]); t4 = perm(4, [(0, 1)])
check('Lemma 5.3: t^y = (2 3)', conj(t4, y4) == perm(4, [(2, 3)]))
check('Lemma 5.3: [t,y] = rho', comm(t4, y4) == rho4)

# ---- Proposition 6.3.2
r8 = perm(8, [(0, 1), (2, 3), (4, 5), (6, 7)]); s8 = perm(8, [(0, 7), (1, 2), (3, 4), (5, 6)])
blocks = [(0, 1, 4, 5), (2, 3, 6, 7)]
roots = []
for p1 in itertools.permutations(blocks[0]):
    for p2 in itertools.permutations(blocks[1]):
        D = list(range(8))
        for src, dst in zip(blocks[0], p1):
            D[src] = dst
        for src, dst in zip(blocks[1], p2):
            D[src] = dst
        D = tuple(D)
        if mul(D, D) == r8:
            roots.append(D)
table = {perm(8, [(0, 4, 1, 5), (2, 6, 3, 7)]): perm(8, [(0, 4, 1), (2, 3, 7)]),
         perm(8, [(0, 4, 1, 5), (2, 7, 3, 6)]): perm(8, [(0, 1, 5), (2, 7, 6)]),
         perm(8, [(0, 5, 1, 4), (2, 6, 3, 7)]): perm(8, [(1, 4, 5), (2, 6, 3)]),
         perm(8, [(0, 5, 1, 4), (2, 7, 3, 6)]): perm(8, [(0, 5, 4), (3, 6, 7)])}
check('Proposition 6.3.2: exactly the four displayed square roots of r preserve the two blocks',
      sorted(roots) == sorted(table))
check('Proposition 6.3.2: s D s D^-1 as displayed, of order three, for each root',
      all(mul(s8, D, s8, inv(D)) == table[D] and order(table[D]) == 3 for D in roots))

print('ALL PASS' if ok else 'SOME CHECK FAILED')
raise SystemExit(0 if ok else 1)


==> anc/independent/class02.py <==
import sys; sys.path.insert(0,'.')
from perm import *
from types02 import all_types, model
from deletion02 import run, universal
T=[t for t in all_types() if t['two']]
surv,G,g,ranges=run(T,verbose=False)
n=len(g['U'])
els=G.elements(); E=set(els)
def gen_sub(gs):
    gs=[x for x in gs if x!=idp(n)]
    return set(BSGS(gs).elements()) if gs else {idp(n)}
G2=gen_sub([comm(a,b) for a in els[:] for b in [g['U'],g['RU'],g['W'],g['SW']]])
G3=gen_sub([comm(a,b) for a in G2 for b in [g['U'],g['RU'],g['W'],g['SW']]])
print('|G|=%d  |[G,G]|=%d  |[G,G,G]|=%d'%(len(E),len(G2),len(G3)))
print('commutators central of order<=2:',all(mul(c,c)==idp(n) for c in G2), all(mul(c,x)==mul(x,c) for c in G2 for x in [g['U'],g['W']]))
# two-mask lemma check on survivors: at least one half-pair constant on each type
def const(mask,m): return mask in (0,(1<<m)-1)
print('every survivor has a constant half-pair:',all(const(t['b'],t['m']) or const(t['c'],t['m']) for t in surv))
# what the 2-group filter alone allows vs. two-mask lemma
viol=[t for t in T if not (const(t['b'],t['m']) or const(t['c'],t['m']))]
print('2-group types violating two-mask lemma:',[(t['m'],t['b'],t['c']) for t in viol])


==> anc/independent/deletion02.py <==
import sys; sys.path.insert(0,'.')
from perm import *
from types02 import model, all_types

def universal(types):
    gens={k:[] for k in ('X','Y','U','RU','W','SW')}; ranges=[]; off=0
    for t in types:
        M=model(t['m'],t['b'],t['c']); n=2*t['m']
        for k in gens: gens[k]+= [off+M[k][i] for i in range(n)]
        ranges.append(range(off,off+n)); off+=n
    return {k:tuple(v) for k,v in gens.items()}, ranges, off

def normal_closure_gens(gens_K, seeds, n):
    """Generators of the normal closure of seeds in <gens_K> (returns BSGS)."""
    cur=[s for s in seeds if s!=idp(n)]
    if not cur: return None
    G=BSGS(cur); queue=list(cur)
    while queue:
        x=queue.pop()
        for g in gens_K:
            y=conj(x,g)
            if not G.contains(y):
                cur.append(y); G=BSGS(cur); queue.append(y)
    return G

def run(types, verbose=True):
    stage=0
    while True:
        g,ranges,n=universal(types)
        G=BSGS([g['U'],g['RU'],g['W'],g['SW']])
        killed={}
        for hn in ('U','RU','W','SW'):
            h=g[hn]; fixed=[i for i in range(n) if h[i]==i]
            Kg,Ko,_=pointwise_stabilizer([g['U'],g['RU'],g['W'],g['SW']],fixed)
            # Rule 1: commutator subgroup K' must act trivially on every present type
            comms=[comm(a,b) for a in Kg for b in Kg]
            Kp=normal_closure_gens(Kg,comms,n) if Kg else None
            if Kp is not None:
                for j,ran in enumerate(ranges):
                    if any(any(s[i]!=i for i in ran) for gg in Kp.S for s in gg):
                        killed.setdefault(j,[]).append(('comm',hn))
            # Rule 2: every involution z of K must restrict to 1 or h on each present type
            if Ko<=1<<16:
                Kel=BSGS(Kg).elements() if Kg else [idp(n)]
                invols=[z for z in Kel if z!=idp(n) and mul(z,z)==idp(n)]
                for j,ran in enumerate(ranges):
                    for z in invols:
                        if any(z[i]!=i for i in ran) and any(z[i]!=h[i] for i in ran):
                            killed.setdefault(j,[]).append(('invol',hn)); break
            if verbose: print('  stage',stage,'half',hn,'|K| =',Ko,' abelian:',Kp is None)
        if verbose: print('stage',stage,': types',len(types),'degree',n,'|G| =',G.order(),'deleted',len(killed))
        if not killed: return types,G,g,ranges
        types=[t for j,t in enumerate(types) if j not in killed]; stage+=1

if __name__=='__main__':
    T=[t for t in all_types() if t['two']]
    surv,G,g,ranges=run(T)
    print('survivors:')
    for t in surv: print('  m=%d b=%s c=%s order=%d'%(t['m'],format(t['b'],'0%db'%t['m']),format(t['c'],'0%db'%t['m']),t['order']))


==> anc/independent/finite_q.py <==
"""Finite test bed: Cayley graphs of generalized quaternion Q_{2M} = <A,b>, A=Z/M (M=2^k), c=M/2.
Vertex (z,e) -> z+e*M ; e=1 means zb.  Right-Cayley adjacency u~v iff u v^-1 in S = X ∪ Tb.
"""
import sys, itertools; sys.path.insert(0,'.')
from perm import *
from autgraph import aut_group, is_aut

def qgroup(M):
    c=M//2
    def m(u,v):
        (z1,e1),(z2,e2)=u,v
        if e1==0: return ((z1+z2)%M, e2)
        if e2==0: return ((z1-z2)%M, 1)
        return ((z1-z2+c)%M, 0)
    def iv(u):
        z,e=u
        return ((-z)%M,0) if e==0 else ((z+c)%M,1)
    els=[(z,e) for e in (0,1) for z in range(M)]
    idx={u:i for i,u in enumerate(els)}
    return els,idx,m,iv,c

def build(M,X,T):
    els,idx,m,iv,c=qgroup(M)
    S={(x,0) for x in X}|{(z,1) for z in T}
    n=2*M; adj=[0]*n
    for i,u in enumerate(els):
        for j,v in enumerate(els):
            if i!=j and m(u,iv(v)) in S: adj[i]|=1<<j
    # symmetric?
    for i in range(n):
        for j in range(n):
            assert ((adj[i]>>j)&1)==((adj[j]>>i)&1)
    Rg=lambda g: tuple(idx[m(u,g)] for u in els)
    gens=[Rg((1,0)),Rg((0,1))]
    t=tuple(idx[(z,e)] if e==0 else idx[((z+c)%M,1)] for (z,e) in els)
    beta=lambda h: tuple(idx[(z,e)] if e==0 else idx[((z+h)%M,1)] for (z,e) in els)
    return adj,gens,t,beta,els,idx,c

def period(T,M):
    return [h for h in range(M) if {(z+h)%M for z in T}==set(T)]

def analyse(M,X,T,verbose=False):
    adj,Rgens,t,beta,els,idx,c=build(M,X,T)
    n=2*M; Apts=list(range(M))
    for g in Rgens+[t]: assert is_aut(adj,g)
    G,gens=aut_group(adj,extra_gens=Rgens+[t])
    H=period(T,M)
    U={x for x in range(M) if (x in X)!=(((x+c)%M) in X)}
    Ugen= any(u%2==1 for u in U)
    _,ordPA,_=pointwise_stabilizer(gens,Apts)
    Hholds=(ordPA==len(H))
    for h in H: assert is_aut(adj,beta(h))
    # conjugacy class of t
    cls={t}; st=[t]
    while st:
        x=st.pop()
        for g in gens:
            y=conj(x,g)
            if y not in cls: cls.add(y); st.append(y)
    cls=list(cls)
    rho=tuple(idx[((z+c)%M,e)] for (z,e) in els)
    I={rho}; st=[rho]
    while st:
        x=st.pop()
        for g in gens:
            y=conj(x,g)
            if y not in I: I.add(y); st.append(y)
    I=list(I)
    halves_commute=all(mul(a,b)==mul(b,a) for a in cls for b in cls)
    ID=all(order(mul(x,y)) in (1,2,4) for x in I for y in I)
    I_commute=all(mul(a,b)==mul(b,a) for a in I for b in I)
    return dict(M=M,X=sorted(X),T=sorted(T),H=len(H),Ugen=Ugen,Uinf=len(U),PA=ordPA,Hholds=Hholds,
                aut=G.order(),nhalves=len(cls),halves_commute=halves_commute,ID=ID,nI=len(I),I_commute=I_commute,
                primitive=None)

def all_cases(M,Hsizes):
    c=M//2
    pairs=[(k,M-k) for k in range(1,c)]
    for bits in range(1<<len(pairs)):
        X={c}
        for j,(a,b) in enumerate(pairs):
            if (bits>>j)&1: X|={a,b}
        for hs in Hsizes:
            # T a union of cosets of H=<M/hs> with exact period H
            Hgrp=[(M//hs)*i for i in range(hs)]
            ncos=M//hs
            for sel in range(1,(1<<ncos)-1):
                T={(r+h)%M for r in range(ncos) if (sel>>r)&1 for h in Hgrp}
                if len(period(T,M))!=hs: continue
                yield X,T

if __name__=='__main__':
    M=int(sys.argv[1]); Hs=[int(x) for x in sys.argv[2].split(',')]
    stats={}; bad=[]
    for X,T in all_cases(M,Hs):
        r=analyse(M,X,T)
        key=(r['H'],r['Ugen'],r['Hholds'])
        s=stats.setdefault(key,dict(n=0,halves_commute=0,ID=0,I_commute=0,maxaut=0))
        s['n']+=1; s['halves_commute']+=r['halves_commute']; s['ID']+=r['ID']; s['I_commute']+=r['I_commute']
        s['maxaut']=max(s['maxaut'],r['aut'])
        if r['Ugen'] and r['Hholds'] and r['H']>=4 and not r['halves_commute']: bad.append(r)
        if r['Ugen'] and r['Hholds'] and r['H']==2 and not r['I_commute']: bad.append(r)
    for k in sorted(stats): print('|H|=%d Ugen=%s (H)holds=%s :'%k, stats[k])
    print('violations of the predicted conclusion under (H)+Ugen:',len(bad))
    for r in bad[:5]: print(r)


==> anc/independent/finite_q2.py <==
import sys, time; sys.path.insert(0,'.')
from perm import *
from autgraph import aut_group, is_aut
from finite_q import build, period, all_cases

def orbit_conj(x,gens,limit=5000):
    cls={x}; st=[x]
    while st:
        y=st.pop()
        for g in gens:
            z=conj(y,g)
            if z not in cls:
                cls.add(z); st.append(z)
                if len(cls)>limit: return None
    return list(cls)

def run(M,Hs):
    stats={}; bad=[]; examples=[]
    t0=time.time()
    skipped=0
    for X,T in all_cases(M,Hs):
        c=M//2
        if not any(((x in X)!=(((x+c)%M) in X)) and x%2==1 for x in range(M)):
            skipped+=1; continue
        adj,Rg,t,beta,els,idx,c=build(M,X,T)
        G,gens=aut_group(adj,extra_gens=Rg+[t])
        H=period(T,M)
        U={x for x in range(M) if (x in X)!=(((x+c)%M) in X)}
        Ugen=any(u%2==1 for u in U)
        _,ordPA,_=pointwise_stabilizer(gens,list(range(M)))
        Hh=(ordPA==len(H))
        key=(len(H),Ugen,Hh)
        s=stats.setdefault(key,dict(n=0,checked=0,halves_commute=0,I_commute=0,ID=0,nontrivial_P=0))
        s['n']+=1
        if not (Ugen and Hh): continue
        rho=tuple(idx[((z+c)%M,e)] for (z,e) in els)
        cls=orbit_conj(t,gens); I=orbit_conj(rho,gens)
        if cls is None or I is None: continue
        s['checked']+=1
        hc=all(mul(a,b)==mul(b,a) for a in cls for b in cls)
        ic=all(mul(a,b)==mul(b,a) for a in I for b in I)
        idok=all(order(mul(x,y)) in (1,2,4) for x in I for y in I)
        s['halves_commute']+=hc; s['I_commute']+=ic; s['ID']+=idok
        base_order=2*M*len(H)*len(H)   # |R(Q)<beta,beta'>| generic value
        if G.order()>base_order: s['nontrivial_P']+=1; examples.append((sorted(X),sorted(T),G.order(),len(cls),len(I)))
        if (len(H)>=4 and not hc) or (len(H)==2 and not ic): bad.append((sorted(X),sorted(T)))
    print('M=%d done in %.0fs; skipped (U does not generate A): %d'%(M,time.time()-t0,skipped))
    for k in sorted(stats): print('  |H|=%d Ugen=%s (H)=%s:'%k,stats[k])
    print('  violations:',len(bad),bad[:3])
    print('  graphs with (H)+Ugen and |Aut| larger than generic R(Q)<beta,beta\'>:',len(examples),examples[:6])
    sys.stdout.flush()
if __name__=='__main__':
    run(int(sys.argv[1]),[int(x) for x in sys.argv[2].split(',')])


==> anc/independent/make_survivors_table.py <==
"""Generate anc/certificate02/survivors_table.tex (a re-check; no longer printed in the paper) from anc/certificate02/certificate.json.

Usage (from the paper directory):  python anc/independent/make_survivors_table.py
The table is copied from the certificate's "survivors" list; nothing is retyped.
"""
import hashlib
import json
import pathlib

here = pathlib.Path(__file__).resolve().parents[2]          # paper/
src = here / 'anc' / 'certificate02' / 'certificate.json'
dst = here / 'anc' / 'certificate02' / 'survivors_table.tex'

raw = src.read_bytes()
d = json.loads(raw)
surv = d['survivors']
assert len(surv) == 20
assert d['final_order'] == 256 and d['final_lower_central_orders'] == [256, 16, 1]
assert [len(s['types']) for s in d['steps']] == [60, 24, 20]
assert [s['group_order'] for s in d['steps']] == [2 ** 63, 4096, 256]
assert [len(s['deleted']) for s in d['steps']] == [36, 4, 0]

rows = [(t['m'], format(t['b'], '0%db' % t['m']), format(t['c'], '0%db' % t['m']), t['order'])
        for t in surv]
half = (len(rows) + 1) // 2
out = ['% Generated from anc/certificate02/certificate.json (key "survivors"), sha256 '
       + hashlib.sha256(raw).hexdigest() + '.',
       '% Do not edit by hand; regenerate with anc/independent/make_survivors_table.py.',
       '\\begin{tabular}{rllr@{\\qquad}rllr}',
       '$m$ & $b$ & $c$ & order & $m$ & $b$ & $c$ & order\\\\ \\hline']
for i in range(half):
    a = rows[i]
    b = rows[i + half] if i + half < len(rows) else None
    left = '%d & \\texttt{%s} & \\texttt{%s} & %d' % a
    right = ('%d & \\texttt{%s} & \\texttt{%s} & %d' % b) if b else '&&&'
    out.append(left + ' & ' + right + '\\\\')
out.append('\\end{tabular}')
dst.write_text('\n'.join(out) + '\n', encoding='utf-8')
print('\n'.join(out))


==> anc/independent/make_thmZ_tables.py <==
"""Generate figures/thmZ_summary.tex and figures/appA_paths.tex from
anc/grid01/certificate01_grid_hand_proof.md (copied, not retyped).

Notation changes (brief OPUS_brief_hand_proofs_01_02.md, Sec. 4): "base centers (p,p')" are printed as the
cells (p,d0),(p',d0); everything else (labels, words, rows, paths, conclusions) is copied.
v17h_b (V17H_FIX_PLAN 2.2, R4; A3 patch A3v17h): the word labels A-L of the note are printed as the paper's
names W_A-W_L of the words (label X -> $W_X$); the labels are still read from the note.
Usage (from the paper directory):  python anc/independent/make_thmZ_tables.py
"""
import hashlib
import pathlib
import re

here = pathlib.Path(__file__).resolve().parents[2]
src = here / 'anc' / 'grid01' / 'certificate01_grid_hand_proof.md'
raw = src.read_bytes()
text = raw.decode('utf-8')
sha = hashlib.sha256(raw).hexdigest()
hdr = ['% Generated from anc/grid01/certificate01_grid_hand_proof.md, sha256 ' + sha + '.',
       '% Do not edit by hand; regenerate with anc/independent/make_thmZ_tables.py.']

# ---- summary table (Sec. 2 of the note)
rows = re.findall(r'^\| ([A-L]) \| (\d+) \| (\d+) \| \((-?\d+),(\d)\) \| \((\d+),(\d+)\) \| (\d) \|$', text, re.M)
assert len(rows) == 12
out = hdr + ['{\\small', '\\begin{tabular}{clllll}',
             'label & $\\delta$-word & normalized $\\mu$-word & $(d_0,\\varepsilon)$ & base cells & '
             '$|j-j\'|$\\\\ \\hline']
for lab, dw, mw, d0, eps, p, pp, dist in rows:
    out.append('$W_%s$ & \\texttt{%s} & \\texttt{%s} & $(%s,%s)$ & $(%s,%s),(%s,%s)$ & %s\\\\'
               % (lab, dw, mw, d0, eps, p, d0, pp, d0, dist))
out.append('\\end{tabular}}')
(here / 'figures' / 'thmZ_summary.tex').write_text('\n'.join(out) + '\n', encoding='utf-8')

# ---- Appendix A path tables
def path_tex(s):
    verts = re.findall(r'([eo])_\{(-?\d+)\}', s)
    return '$' + '\\,\\text{--}\\,\\allowbreak '.join('%s_{%s}' % v for v in verts) + '$'

def row_tex(line):
    m = re.match(r'\| \\\(\\sigma\((-?\d+)\)=(\d)\\\) \| (.*?) \| (.*?) \|$', line)
    if not m:
        return None
    d, b, path, concl = m.groups()
    mf = re.search(r'Therefore \\\(\\sigma\((-?\d+)\)=(\d)\\\)', concl)
    concl_tex = ('Therefore $\\sigma(%s)=%s$.' % mf.groups()) if mf else concl.strip()
    return '$\\sigma(%s)=%s$ & %s & %s\\\\' % (d, b, path_tex(path), concl_tex)

app = text.split('# Appendix A. All twelve local path proofs', 1)[1]
secs = re.split(r'^## ([A-L])\. Change word `(\d+)`\s*$', app, flags=re.M)
blocks = {}
TAB0 = ['{\\small', '\\noindent\\begin{tabular}{@{}p{2.2cm}p{6.7cm}p{3.0cm}@{}}',
        'Assumed row value & Connecting path & Consequence\\\\ \\hline']
TAB1 = ['\\end{tabular}}', '']
for k in range(1, len(secs), 3):
    out = []
    lab, dw, body = secs[k], secs[k + 1], secs[k + 2]
    mw = re.search(r'Normalized mu-word: `(\d+)`', body).group(1)
    d0, eps = re.search(r'Fix \\\(\\sigma\((-?\d+)\)=(\d)\\\)', body).groups()
    p, pp = re.search(r'Base centers: \\\(\((\d+),(\d+)\)\\\)', body).groups()
    t1, t2 = re.search(r'Targets: \\\(e_\{(-?\d+)\},e_\{(-?\d+)\}\\\)', body).groups()
    out.append('\\subsection*{$W_%s$. Change word \\texttt{%s}}' % (lab, dw))
    out.append('Normalized $\\mu$-word: \\texttt{%s}. Fix $\\sigma(%s)=%s$. Base cells $(%s,%s)$ and $(%s,%s)$. '
               'Targets: $e_{%s},e_{%s}$.' % (mw, d0, eps, p, d0, pp, d0, t1, t2))
    out.append('')
    in_table = False
    for line in body.splitlines():
        mcase = re.match(r'\*\*Case \\\(\\sigma\((-?\d+)\)=(\d)\\\)\.\*\*\s*(.*)$', line)
        if mcase:
            if in_table:
                out += TAB1; in_table = False
            out.append('\\emph{Case $\\sigma(%s)=%s$.} %s' % (mcase.group(1), mcase.group(2), mcase.group(3)))
            out.append('')
            continue
        r = row_tex(line)
        if r:
            if not in_table:
                out += TAB0; in_table = True
            out.append(r)
        elif line.startswith('No values of mu or sigma'):
            if in_table:
                out += TAB1; in_table = False
            out.append('No values of $\\mu$ or $\\sigma$ outside this subsection have been used.')
            out.append('')
    if in_table:
        out += TAB1
    blocks[lab] = out
assert sorted(blocks) == list('ABCDEFGHIJKL')

# v12 (author's answers 2026-10-09, round 3, Q1): the paper prints all twelve tables in Appendix A;
# anc/ keeps only the verifier programs and their results.
full = hdr + ['% All twelve local path tables (W_A-W_L), printed in Appendix A since v12.']
for lab in 'ABCDEFGHIJKL':
    full += blocks[lab]
(here / 'figures' / 'appA_paths.tex').write_text('\n'.join(full) + '\n', encoding='utf-8')
print('wrote figures/thmZ_summary.tex, figures/appA_paths.tex')


==> anc/independent/perm.py <==
"""Minimal independent permutation-group toolkit (pure Python).

Permutations are tuples p with p[i] = image of i.
Composition is RIGHT-TO-LEFT, matching the audited texts: mul(f,g)(x) = f(g(x)).
"""
from __future__ import annotations
from math import lcm
from collections import deque


def idp(n):
    return tuple(range(n))


def mul(*ps):
    """mul(f,g,h)(x) = f(g(h(x)))."""
    n = len(ps[0])
    res = list(range(n))
    for x in range(n):
        y = x
        for p in reversed(ps):
            y = p[y]
        res[x] = y
    return tuple(res)


def inv(p):
    q = [0] * len(p)
    for i, j in enumerate(p):
        q[j] = i
    return tuple(q)


def cyc(n, *cycles):
    p = list(range(n))
    for c in cycles:
        for a, b in zip(c, c[1:] + c[:1]):
            p[a] = b
    assert sorted(p) == list(range(n))
    return tuple(p)


def cycles(p):
    seen = set(); out = []
    for i in range(len(p)):
        if i in seen:
            continue
        c = []; j = i
        while j not in seen:
            seen.add(j); c.append(j); j = p[j]
        if len(c) > 1:
            out.append(tuple(c))
    return out


def order(p):
    cs = cycles(p)
    return lcm(*(len(c) for c in cs)) if cs else 1


def comm(a, b):
    """[a,b] = a^-1 b^-1 a b (right-to-left composition)."""
    return mul(inv(a), inv(b), a, b)


def conj(g, h):
    """g^h = h^-1 g h."""
    return mul(inv(h), g, h)


def closure(gens, limit=2_000_000):
    """All elements by BFS (only for small groups)."""
    n = len(gens[0])
    e = idp(n)
    seen = {e}
    dq = deque([e])
    while dq:
        x = dq.popleft()
        for g in gens:
            y = mul(g, x)
            if y not in seen:
                seen.add(y)
                if len(seen) > limit:
                    raise RuntimeError('group too large for closure')
                dq.append(y)
    return seen


def restrict(p, pts):
    pts = list(pts)
    idx = {x: i for i, x in enumerate(pts)}
    return tuple(idx[p[x]] for x in pts)


# ---------------- deterministic Schreier-Sims (Holt, SCHREIERSIMS) ----------------
class BSGS:
    def __init__(self, gens, base_prefix=()):
        self.n = len(gens[0])
        self.e = idp(self.n)
        gens = [g for g in gens if g != self.e]
        self.base = list(base_prefix)
        for g in gens:
            if all(g[b] == b for b in self.base):
                self.base.append(next(i for i in range(self.n) if g[i] != i))
        self.S = [[g for g in gens if all(g[b] == b for b in self.base[:l])]
                  for l in range(len(self.base))]
        self.orbits = [None] * len(self.base)
        for l in range(len(self.base)):
            self._rebuild(l)
        self._run()

    def _rebuild(self, l):
        b = self.base[l]
        orb = {b: self.e}
        dq = deque([b])
        while dq:
            x = dq.popleft(); ux = orb[x]
            for s in self.S[l]:
                y = s[x]
                if y not in orb:
                    orb[y] = mul(s, ux); dq.append(y)
        self.orbits[l] = orb

    def strip(self, g, start=0):
        for l in range(start, len(self.base)):
            x = g[self.base[l]]
            if x not in self.orbits[l]:
                return g, l
            g = mul(inv(self.orbits[l][x]), g)
        return g, len(self.base)

    def _run(self):
        i = len(self.base) - 1
        while i >= 0:
            restart = False
            for x, ux in list(self.orbits[i].items()):
                for s in list(self.S[i]):
                    sg = mul(inv(self.orbits[i][s[x]]), s, ux)
                    if sg == self.e:
                        continue
                    h, j = self.strip(sg, i + 1)
                    if h != self.e:
                        if j == len(self.base):
                            self.base.append(next(p for p in range(self.n) if h[p] != p))
                            self.S.append([]); self.orbits.append(None)
                        for l in range(i + 1, j + 1):
                            self.S[l].append(h); self._rebuild(l)
                        i = j
                        restart = True
                        break
                if restart:
                    break
            if not restart:
                i -= 1

    def order(self):
        o = 1
        for orb in self.orbits:
            o *= len(orb)
        return o

    def contains(self, g):
        h, j = self.strip(g)
        return h == self.e

    def elements(self):
        reps = [list(o.values()) for o in self.orbits]
        out = [self.e]
        for level in reversed(range(len(reps))):
            out = [mul(u, x) for u in reps[level] for x in out]
        return out

    def stab_gens(self, k):
        """Strong generators of the pointwise stabilizer of base[:k]."""
        if k >= len(self.base):
            return []
        return list(self.S[k])


def group_order(gens):
    return BSGS(list(gens)).order()


def pointwise_stabilizer(gens, pts):
    """(generators, order) of the pointwise stabilizer of pts in <gens>."""
    pts = list(pts)
    G = BSGS(list(gens), base_prefix=pts)
    k = len(pts)
    o = 1
    for orb in G.orbits[k:]:
        o *= len(orb)
    return G.stab_gens(k), o, G


def is_two_power(n):
    return n > 0 and n & (n - 1) == 0


==> anc/independent/recheck_claims123.py <==
"""Claims 1-3 of certificate01_grid_hand_proof.md (Theorem 6.2.3), checked on bi-infinite words.

The bi-infinite 0/1 sequences avoiding the twelve forbidden delta-words form a shift of finite type.
Vertices: words of length 9 avoiding them; edges: words of length 10 avoiding them; prune vertices
without predecessor or successor until stable.  Every bi-infinite admissible delta is a bi-infinite
path in the pruned graph.  Claims 1-3 say: two ones in such a delta are at distance >= 8.
Any two ones at distance <= 7 lie in some length-10 window, so it suffices to inspect the core edges.
(The eight-cycle case, where delta is 8-periodic and G is omitted, is checked by recheck_m4.py.)
"""
import itertools
from collections import Counter

FORB = ['1101', '11001', '110000', '110001', '11111', '10100', '101010101',
        '100100', '1000100', '10000100', '100000100', '1000000100']


def core(forb, K=10):
    words = [''.join(w) for w in itertools.product('01', repeat=K)]
    alive = {w for w in words if not any(f in w for f in forb)}
    while True:
        tgt = Counter(w[1:] for w in alive)
        src = Counter(w[:-1] for w in alive)
        new = {w for w in alive if w[:-1] in tgt and w[1:] in src}
        if new == alive:
            return alive
        alive = new


def close_pair(w):
    ones = [i for i, ch in enumerate(w) if ch == '1']
    return any(b - a < 8 for a, b in zip(ones, ones[1:]))


C = core(FORB)
print('core size', len(C), '; core windows with two ones at distance < 8:', sum(close_pair(w) for w in C))
print('core windows:', sorted(C))


==> anc/independent/recheck_grid01.py <==
"""Independent re-check of certificate01_grid_hand_proof.md (Theorem Z).

Reads the printed Appendix A tables from the markdown file itself and checks:
 (1) every printed path, edge by edge, under the row values in force on that line
     (base row, forced values from earlier lines, the line's own assumption, case assumption),
     using only mu-positions of the printed word;
 (2) brute force: for EVERY assignment of the rows mentioned in the subsection (base row fixed),
     the two targets are connected using only cells whose mu-position lies in the printed word
     and whose diagonal is one of those rows (so unspecified positions/rows are never used);
 (3) the summary table in Sec. 2 (labels, delta words, normalized mu words, bases, centers, distances);
 (4) the isolated-change table of Sec. 4 for all 8 assignments, in the uncollapsed grid;
Edge rule (1) of the note: e_j ~ o_i  iff  mu(i+j) = sigma(i-j).
"""
import itertools, re, sys

src = open(sys.argv[1], encoding='utf-8').read()

def mu_from_delta(delta):
    mu = [0, 0]
    for i, dl in enumerate(delta):
        mu.append(mu[i] ^ int(dl))
    return ''.join(map(str, mu))

# ---- (3) summary table
rows = re.findall(r'^\| ([A-L]) \| (\d+) \| (\d+) \| \((-?\d+),(\d)\) \| \((\d+),(\d+)\) \| (\d) \|$', src, re.M)
assert len(rows) == 12, len(rows)
summary = {}
for lab, dw, mw, d0, eps, p, pp, dist in rows:
    d0, eps, p, pp, dist = int(d0), int(eps), int(p), int(pp), int(dist)
    assert mu_from_delta(dw) == mw, (lab, dw, mw)
    assert int(mw[p]) == eps and int(mw[pp]) == eps, lab
    assert p % 2 == d0 % 2 and pp % 2 == d0 % 2
    j, jj = (p - d0) // 2, (pp - d0) // 2
    assert abs(jj - j) == dist, lab
    summary[lab] = (dw, mw, d0, eps, j, jj)
print('(3) summary table: 12 rows consistent (mu = reconstruction of delta; base cells have colour eps; distances)')

# ---- parse Appendix A subsections
secs = re.split(r'^## ([A-L])\. Change word `(\d+)`\s*$', src, flags=re.M)
lemmas = {}
for k in range(1, len(secs), 3):
    lab, dw, body = secs[k], secs[k + 1], secs[k + 2]
    mw = re.search(r'Normalized mu-word: `(\d+)`', body).group(1)
    d0, eps = map(int, re.search(r'Fix \\\(\\sigma\((-?\d+)\)=(\d)\\\)', body).groups())
    t1, t2 = map(int, re.search(r'Targets: \\\(e_\{(-?\d+)\},e_\{(-?\d+)\}\\\)', body).groups())
    lemmas[lab] = dict(dw=dw, mw=mw, d0=d0, eps=eps, targets=(t1, t2), body=body)
assert sorted(lemmas) == list('ABCDEFGHIJKL')
for lab, L in lemmas.items():
    dw, mw, d0, eps, j, jj = summary[lab]
    assert (L['dw'], L['mw'], L['d0'], L['eps'], L['targets']) == (dw, mw, d0, eps, (j, jj)), lab

def edge_ok(mw, sig, a, b):
    """a,b like ('e',j),('o',i); returns (ok, reason)."""
    (ta, xa), (tb, xb) = a, b
    if ta == tb:
        return False, 'same side'
    j, i = (xa, xb) if ta == 'e' else (xb, xa)
    p, d = i + j, i - j
    if not (0 <= p < len(mw)):
        return False, 'mu position %d outside printed word' % p
    if d not in sig:
        return False, 'row %d not in force' % d
    return (int(mw[p]) == sig[d]), 'mu(%d)=%s vs sigma(%d)=%d' % (p, mw[p], d, sig[d])

npaths = nedges = 0
for lab, L in lemmas.items():
    mw, body = L['mw'], L['body']
    forced = {L['d0']: L['eps']}
    case = {}
    rows_used = {L['d0']}
    for line in body.splitlines():
        mcase = re.match(r'\*\*Case \\\(\\sigma\((-?\d+)\)=(\d)\\\)\.\*\*', line)
        if mcase:
            case = {int(mcase.group(1)): int(mcase.group(2))}
            rows_used.add(int(mcase.group(1)))
            continue
        m = re.match(r'\| \\\(\\sigma\((-?\d+)\)=(\d)\\\) \| (.*?) \| (.*?) \|$', line)
        if not m:
            continue
        d, b, path, concl = int(m.group(1)), int(m.group(2)), m.group(3), m.group(4)
        rows_used.add(d)
        verts = [(t, int(x)) for t, x in re.findall(r'([eo])_\{(-?\d+)\}', path)]
        sig = dict(forced); sig.update(case); sig[d] = b
        assert verts[0] == ('e', L['targets'][0]) and verts[-1] == ('e', L['targets'][1]), (lab, line)
        for a, c in zip(verts, verts[1:]):
            ok, why = edge_ok(mw, sig, a, c)
            assert ok, (lab, line, a, c, why)
            nedges += 1
        npaths += 1
        mf = re.search(r'Therefore \\\(\\sigma\((-?\d+)\)=(\d)\\\)', concl)
        if mf:
            assert int(mf.group(1)) == d and int(mf.group(2)) == 1 - b, (lab, line)
            if not case:
                forced[d] = 1 - b
            else:
                case[d] = 1 - b
    L['rows'] = sorted(rows_used)
print('(1) printed paths: %d paths, %d edges, every edge valid under the values in force' % (npaths, nedges))

def connected(mw, rows, sig, s, t, lo=-40, hi=40):
    adj = {}
    L = len(mw)
    for d in rows:
        for p in range(L):
            if (p - d) % 2 or int(mw[p]) != sig[d]:
                continue
            i, j = (p + d) // 2, (p - d) // 2
            adj.setdefault(('e', j), set()).add(('o', i))
            adj.setdefault(('o', i), set()).add(('e', j))
    seen = {s}; st = [s]
    while st:
        x = st.pop()
        for y in adj.get(x, ()):
            if y not in seen:
                seen.add(y); st.append(y)
    return t in seen

nassign = 0
for lab, L in lemmas.items():
    others = [d for d in L['rows'] if d != L['d0']]
    for bits in itertools.product((0, 1), repeat=len(others)):
        sig = dict(zip(others, bits)); sig[L['d0']] = L['eps']
        assert connected(L['mw'], L['rows'], sig, ('e', L['targets'][0]), ('e', L['targets'][1])), (lab, sig)
        nassign += 1
print('(2) brute force: all %d row assignments over the rows each lemma mentions connect the targets' % nassign)
print('    rows per lemma:', {k: v['rows'] for k, v in sorted(lemmas.items())})

# ---- (4) isolated change, uncollapsed: mu on positions -7..9
M = dict(zip(range(-3, 5), [0, 0, 0, 0, 1, 1, 1, 1]))
mu = {}
for p in range(-7, 10):
    mu[p] = M[p // 2] if p % 2 == 0 else 0
def conn2(sig):
    adj = {}
    for d, val in sig.items():
        for p in range(-7, 10):
            if (p - d) % 2 or mu[p] != val:
                continue
            i, j = (p + d) // 2, (p - d) // 2
            adj.setdefault(('e', j), set()).add(('o', i)); adj.setdefault(('o', i), set()).add(('e', j))
    seen = {('e', 0)}; st = [('e', 0)]
    while st:
        x = st.pop()
        for y in adj.get(x, ()):
            if y not in seen: seen.add(y); st.append(y)
    return ('e', 1) in seen
for a, b, c in itertools.product((0, 1), repeat=3):
    assert conn2({-1: 0, 0: a, 2: b, 4: c}), (a, b, c)
print('(4) isolated change: e_0 and e_1 connected for all 8 assignments of sigma(0),sigma(2),sigma(4), sigma(-1)=0')

# Claims 1-3 are checked on bi-infinite words by recheck_claims123.py; the eight-cycle case by recheck_m4.py.


==> anc/independent/recheck_m4.py <==
"""Eight-cycle case (m = 4) of the component corollary: delta is 8-periodic; G is omitted
(its targets differ by 4, which is 0 mod 4); the remaining eleven words are forbidden cyclically.
Also telescoping parity: sum of delta over even positions and over odd positions is 0 mod 2.
Expected survivors: 00000000 and the two alternating words."""
import itertools
FORB = ['1101', '11001', '110000', '110001', '11111', '10100',
        '100100', '1000100', '10000100', '100000100', '1000000100']   # G = 101010101 omitted
surv = []
for w in itertools.product('01', repeat=8):
    w = ''.join(w)
    ext = w * 4                                    # long enough to contain every cyclic factor of length <= 10
    if any(f in ext for f in FORB):
        continue
    par_ok = sum(int(w[i]) for i in range(0, 8, 2)) % 2 == 0 and sum(int(w[i]) for i in range(1, 8, 2)) % 2 == 0
    surv.append((w, par_ok))
print('8-periodic delta avoiding the eleven words:', surv)
# Also, for the cycles m = 3, 5, 6, 7, 8: period-2m delta avoiding all twelve words must be 0.
for m in (3, 5, 6, 7, 8):
    FULL = FORB + ['101010101']
    nz = [w for w in (''.join(x) for x in itertools.product('01', repeat=2 * m))
          if '1' in w and not any(f in w * 4 for f in FULL)]
    # isolated ones are then killed by the isolated-change lemma; report spacing of survivors
    print('m=%d: nonzero period-%d delta avoiding the 12 words:' % (m, 2 * m), len(nz),
          ' (all with ones >= 8 apart cyclically: %s)' % all(
              all(((b - a) % (2 * m)) >= 8 or b == a for a in [i for i, c in enumerate(w) if c == '1']
                  for b in [i for i, c in enumerate(w) if c == '1'] if b != a) for w in nz))


==> anc/independent/recheck_reflection.py <==
"""Which reflections are symmetries of G(mu,sigma): e_j ~ o_i iff mu(i+j) = sigma(i-j)?
A candidate is (mu', sigma', vertex map phi); it is a symmetry if for all i,j:
  [e_j ~ o_i in G(mu,sigma)]  ==  [phi(e_j) ~ phi(o_i) in G(mu',sigma')]."""
import random
random.seed(1)
R = 12
def adj(mu, sg, a, b):
    (ta, xa), (tb, xb) = a, b
    if ta == tb: return False
    j, i = (xa, xb) if ta == 'e' else (xb, xa)
    return mu[i + j] == sg[i - j]
variants = {
  "brief: (mu(-.),sigma(-.)), e<->o exchanged  [e_j->o_-j, o_i->e_-i]":
      (lambda mu: {p: mu[-p] for p in mu}, lambda s: {d: s[-d] for d in s},
       lambda v: ('o', -v[1]) if v[0] == 'e' else ('e', -v[1])),
  "(mu(-.),sigma(-.)), no exchange             [e_j->e_-j, o_i->o_-i]":
      (lambda mu: {p: mu[-p] for p in mu}, lambda s: {d: s[-d] for d in s},
       lambda v: (v[0], -v[1])),
  "NOTE 'p -> -p': (mu(-.),sigma), e<->o exchanged [e_j->o_-j, o_i->e_-i]":
      (lambda mu: {p: mu[-p] for p in mu}, lambda s: dict(s),
       lambda v: ('o', -v[1]) if v[0] == 'e' else ('e', -v[1])),
}
for name, (fm, fs, phi) in variants.items():
    ok = True
    for trial in range(200):
        mu = {p: random.randint(0, 1) for p in range(-3 * R, 3 * R + 1)}
        sg = {d: random.randint(0, 1) for d in range(-3 * R, 3 * R + 1)}
        mu2, sg2 = fm(mu), fs(sg)
        for i in range(-R, R + 1):
            for j in range(-R, R + 1):
                if adj(mu, sg, ('e', j), ('o', i)) != adj(mu2, sg2, phi(('e', j)), phi(('o', i))):
                    ok = False; break
            if not ok: break
        if not ok: break
    print(('SYMMETRY     ' if ok else 'NOT symmetry ') + name)


==> anc/independent/run_all.sh <==
#!/usr/bin/env bash
# Runs every independent check and writes one log per script to ../logs/.
# Usage: cd anc/independent && bash run_all.sh
set -u
mkdir -p ../logs
run() {
  name="$1"; shift
  start=$(date +%s)
  { echo "# command: python $*"; echo "# python: $(python --version 2>&1)"; echo "# started: $(date -u +%Y-%m-%dT%H:%M:%SZ)";
    python -u "$@" 2>&1; echo "# exit status: $?"; echo "# seconds: $(( $(date +%s) - start ))"; } > "../logs/$name.log"
}
run test_aut            test_aut.py
run chk_02_sec3         chk_02_sec3.py
run chk_06              chk_06.py
run chk_01_03           chk_01_03.py
run chk_conv            chk_conv.py
run tworow_cycles       tworow_cycles.py
run tworow_cycles_bits  tworow_cycles_bits.py
run tworow_linear       tworow_linear.py
run tworow_linear_sym   tworow_linear_sym.py
run deletion02          deletion02.py
run class02             class02.py
run finite_q2_M16       finite_q2.py 16 2,4,8
run chk_handproof02     chk_handproof02.py
run chk_handproof02_counts chk_handproof02_counts.py
run recheck_grid01      recheck_grid01.py ../grid01/certificate01_grid_hand_proof.md
run recheck_claims123   recheck_claims123.py
run recheck_m4          recheck_m4.py
run recheck_reflection  recheck_reflection.py
run chk_written_computations chk_written_computations.py
echo done


==> anc/independent/test_aut.py <==
import sys, random, itertools; sys.path.insert(0,'.')
from perm import *
from autgraph import aut_group, is_aut
from math import factorial
random.seed(3)
# validate aut_group against brute force on small random graphs
def brute(adj):
    n=len(adj); cnt=0
    for p in itertools.permutations(range(n)):
        if is_aut(adj,p): cnt+=1
    return cnt
for trial in range(60):
    n=random.randint(3,7)
    adj=[0]*n
    for i in range(n):
        for j in range(i+1,n):
            if random.random()<0.5: adj[i]|=1<<j; adj[j]|=1<<i
    G,gens=aut_group(adj)
    o=G.order() if G else 1
    assert o==brute(adj),(n,adj,o,brute(adj))
# known: Petersen graph |Aut|=120, cube Q3 = 48, C8 = 16
def from_edges(n,E):
    adj=[0]*n
    for a,b in E: adj[a]|=1<<b; adj[b]|=1<<a
    return adj
pet=from_edges(10,[(i,(i+1)%5) for i in range(5)]+[(5+i,5+(i+2)%5) for i in range(5)]+[(i,i+5) for i in range(5)])
q3=from_edges(8,[(a,a^(1<<k)) for a in range(8) for k in range(3) if a<a^(1<<k)])
c8=from_edges(8,[(i,(i+1)%8) for i in range(8)])
for nm,g,exp in [('Petersen',pet,120),('Q3',q3,48),('C8',c8,16)]:
    G,_=aut_group(g); print(nm,G.order(),'expected',exp)
print('aut_group validated')


==> anc/independent/tworow_cycles.py <==
"""Independent two-row analysis on alternating 2n-cycles (01 sec 2), via union-find.
Vertices 0..2n-1; red edges R_j={2j,2j+1}; blue edges B_j={2j+1,2j+2 mod 2n}.
r(i)=i^1, s pairs 2j+1<->2j+2. q=r∘s maps e_i->e_{i-1}, o_i->o_{i+1}.
A column f of a vertex alpha is invariant under every automorphism fixing alpha.
Constraints used: for each k in Z_n and each colour, f is invariant under q^k H q^-k or under
q^k H^c q^-k (H = chosen half of that colour); plus f invariant under the specified half h_spec
fixing alpha.  A two-row witness: two vertices p,q moved by h_spec, in distinct edges of h_spec's
colour, with f(p)=f(q) for EVERY admissible f.  Then p,q have equal cross-rows: impossible when H=<c>.
"""
from itertools import product
import sys

def solve(n):
    N=2*n
    r=lambda i:i^1
    def s(i): return (i-1)%N if i%2==0 else (i+1)%N
    q=lambda i:r(s(i))
    def qk(i,k):
        for _ in range(k%n): i=q(i)
        return i
    red=[(2*j,2*j+1) for j in range(n)]
    blue=[(2*j+1,(2*j+2)%N) for j in range(n)]
    full=(1<<n)-1
    survivors=[]
    for a,b in product(range(1<<n),repeat=2):
        # groups: list of (edgesH, edgesHc) after conjugation by q^k
        groups=[]
        for k in range(n):
            for edges,mask in ((red,a),(blue,b)):
                H=[(qk(x,k),qk(y,k)) for j,(x,y) in enumerate(edges) if (mask>>j)&1]
                Hc=[(qk(x,k),qk(y,k)) for j,(x,y) in enumerate(edges) if not (mask>>j)&1]
                groups.append((tuple(sorted(H)),tuple(sorted(Hc))))
        # deduplicate identical groups (same unordered pair of edge sets)
        uniq=[]
        seen=set()
        for g in groups:
            key=frozenset(g)
            if key in seen: continue
            seen.add(key); uniq.append(g)
        rejected=False
        for hs,(edges,mask) in enumerate(((red,a),(red,a^full),(blue,b),(blue,b^full))):
            sel=[e for j,e in enumerate(edges) if (mask>>j)&1]
            if len(sel)<2: continue
            # pairs of distinct selected edges; test connectivity of their endpoints for all choices
            cand={(i,j) for i in range(len(sel)) for j in range(i+1,len(sel))}
            for choice in product((0,1),repeat=len(uniq)):
                par=list(range(N))
                def find(x):
                    while par[x]!=x:
                        par[x]=par[par[x]]; x=par[x]
                    return x
                def uni(x,y):
                    x,y=find(x),find(y)
                    if x!=y: par[x]=y
                for e in sel: uni(*e)
                for g,c in zip(uniq,choice):
                    for e in g[c]: uni(*e)
                cand={(i,j) for (i,j) in cand if find(sel[i][0])==find(sel[j][0])}
                if not cand: break
            if cand:
                rejected=True; break
        if not rejected: survivors.append((a,b))
    return survivors

if __name__=='__main__':
    for n in range(3,7):   # 6..12 vertices; the 14-vertex case is checked by tworow_cycles_bits.py
        sv=solve(n)
        fmt=lambda x:format(x,'0%db'%n)
        print('2n=%2d: %d of %d patterns survive:'%(2*n,len(sv),4**n),[(fmt(a),fmt(b)) for a,b in sv])
        sys.stdout.flush()


==> anc/independent/tworow_cycles_bits.py <==
import sys, time
from itertools import product
def solve(n):
    N=2*n; NC=1<<N; FULL=(1<<NC)-1
    V=[]
    for v in range(N):
        x=((1<<(1<<v))-1)<<(1<<v); w=1<<(v+1)
        while w<NC: x|=x<<w; w*=2
        V.append(x&FULL)
    EQ=lambda u,w: FULL^(V[u]^V[w])
    r=lambda i:i^1
    s=lambda i:(i-1)%N if i%2==0 else (i+1)%N
    def qk(i,k):
        for _ in range(k): i=r(s(i))
        return i
    red=[(2*j,2*j+1) for j in range(n)]; blue=[(2*j+1,(2*j+2)%N) for j in range(n)]
    full=(1<<n)-1
    def allowed_table(edges):
        tabs=[]
        for k in range(n):
            imgs=[EQ(qk(x,k),qk(y,k)) for x,y in edges]
            tab=[FULL]*(1<<n)
            for m in range(1,1<<n):
                low=m&-m; tab[m]=tab[m^low]&imgs[low.bit_length()-1]
            tabs.append(tab)
        al=[FULL]*(1<<n)
        for tab in tabs:
            for m in range(1<<n): al[m]&=tab[m]|tab[m^full]
        fixed=tabs[0]   # k=0: invariance under the half itself
        return al,fixed
    ar,fr=allowed_table(red); ab,fb=allowed_table(blue)
    surv=[]
    for a,b in product(range(1<<n),repeat=2):
        base=ar[a]&ab[b]; rej=False
        for edges,mask,fx in ((red,a,fr),(red,a^full,fr),(blue,b,fb),(blue,b^full,fb)):
            sel=[e for j,e in enumerate(edges) if (mask>>j)&1]
            adm=base&fx[mask]
            for i in range(len(sel)):
                for j in range(i+1,len(sel)):
                    if adm&(V[sel[i][0]]^V[sel[j][0]])==0: rej=True;break
                if rej:break
            if rej:break
        if not rej: surv.append((format(a,'0%db'%n),format(b,'0%db'%n)))
    return surv
for n in range(3,8):
    t=time.time(); sv=solve(n)
    print('2n=%2d: %d survive %s  (%.1fs)'%(2*n,len(sv),sv,time.time()-t)); sys.stdout.flush()


==> anc/independent/tworow_linear.py <==
"""Independent two-row analysis on a 16-vertex window of a bi-infinite alternating path.
Window vertices 0..15 = e_0,o_0,...,e_7,o_7 (e_i=2i, o_i=2i+1) inside Z.
Red edges R_i={2i,2i+1}, i=0..7 (8 bits); blue edges B_i={2i+1,2i+2}, i=0..6 (7 bits).
q = r∘s on Z: e_i -> e_{i-1}, o_i -> o_{i+1}.  Only images landing inside the window are used.
"""
import sys, time
from collections import Counter
NV=16; NC=1<<NV; FULL=(1<<NC)-1
t0=time.time()
# V[v]: bitset over columns c (bit c set iff f_c(v)=1, with f_c(v)=(c>>v)&1)
V=[]
for v in range(NV):
    # columns with bit v set: pattern of 2^v zeros, 2^v ones repeated
    blk=(1<<(1<<v))-1
    unit=blk<<(1<<v)                 # within period 2^(v+1)
    per=1<<(v+1)
    x=0; rep=unit
    # build by doubling
    x=unit; width=per
    while width<NC:
        x|=x<<width; width*=2
    V.append(x&FULL)
for v in range(NV):
    for c in (0,1,5,1<<v,NC-1,12345):
        assert ((V[v]>>c)&1)==((c>>v)&1)
def EQ(u,w): return FULL^(V[u]^V[w])
def qk(i,k):
    # position in Z; e_i=2i -> 2(i-k); o_i=2i+1 -> 2(i+k)+1
    return 2*(i//2 - k) if i%2==0 else 2*(i//2 + k)+1
red=[(2*i,2*i+1) for i in range(8)]
blue=[(2*i+1,2*i+2) for i in range(7)]
def tables(edges):
    nb=len(edges); fullm=(1<<nb)-1; out=[]
    for k in range(-2*NV,2*NV+1):
        imgs=[]
        for (x,y) in edges:
            X,Y=qk(x,k),qk(y,k)
            imgs.append(EQ(X,Y) if 0<=X<NV and 0<=Y<NV else None)
        if sum(e is not None for e in imgs)<2: continue
        tab=[FULL]*(1<<nb)
        for m in range(1,1<<nb):
            low=m&-m; j=low.bit_length()-1
            tab[m]=tab[m^low] & (imgs[j] if imgs[j] is not None else FULL)
        out.append(tab)
    allowed=[FULL]*(1<<nb)
    for tab in out:
        for m in range(1<<nb):
            allowed[m]&= tab[m] | tab[m^fullm]
    return allowed,len(out)
ar,ngr=tables(red); ab,ngb=tables(blue)
print('groups: red',ngr,'blue',ngb,'  time %.1fs'%(time.time()-t0)); sys.stdout.flush()
def fixed_of(edges,mask):
    x=FULL
    for j,(a,b) in enumerate(edges):
        if (mask>>j)&1: x&=EQ(a,b)
    return x
fr=[fixed_of(red,m) for m in range(256)]; fb=[fixed_of(blue,m) for m in range(128)]
surv=[]
for a in range(256):
    for b in range(128):
        base=ar[a]&ab[b]; rej=False
        for edges,mask in ((red,a),(red,a^255),(blue,b),(blue,b^127)):
            sel=[e for j,e in enumerate(edges) if (mask>>j)&1]
            if len(sel)<2: continue
            adm=base & (fr[mask] if edges is red else fb[mask])
            for i in range(len(sel)):
                for j in range(i+1,len(sel)):
                    if adm & (V[sel[i][0]]^V[sel[j][0]])==0:
                        rej=True; break
                if rej: break
            if rej: break
        if not rej: surv.append((a,b))
print('linear-16 survivors:',len(surv),'of',256*128,'  time %.1fs'%(time.time()-t0)); sys.stdout.flush()
# overlap pruning: window i -> window i+1 shares red bits 1..7 and blue bits 1..6
alive=set(surv); counts=[]
while True:
    counts.append(len(alive))
    tgt=Counter((a>>1,b>>1) for a,b in alive)
    src=Counter((a&127,b&63) for a,b in alive)
    new={(a,b) for a,b in alive if (a&127,b&63) in tgt and (a>>1,b>>1) in src}
    if new==alive: break
    alive=new
print('pruning counts:',counts)
reds=sorted({format(a,'08b') for a,b in alive}); blues=sorted({format(b,'07b') for a,b in alive})
print('core red masks:',reds)
print("core blue masks:",blues)



==> anc/independent/tworow_linear_sym.py <==
"""Two-row analysis on the 16-vertex window with EIGHT BLUE and SEVEN RED edges.
Window = vertices 1..16 of Z (o_0, e_1, o_1, ..., o_7, e_8).  Blue edges B_i={2i+1,2i+2}, i=0..7;
red edges R_i={2i,2i+1}, i=1..7.  Same semantics as tworow_linear.py (independent code)."""
import sys, time
from collections import Counter
OFF=1; NV=16; NC=1<<NV; FULL=(1<<NC)-1
def bit(v):   # column-set where f(v)=1, v is a window-local index 0..15
    x=((1<<(1<<v))-1)<<(1<<v); w=1<<(v+1)
    while w<NC: x|=x<<w; w*=2
    return x&FULL
V=[bit(v) for v in range(NV)]
loc=lambda z: z-OFF
EQ=lambda u,w: FULL^(V[loc(u)]^V[loc(w)])
inwin=lambda z: OFF<=z<OFF+NV
def qk(i,k): return 2*(i//2-k) if i%2==0 else 2*(i//2+k)+1
blue=[(2*i+1,2*i+2) for i in range(8)]
red=[(2*i,2*i+1) for i in range(1,8)]
assert all(inwin(a) and inwin(b) for a,b in blue+red)
def tables(edges):
    nb=len(edges); fm=(1<<nb)-1; tabs=[]
    for k in range(-2*NV,2*NV+1):
        imgs=[EQ(qk(x,k),qk(y,k)) if inwin(qk(x,k)) and inwin(qk(y,k)) else None for x,y in edges]
        if sum(e is not None for e in imgs)<2: continue
        tab=[FULL]*(1<<nb)
        for m in range(1,1<<nb):
            low=m&-m; j=low.bit_length()-1
            tab[m]=tab[m^low]&(imgs[j] if imgs[j] is not None else FULL)
        tabs.append(tab)
    al=[FULL]*(1<<nb)
    for tab in tabs:
        for m in range(1<<nb): al[m]&=tab[m]|tab[m^fm]
    return al
ab=tables(blue); ar=tables(red)
def fixed_of(edges,mask):
    x=FULL
    for j,(a,b) in enumerate(edges):
        if (mask>>j)&1: x&=EQ(a,b)
    return x
fb=[fixed_of(blue,m) for m in range(256)]; fr=[fixed_of(red,m) for m in range(128)]
surv=[]
for c in range(256):
    for a in range(128):
        base=ab[c]&ar[a]; rej=False
        for edges,mask,fx in ((blue,c,fb),(blue,c^255,fb),(red,a,fr),(red,a^127,fr)):
            sel=[e for j,e in enumerate(edges) if (mask>>j)&1]
            adm=base&fx[mask]
            for i in range(len(sel)):
                for j in range(i+1,len(sel)):
                    if adm&(V[loc(sel[i][0])]^V[loc(sel[j][0])])==0: rej=True;break
                if rej:break
            if rej:break
        if not rej: surv.append((c,a))
print('symmetric window (8 blue, 7 red): survivors',len(surv),'of',256*128)
alive=set(surv); counts=[]
while True:
    counts.append(len(alive))
    tgt=Counter((c>>1,a>>1) for c,a in alive); src=Counter((c&127,a&63) for c,a in alive)
    new={(c,a) for c,a in alive if (c&127,a&63) in tgt and (c>>1,a>>1) in src}
    if new==alive: break
    alive=new
print('pruning counts:',counts)
print('core blue masks:',sorted({format(c,'08b') for c,a in alive}))
print('core red masks :',sorted({format(a,'07b') for c,a in alive}))


==> anc/independent/types02.py <==
"""Independent rebuild of the larger-period finite types for m<=4 (component sizes 2,4,8).
Vertices e_i=2i, o_i=2i+1 (i in Z_m). X: e_i<->o_i (red R_i). Y: o_i<->e_{i+1} (blue B_i).
Half U of X swaps R_i iff bit i of b; half W of Y swaps B_i iff bit i of c.
"""
import sys; sys.path.insert(0,'.')
from perm import *
from itertools import permutations

def model(m,b,c):
    n=2*m
    X=tuple(i^1 for i in range(n))
    Y=[0]*n
    for i in range(m):
        o,e=2*i+1,(2*i+2)%n
        Y[o]=e; Y[e]=o
    Y=tuple(Y)
    U=tuple((i^1) if (b>>(i//2))&1 else i for i in range(n))
    W=list(range(n))
    for i in range(m):
        if (c>>i)&1:
            o,e=2*i+1,(2*i+2)%n
            W[o]=e; W[e]=o
    W=tuple(W)
    if m==1: assert X==Y
    return dict(X=X,Y=Y,U=U,RU=mul(X,U),W=W,SW=mul(Y,W))

def centralizer(m):
    M=model(m,0,0); n=2*m
    return [p for p in permutations(range(n)) if mul(p,M['X'])==mul(M['X'],p) and mul(p,M['Y'])==mul(M['Y'],p)]

def canon(m,b,c,cent):
    M=model(m,b,c); best=None
    for p in cent:
        U=conj(M['U'],inv(p)); W=conj(M['W'],inv(p))   # p U p^-1
        # recover masks
        bb=sum(1<<i for i in range(m) if U[2*i]!=2*i)
        cc=sum(1<<i for i in range(m) if W[2*i+1]!=2*i+1)
        key=(bb,cc)
        if best is None or key<best: best=key
    return best

def all_types():
    out=[]
    for m in (1,2,4):
        cent=centralizer(m); seen=set()
        for b in range(1<<m):
            for c in range(1<<m):
                k=canon(m,b,c,cent)
                if k in seen: continue
                seen.add(k)
                M=model(m,*k)
                o=group_order([M['U'],M['RU'],M['W'],M['SW']])
                out.append(dict(m=m,b=k[0],c=k[1],order=o,two=is_two_power(o)))
    return out

if __name__=='__main__':
    T=all_types()
    for m in (1,2,4):
        rows=[t for t in T if t['m']==m]
        print('m=%d: %d iso-types, %d with 2-group <U,RU,W,SW>'%(m,len(rows),sum(t['two'] for t in rows)))


==> anc/logs/chk_01_03.log <==
# command: python chk_01_03.py
# python: Python 3.13.15
# started: 2026-10-08T08:32:15Z
D [(0, 4, 1, 5), (2, 6, 3, 7)]  sDsD^-1 [(0, 4, 1), (2, 3, 7)]  order 3
D [(0, 4, 1, 5), (2, 7, 3, 6)]  sDsD^-1 [(0, 1, 5), (2, 7, 6)]  order 3
D [(0, 5, 1, 4), (2, 6, 3, 7)]  sDsD^-1 [(1, 4, 5), (2, 6, 3)]  order 3
D [(0, 5, 1, 4), (2, 7, 3, 6)]  sDsD^-1 [(0, 5, 4), (3, 6, 7)]  order 3
[t,s]= [(0, 3), (1, 2), (4, 7), (5, 6)]  [t,w]= [(0, 7), (1, 6), (2, 5), (3, 4)]
|V_t on Omega|= 8  abelian: True  regular: True
|F on mixed-8| = 32
lower central series orders (mixed-8 F): [32, 4, 1]
translations p for which a and a^s commute: 0 of 8
# exit status: 0
# seconds: 1


==> anc/logs/chk_02_sec3.log <==
# command: python chk_02_sec3.py
# python: Python 3.13.15
# started: 2026-10-08T08:32:13Z
[(vs)^3,t] on 4pt: True  on (1,1,(12)): True  on ((12),(12),1): True  order on 6pt: 3
type 8 order <t,s,v,a> = 40320
type 6 order <t,s,v,a> = 720
type 4 order <t,s,v,a> = 4
type 2 order <t,s,v,a> = 2
s a s a^-1 on 8-type cycles: [(1, 6, 2, 3, 7)]
8-type orientations isomorphic: True
6-type orientations isomorphic: True
with 8-type : |J| = 58060800  target 3-cycle in J: True  target fixes C-points of first type: True
no 8-type : |J| = 2880  target 3-cycle in J: True  target fixes C-points of first type: True
# exit status: 0
# seconds: 0


==> anc/logs/chk_06.log <==
# command: python chk_06.py
# python: Python 3.13.15
# started: 2026-10-08T08:32:14Z
type0 image order 4
type1 image order 720
type2 image order 40320
dummy image order 2
type-2 word = [(0, 1)]
J = () : derived model has 4 points; matches 06 table: True
J = (0,) : derived model has 6 points; matches 06 table: True
J = (0, 1) : derived model has 8 points; matches 06 table: True
types 2,0,1,dummy |J|= 58060800  (0 1 2) on first type & identity elsewhere (incl. its new vertices) in J: True
types 1,0,dummy |J|= 2880  (0 1 2) on first type & identity elsewhere (incl. its new vertices) in J: True
# exit status: 0
# seconds: 1


==> anc/logs/chk_conv.log <==
# command: python chk_conv.py
# python: Python 3.13.15
# started: 2026-10-08T08:32:16Z
conventions verified on Q_16, Q_32, Q_64 (random X,T)
p=1 q=1: |v b+|=1, W=b+b- fixes C: True, W involution: True, W trivial: True
p=1 q=3: |v b+|=3, W=b+b- fixes C: False, W involution: False, W trivial: False
p=1 q=5: |v b+|=3, W=b+b- fixes C: False, W involution: False, W trivial: False
p=1 q=7: |v b+|=3, W=b+b- fixes C: False, W involution: False, W trivial: False
p=3 q=1: |v b+|=3, W=b+b- fixes C: False, W involution: False, W trivial: False
p=3 q=3: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
p=3 q=5: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
p=3 q=7: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
p=5 q=1: |v b+|=3, W=b+b- fixes C: False, W involution: False, W trivial: False
p=5 q=3: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
p=5 q=5: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
p=5 q=7: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
p=7 q=1: |v b+|=3, W=b+b- fixes C: False, W involution: False, W trivial: False
p=7 q=3: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
p=7 q=5: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
p=7 q=7: |v b+|=2, W=b+b- fixes C: True, W involution: True, W trivial: False
07 sec 3: a0 b0 is a single odd cycle through the a0-fixed endpoint, d=1..6
# exit status: 0
# seconds: 1


==> anc/logs/chk_handproof02.log <==
# command: python chk_handproof02.py
# python: Python 3.13.15
# started: 2026-10-08T08:36:50Z
1. centralizer of <r,s> = {T_d, F_d} (brute force, m<=4)
2. structural lemma: 64716 doubly-nonconstant (m<=8 exhaustive) + 400 random m=16 tested; 2-groups found: 0
3. Lemma A: g=u on all 818 components with u!=r and a constant mask; failures: 0
4. Lemma B: iff-statement checked for every blue mask, m=1..12; mismatches: [] ; boundary table rows all match
   alternating-mask formulas for g verified, m=2..16 even
   m= 1 u=1   W order 1
   m= 1 u=r   W order 1
   m= 2 u=1   W order 1
   m= 2 u=r   W order 1
   m= 2 u alt W order 1
   m= 4 u=1   W order 1
   m= 4 u=r   W order 1
   m= 4 u alt W order 1
   m= 8 u=1   W order 1
   m= 8 u=r   W order 2  antipodal
   m= 8 u alt W order 2
   m=16 u=1   W order 1
   m=16 u=r   W order 4
   m=16 u alt W order 4
# exit status: 0
# seconds: 17


==> anc/logs/chk_handproof02_counts.log <==
# command: python chk_handproof02_counts.py
# python: Python 3.13.15
# started: 2026-10-08T08:37:06Z
2-group iso-types per m: {1: 4, 2: 8, 4: 16, 8: 32}  total 60
Lemma B deletes 36 ; Lemma C deletes 4 ; survivors 20
survivors identical to my earlier certificate rebuild: True
# exit status: 0
# seconds: 12


==> anc/logs/chk_written_computations.log <==
# command: python chk_written_computations.py
# python: Python 3.13.15
# started: 2026-10-08T18:58:57Z
PASS Lemma 4.1.2: a^2 = t (eight-point model)
PASS Lemma 4.1.2: s a s a^-1 = (1 6 2 3 7)
PASS Lemma 4.1.2: a^2 = t (six-point model)
PASS Lemma 4.1.2: v^s = (2 4)
PASS Lemma 4.1.2: (2 4)^(a^1) = (5 4)
PASS Lemma 4.1.2: (2 4)^(a^2) = (1 4)
PASS Lemma 4.1.2: (2 4)^(a^3) = (6 4)
PASS Lemma 4.5.4: m=2, red mask on even indices: displayed formulas
PASS Lemma 4.5.4: m=2, red mask on even indices: W = 1
PASS Lemma 4.5.4: m=2, red mask on odd indices: displayed formulas
PASS Lemma 4.5.4: m=2, red mask on odd indices: W = 1
PASS Lemma 4.5.4: m=4, red mask on even indices: displayed formulas
PASS Lemma 4.5.4: m=4, red mask on even indices: W = 1
PASS Lemma 4.5.4: m=4, red mask on odd indices: displayed formulas
PASS Lemma 4.5.4: m=4, red mask on odd indices: W = 1
PASS Theorem 4.3.2: t b^-1 t b^-1 t a b t a^-1 b a = (0 1)
PASS Theorem 4.6.3: [t,s] = (0 3)(1 2)(4 7)(5 6)
PASS Theorem 4.6.3: [t,w] = (0 7)(1 6)(2 5)(3 4)
PASS Theorem 4.6.3: V_t elementary abelian of order eight, regular on the component
PASS Lemma 5.3: t^y = (2 3)
PASS Lemma 5.3: [t,y] = rho
PASS Proposition 6.3.2: exactly the four displayed square roots of r preserve the two blocks
PASS Proposition 6.3.2: s D s D^-1 as displayed, of order three, for each root
ALL PASS
# exit status: 0
# seconds: 1


==> anc/logs/class02.log <==
# command: python class02.py
# python: Python 3.13.15
# started: 2026-10-08T08:33:59Z
|G|=256  |[G,G]|=16  |[G,G,G]|=1
commutators central of order<=2: True True
every survivor has a constant half-pair: True
2-group types violating two-mask lemma: []
# exit status: 0
# seconds: 12


==> anc/logs/deletion02.log <==
# command: python deletion02.py
# python: Python 3.13.15
# started: 2026-10-08T08:33:46Z
  stage 0 half U |K| = 8  abelian: False
  stage 0 half RU |K| = 8  abelian: False
  stage 0 half W |K| = 8  abelian: False
  stage 0 half SW |K| = 8  abelian: False
stage 0 : types 28 degree 168 |G| = 524288 deleted 8
  stage 1 half U |K| = 2  abelian: True
  stage 1 half RU |K| = 2  abelian: True
  stage 1 half W |K| = 2  abelian: True
  stage 1 half SW |K| = 2  abelian: True
stage 1 : types 20 degree 104 |G| = 256 deleted 0
survivors:
  m=1 b=0 c=0 order=2
  m=1 b=0 c=1 order=2
  m=1 b=1 c=0 order=2
  m=1 b=1 c=1 order=2
  m=2 b=00 c=00 order=4
  m=2 b=00 c=01 order=8
  m=2 b=00 c=11 order=4
  m=2 b=01 c=00 order=8
  m=2 b=01 c=11 order=8
  m=2 b=11 c=00 order=4
  m=2 b=11 c=01 order=8
  m=2 b=11 c=11 order=4
  m=4 b=0000 c=0000 order=8
  m=4 b=0000 c=0101 order=32
  m=4 b=0000 c=1111 order=8
  m=4 b=0101 c=0000 order=32
  m=4 b=0101 c=1111 order=32
  m=4 b=1111 c=0000 order=8
  m=4 b=1111 c=0101 order=32
  m=4 b=1111 c=1111 order=8
# exit status: 0
# seconds: 13


==> anc/logs/finite_q2_M16.log <==
# command: python finite_q2.py 16 2,4,8
# python: Python 3.13.15
# started: 2026-10-08T08:34:11Z
M=16 done in 157s; skipped (U does not generate A): 8128
  |H|=2 Ugen=True (H)=True: {'n': 23040, 'checked': 23040, 'halves_commute': 23040, 'I_commute': 23040, 'ID': 23040, 'nontrivial_P': 0}
  |H|=4 Ugen=True (H)=True: {'n': 1152, 'checked': 1152, 'halves_commute': 1152, 'I_commute': 1152, 'ID': 1152, 'nontrivial_P': 0}
  |H|=8 Ugen=True (H)=False: {'n': 192, 'checked': 0, 'halves_commute': 0, 'I_commute': 0, 'ID': 0, 'nontrivial_P': 0}
  violations: 0 []
  graphs with (H)+Ugen and |Aut| larger than generic R(Q)<beta,beta'>: 0 []
# exit status: 0
# seconds: 158


==> anc/logs/recheck_claims123.log <==
# command: python recheck_claims123.py
# python: Python 3.13.15
# started: 2026-10-08T16:54:25Z
core size 14 ; core windows with two ones at distance < 8: 0
core windows: ['0000000000', '0000000001', '0000000010', '0000000100', '0000001000', '0000010000', '0000100000', '0001000000', '0010000000', '0100000000', '0100000001', '1000000000', '1000000001', '1000000010']
# exit status: 0
# seconds: 1


==> anc/logs/recheck_grid01.log <==
# command: python recheck_grid01.py ../grid01/certificate01_grid_hand_proof.md
# python: Python 3.13.15
# started: 2026-10-08T16:54:07Z
(3) summary table: 12 rows consistent (mu = reconstruction of delta; base cells have colour eps; distances)
(1) printed paths: 54 paths, 202 edges, every edge valid under the values in force
(2) brute force: all 156 row assignments over the rows each lemma mentions connect the targets
    rows per lemma: {'A': [0, 1, 2, 3], 'B': [-1, 0, 1, 2, 3], 'C': [0, 1, 2, 3, 4, 5], 'D': [0, 1, 2, 3, 4, 5], 'E': [-1, 0, 1, 2], 'F': [-1, 0, 2], 'G': [-1, 0, 2], 'H': [0, 1, 2, 3], 'I': [-4, -2, 0, 1], 'J': [0, 1, 2, 3, 5], 'K': [-1, 0, 2], 'L': [0, 2, 3, 4, 5]}
(4) isolated change: e_0 and e_1 connected for all 8 assignments of sigma(0),sigma(2),sigma(4), sigma(-1)=0
# exit status: 0
# seconds: 1


==> anc/logs/recheck_m4.log <==
# command: python recheck_m4.py 
# python: Python 3.13.15
# started: 2026-10-08T16:54:10Z
8-periodic delta avoiding the eleven words: [('00000000', True), ('00000001', False), ('00000010', False), ('00000100', False), ('00001000', False), ('00010000', False), ('00100000', False), ('01000000', False), ('01010101', True), ('10000000', False), ('10101010', True)]
m=3: nonzero period-6 delta avoiding the 12 words: 0  (all with ones >= 8 apart cyclically: True)
m=5: nonzero period-10 delta avoiding the 12 words: 10  (all with ones >= 8 apart cyclically: True)
m=6: nonzero period-12 delta avoiding the 12 words: 12  (all with ones >= 8 apart cyclically: True)
m=7: nonzero period-14 delta avoiding the 12 words: 14  (all with ones >= 8 apart cyclically: True)
m=8: nonzero period-16 delta avoiding the 12 words: 24  (all with ones >= 8 apart cyclically: True)
# exit status: 0
# seconds: 1


==> anc/logs/recheck_reflection.log <==
# command: python recheck_reflection.py 
# python: Python 3.13.15
# started: 2026-10-08T16:54:11Z
NOT symmetry brief: (mu(-.),sigma(-.)), e<->o exchanged  [e_j->o_-j, o_i->e_-i]
SYMMETRY     (mu(-.),sigma(-.)), no exchange             [e_j->e_-j, o_i->o_-i]
SYMMETRY     NOTE 'p -> -p': (mu(-.),sigma), e<->o exchanged [e_j->o_-j, o_i->e_-i]
# exit status: 0
# seconds: 1


==> anc/logs/test_aut.log <==
# command: python test_aut.py
# python: Python 3.13.15
# started: 2026-10-08T08:32:12Z
Petersen 120 expected 120
Q3 48 expected 48
C8 16 expected 16
aut_group validated
# exit status: 0
# seconds: 0


==> anc/logs/tworow_cycles.log <==
# command: python tworow_cycles.py
# python: Python 3.13.15
# started: 2026-10-08T08:32:17Z
2n= 6: 4 of 64 patterns survive: [('000', '000'), ('000', '111'), ('111', '000'), ('111', '111')]
2n= 8: 12 of 256 patterns survive: [('0000', '0000'), ('0000', '0101'), ('0000', '1010'), ('0000', '1111'), ('0101', '0000'), ('0101', '1111'), ('1010', '0000'), ('1010', '1111'), ('1111', '0000'), ('1111', '0101'), ('1111', '1010'), ('1111', '1111')]
2n=10: 4 of 1024 patterns survive: [('00000', '00000'), ('00000', '11111'), ('11111', '00000'), ('11111', '11111')]
2n=12: 4 of 4096 patterns survive: [('000000', '000000'), ('000000', '111111'), ('111111', '000000'), ('111111', '111111')]
# exit status: 0
# seconds: 85


==> anc/logs/tworow_cycles_bits.log <==
# command: python tworow_cycles_bits.py
# python: Python 3.13.15
# started: 2026-10-08T08:33:42Z
2n= 6: 4 survive [('000', '000'), ('000', '111'), ('111', '000'), ('111', '111')]  (0.0s)
2n= 8: 12 survive [('0000', '0000'), ('0000', '0101'), ('0000', '1010'), ('0000', '1111'), ('0101', '0000'), ('0101', '1111'), ('1010', '0000'), ('1010', '1111'), ('1111', '0000'), ('1111', '0101'), ('1111', '1010'), ('1111', '1111')]  (0.0s)
2n=10: 4 survive [('00000', '00000'), ('00000', '11111'), ('11111', '00000'), ('11111', '11111')]  (0.0s)
2n=12: 4 survive [('000000', '000000'), ('000000', '111111'), ('111111', '000000'), ('111111', '111111')]  (0.0s)
2n=14: 4 survive [('0000000', '0000000'), ('0000000', '1111111'), ('1111111', '0000000'), ('1111111', '1111111')]  (0.0s)
# exit status: 0
# seconds: 1


==> anc/logs/tworow_linear.log <==
# command: python tworow_linear.py
# python: Python 3.13.15
# started: 2026-10-08T08:33:43Z
groups: red 7 blue 6   time 0.0s
linear-16 survivors: 208 of 32768   time 0.5s
pruning counts: [208, 112, 60, 32]
core red masks: ['00000000', '11111111']
core blue masks: ['0000000', '0000001', '0000011', '0000111', '0001111', '0011111', '0111110', '0111111', '1000000', '1000001', '1100000', '1110000', '1111000', '1111100', '1111110', '1111111']
# exit status: 0
# seconds: 2


==> anc/logs/tworow_linear_sym.log <==
# command: python tworow_linear_sym.py
# python: Python 3.13.15
# started: 2026-10-08T08:33:44Z
symmetric window (8 blue, 7 red): survivors 208 of 32768
pruning counts: [208, 112, 60, 32]
core blue masks: ['00000000', '11111111']
core red masks : ['0000000', '0000001', '0000011', '0000111', '0001111', '0011111', '0111110', '0111111', '1000000', '1000001', '1100000', '1110000', '1111000', '1111100', '1111110', '1111111']
# exit status: 0
# seconds: 1

